MorpheusAI: agents autonomously generate, execute and refine virtual tissue models

Virtual tissue models link observations to mechanistic hypotheses, but building them demands expertise in biology, mathematics and programming. Large language model agents using the simulator Morpheus (MorpheusAI) autonomously built such models for 15 benchmark studies, five without a published model. With a frontier model, agents running simulations met 83-86% of study-specific criteria, averaging under two hours and US$4 per model. Such agents could make in silico modeling routine.

==> anc/README.txt <==
Supplementary files for "MorpheusAI: agents autonomously generate, execute and refine virtual tissue models"

Supplementary_Figures.pdf
  Supplementary Figures 1-15 with their legends, the legends of Supplementary
  Table 1 and of Supplementary Videos 1-15, and Supplementary Note 1.
  Raster images are at up to 450 dpi (some simulation snapshots at their
  original resolution); graphs and model graphs are vector graphics and
  can be zoomed.

Supplementary_Table_1.xlsx
  Supplementary Table 1: the scoring criteria of the 15 benchmark studies.

Supplementary_Movies/NN_<Study>/model.xml  (Supplementary Data)
  The scored MorpheusML model of each benchmark study, used for Supplementary
  Figures 1-15 and Supplementary Videos 1-15. Studies 8 (Mu) and 9 (Luque) read
  the TIFF files next to their model. Run with: morpheus -f model.xml
  (in the study's folder).

Supplementary_Movies/NN_<Study>/Supplementary_Video_NN_<Study>.mp4
  Supplementary Videos 1-15 (MP4, H.264), next to the model that produced
  each, compressed to fit the arXiv size limit (Videos 1 and 3 also at reduced
  resolution and frame rate). The videos at full quality are in the code
  repository at
  https://github.com/sisyga/morpheus-agent-benchmark/tree/main/figures/Supplementary/Supp_Videos/data
  (archived on Zenodo, https://doi.org/10.5281/zenodo.23697418).


==> anc/Supplementary_Movies/01_Szabo2010/model.xml <==
<?xml version="1.0" encoding="UTF-8"?>
<MorpheusModel version="4">
    <Description>
        <Title>Szabo 2010: active endothelial monolayer, alpha=4</Title>
        <Details>Source: Szabo et al., Physical Biology 7 (2010) 046007, doi:10.1088/1478-3975/7/4/046007.
        Explicit 2D Cellular Potts translation of assumptions A1-A5 and Eqs.6-10, pp.5-6, with the paper-supported alternative active bias Eq.14, p.11.
        Showcase Fig.10(d): alpha=4, P=3; Table 2: target area=50, lambda=1, beta=1, r=0.2/MCS.
        Random single-node sites expanded by a Voronoi tessellation initialize a confluent sheet; this initial geometry is an assumption, not reported in the paper.
        Initial polarity is zero; unbiased CPM fluctuations initiate spontaneous polarization without an external cue.
        Immutable empty one-node border implemented by the square Domain. Cell count is fixed: no division or death.
        One node=5 micrometres, one MCS=1 minute (paper p.6). Coordinates and velocity remain in nodes and nodes/MCS.
        The 24-hour showcase window follows the empirical recording duration on p.2; Fig.10 gives no snapshot time.
        Seed 2010 is fixed a priori for computational reproducibility and is not selected for phenotype.
        Random sampler and eight-neighbor unscaled contact counts preserve Eqs.6-8.
        Eq.10 is an explicit recurrence p(t+1)=(1-r)*p(t)+centroid displacement; no normalization of displacement in feedback.
        Active rule=copy; copy mode applies Eq.14 with unnormalized source-to-target displacement for both participating cells.
        Centroid mode is a separately preserved Eq.9 translation; it divides Morpheus mass-weighted displacement by cell.volume.
        The Eq.14 variant was selected on Fig.6 persistent-motion evidence after literal Eq.9 gave inadequate persistence, not on the showcase picture.
        Outputs: five spatial frames, five lossless cell-ID TIFF states, every-MCS population statistics and cell tracks for validation.
        A dedicated Logger selects 100 actual integer-MCS states including initial and final states, without interpolation.
        Its selection condition affects only data output, never cell dynamics. The full every-MCS audit logs are retained.</Details>
    </Description>
    <Global>
        <Constant symbol="alpha" value="4" name="intercellular boundary cost"/>
        <Constant symbol="beta" value="1" name="free boundary cost"/>
        <Constant symbol="A" value="50" name="target area in nodes squared"/>
        <Constant symbol="lambda" value="1"/>
        <Constant symbol="P" value="3" name="active bias"/>
        <Constant symbol="r" value="0.2" name="polarity decay per MCS"/>
        <Constant symbol="node_length_um" value="5"/>
        <Constant symbol="minutes_per_MCS" value="1"/>
        <Variable symbol="occupied_nodes" value="0"/>
        <Variable symbol="mean_speed" value="0"/>
        <Variable symbol="mean_area" value="0"/>
        <Variable symbol="mean_surface" value="0"/>
        <Variable symbol="area_variance" value="0"/>
        <Function symbol="lattice_area_fraction">
            <Expression>occupied_nodes/(size.x*size.y)</Expression>
        </Function>
        <Function symbol="interior_area_fraction">
            <Expression>occupied_nodes/((size.x-2)*(size.y-2))</Expression>
        </Function>
        <Function symbol="time_MCS"><Expression>time</Expression></Function>
        <Function symbol="time_min"><Expression>time*minutes_per_MCS</Expression></Function>
        <Function symbol="mean_area_fraction_occupied"><Expression>lattice_area_fraction</Expression></Function>
        <Function symbol="mean_cell_speed_node_per_MCS"><Expression>mean_speed</Expression></Function>
    </Global>
    <Space>
        <Lattice class="square">
            <Size symbol="size" value="200,200,0"/>
            <Neighborhood><Order>2</Order></Neighborhood>
            <BoundaryConditions>
                <Condition type="constant" boundary="x"/>
                <Condition type="constant" boundary="y"/>
            </BoundaryConditions>
            <Domain boundary-type="constant">
                <Expression>space.x &gt;= 1 and space.x &lt; size.x-1 and space.y &gt;= 1 and space.y &lt; size.y-1</Expression>
            </Domain>
        </Lattice>
        <SpaceSymbol symbol="space"/>
    </Space>
    <Time>
        <StartTime value="0"/>
        <StopTime value="1440"/>
        <TimeSymbol symbol="time" name="time in MCS (1 MCS = 1 minute)"/>
        <RandomSeed value="2010"/>
        <SaveInterval value="-1"/>
    </Time>
    <CellTypes>
        <CellType class="medium" name="medium"/>
        <CellType class="biological" name="endothelial">
            <PropertyVector symbol="polarity" value="0,0,0"/>
            <PropertyVector symbol="previous_center" value="0,0,0"/>
            <PropertyVector symbol="velocity" value="0,0,0"/>
            <VolumeConstraint target="A" strength="lambda"/>
            <ConnectivityConstraint/>
            <DirectedMotion direction="polarity" strength="P" update-direction="source-to-target" protrusion="true" retraction="true"/>
            <Event time-step="1" trigger="when-true" name="Polarity-motion feedback, Eq.10">
                <Condition>time &gt; 0</Condition>
                <VectorRule symbol-ref="polarity">
                    <Expression>(1-r)*polarity + cell.center-previous_center</Expression>
                </VectorRule>
                <VectorRule symbol-ref="velocity">
                    <Expression>cell.center-previous_center</Expression>
                </VectorRule>
                <VectorRule symbol-ref="previous_center">
                    <Expression>cell.center</Expression>
                </VectorRule>
            </Event>
            <Mapper time-step="1">
                <Input value="cell.volume"/>
                <Output symbol-ref="occupied_nodes" mapping="sum"/>
                <Output symbol-ref="mean_area" mapping="mean"/>
                <Output symbol-ref="area_variance" mapping="variance"/>
            </Mapper>
            <Mapper time-step="1">
                <Input value="velocity.abs"/>
                <Output symbol-ref="mean_speed" mapping="mean"/>
            </Mapper>
            <Mapper time-step="1">
                <Input value="cell.surface"/>
                <Output symbol-ref="mean_surface" mapping="mean"/>
            </Mapper>
        </CellType>
    </CellTypes>
    <CPM>
        <Interaction>
            <Contact type1="endothelial" type2="endothelial" value="alpha"/>
            <Contact type1="endothelial" type2="medium" value="beta"/>
        </Interaction>
        <MonteCarloSampler stepper="random">
            <MCSDuration value="1"/>
            <Neighborhood><Order>2</Order></Neighborhood>
            <MetropolisKinetics temperature="1"/>
        </MonteCarloSampler>
        <ShapeSurface scaling="none">
            <Neighborhood><Order>2</Order></Neighborhood>
        </ShapeSurface>
    </CPM>
    <CellPopulations>
        <BoundaryValue boundary="x" value="medium"/>
        <BoundaryValue boundary="-x" value="medium"/>
        <BoundaryValue boundary="y" value="medium"/>
        <BoundaryValue boundary="-y" value="medium"/>
        <BoundaryValue boundary="domain" value="medium"/>
        <Population type="endothelial" size="0">
            <InitRectangle number-of-cells="1000" mode="random">
                <Dimensions origin="1,1,0" size="size.x-2,size.y-2,0"/>
            </InitRectangle>
            <InitVoronoi/>
            <InitVectorProperty symbol-ref="previous_center"><Expression>cell.center</Expression></InitVectorProperty>
        </Population>
    </CellPopulations>
    <Analysis>
        <ModelGraph format="dot" reduced="false" include-tags="#untagged"/>
        <TiffPlotter time-step="360.0" format="16bit" timelapse="true" OME-header="true" compression="false">
            <Channel symbol-ref="cell.id" exclude-medium="true"/>
        </TiffPlotter>
        <Gnuplotter time-step="360.0" log-commands="true" decorate="false">
            <Terminal name="png" size="1200 600 0"/>
            <Plot title="Explicit cell monolayer: alpha=4, P=3">
                <Cells value="cell.id"/>
            </Plot>
            <Plot title="Cell polarity and emergent motion">
                <Cells value="polarity.phi" min="0" max="6.28318530718">
                    <ColorMap>
                        <Color value="0" color="red"/>
                        <Color value="1.0471975512" color="yellow"/>
                        <Color value="2.0943951024" color="green"/>
                        <Color value="3.14159265359" color="cyan"/>
                        <Color value="4.1887902048" color="blue"/>
                        <Color value="5.235987756" color="magenta"/>
                        <Color value="6.28318530718" color="red"/>
                    </ColorMap>
                </Cells>
                <CellArrows orientation="2*polarity/max(polarity.abs,1e-12)" style="1"/>
            </Plot>
        </Gnuplotter>
        <Logger time-step="1" name="Exact population aggregates">
            <Input>
                <Symbol symbol-ref="occupied_nodes"/>
                <Symbol symbol-ref="lattice_area_fraction"/>
                <Symbol symbol-ref="interior_area_fraction"/>
                <Symbol symbol-ref="mean_speed"/>
                <Symbol symbol-ref="celltype.endothelial.size"/>
                <Symbol symbol-ref="mean_area"/>
                <Symbol symbol-ref="area_variance"/>
                <Symbol symbol-ref="mean_surface"/>
            </Input>
            <Output><TextOutput file-name="population.tsv" file-format="csv" separator="tab"/></Output>
        </Logger>
        <Logger time-step="1" name="Requested 100 observed states with units">
            <Input>
                <Symbol symbol-ref="time_MCS"/>
                <Symbol symbol-ref="time_min"/>
                <Symbol symbol-ref="mean_area_fraction_occupied"/>
                <Symbol symbol-ref="mean_cell_speed_node_per_MCS"/>
                <Symbol symbol-ref="interior_area_fraction"/>
                <Symbol symbol-ref="celltype.endothelial.size"/>
                <Symbol symbol-ref="occupied_nodes"/>
            </Input>
            <Restriction condition="time == rint(rint(time*99/1440)*1440/99)"/>
            <Output><TextOutput file-name="observables_100" file-format="csv" separator="comma"/></Output>
        </Logger>
        <Logger time-step="1" name="Cell-resolved audit tracks">
            <Input>
                <Symbol symbol-ref="cell.id"/>
                <Symbol symbol-ref="cell.center.x"/>
                <Symbol symbol-ref="cell.center.y"/>
                <Symbol symbol-ref="cell.volume"/>
                <Symbol symbol-ref="cell.surface"/>
                <Symbol symbol-ref="velocity.x"/>
                <Symbol symbol-ref="velocity.y"/>
                <Symbol symbol-ref="polarity.x"/>
                <Symbol symbol-ref="polarity.y"/>
            </Input>
            <Restriction><Celltype celltype="endothelial"/></Restriction>
            <Output><TextOutput file-name="cell_tracks.tsv" file-format="csv" separator="tab"/></Output>
        </Logger>
    </Analysis>
</MorpheusModel>

==> anc/Supplementary_Movies/02_Thapa2024/model.xml <==
<?xml version="1.0" encoding="UTF-8"?>
<MorpheusModel version="4">
  <Description><Title>Thapa 2024 Model 4 senescent mesothelial clearance</Title><Details>Cell-resolved translation of Thapa et al., Cellular and Molecular Life Sciences (2024), DOI 10.1007/s00018-023-05017-x, Model 4.
CC3D source: https://github.com/vivanbharat/MS-Thesis-code. Paper Figure 4, S12, S13, Table S2 and methods pages 4,7,13.
One MCS = 18/750 = 0.024 hours; 120 hours = 5000 MCS. Lattice spacing is in source pixels; a physical micrometre conversion was not reported.
Source initial checkerboard only: counts 25 SEN, 16 NON_SEN, 8 CANCER; frozen one-pixel WALL.
Random cell areas and elasticities, stochastic pressure-limited growth, size-triggered random mitosis, and background death follow author code. SEN do not divide.
Cancer-contact extrusion uses a strict fraction &gt; 0.55 as in S13, independent of global confluence. It sets target area to zero and elasticity to 10000, then removes the remnant.
No chemotaxis: source secretion and chemotactic response are disabled. Directed motility is isotropic at initialization; source PixelBased external-potential energy maps to source-to-target copy direction. One-MCS velocity approximates the source's last successful pixel-copy displacement in its alpha=0.5 update every 50 MCS.
Morpheus compat-cc3d surface scaling and fourth-order contacts preserve raw J values and first-order perimeters. ConnectivityConstraint is an explicit Morpheus regularizer.
The single population CSV records exactly 100 requested times including both endpoints; integer counts are explicit cell entities, with separate area and contact observables. Full per-cell states are also saved as TIFF for audit.</Details></Description>
  <Global>
    <Constant symbol="mcs_hours" value="0.024"/>
    <Constant symbol="J_sen_cancer" value="15"/>
    <Constant symbol="extrusion_enabled" value="1"/>
    <Constant symbol="perimeter_threshold" value="0.55"/>
    <Constant symbol="p_background" value="1/30000"/>
    <Variable symbol="sen_area_px" value="0"/><Variable symbol="non_sen_area_px" value="0"/><Variable symbol="cancer_area_px" value="0"/><Variable symbol="sen_cancer_contacts_mean" value="0"/><Variable symbol="sen_cancer_perimeter_mean" value="0"/><Variable symbol="sen_cancer_perimeter_max_raw" value="0"/>
    <Function symbol="cancer_cells"><Expression>celltype.CANCER.size</Expression></Function>
    <Function symbol="senescent_cells"><Expression>celltype.SEN.size</Expression></Function>
    <Function symbol="non_senescent_cells"><Expression>celltype.NON_SEN.size</Expression></Function>
    <Function symbol="occupied_fraction"><Expression>(sen_area_px+non_sen_area_px+cancer_area_px)/((size.x-2)*(size.y-2))</Expression></Function>
    <Function symbol="sen_cancer_perimeter_max"><Expression>if(senescent_cells > 0,sen_cancer_perimeter_max_raw,0)</Expression></Function>
  </Global>
  <Space>
    <Lattice class="square"><Size symbol="size" value="140,140,0"/><Neighborhood><Order>1</Order></Neighborhood>
      <BoundaryConditions><Condition boundary="x" type="noflux"/><Condition boundary="y" type="noflux"/></BoundaryConditions>
    </Lattice><SpaceSymbol symbol="space"/>
  </Space>
  <Time><StartTime value="0"/><StopTime value="120"/><TimeSymbol symbol="time_hours"/></Time>
  <CellTypes><CellType class="medium" name="medium"/><CellType class="biological" name="SEN">
          <Property symbol="Vt" value="rand_int(176,216)" name="Target area in lattice sites"/>
          <Property symbol="lambdaV" value="rand_int(18,22)"/>
          <Property symbol="death_reason" value="0"/>
          <Property symbol="theta" value="rand_uni(0,2*pi)"/>
          <PropertyVector symbol="bias" value="cos(theta),sin(theta),0"/>
          <PropertyVector symbol="instantaneous_velocity" value="0,0,0"/>
          <VolumeConstraint target="Vt" strength="if(Vt > 0,lambdaV,10000)"/>
          <ConnectivityConstraint/>
          <DirectedMotion direction="bias" strength="if(time_hours &lt; mcs_hours,30,20)" update-direction="source-to-target"/>
          <MotilityReporter time-step="0.024"><Velocity symbol-ref="instantaneous_velocity"/></MotilityReporter>
          <System solver="Euler [fixed, O(1)]" time-step="1.2" name="Direction memory every 50 MCS">
            <VectorRule symbol-ref="bias"><Expression>if(instantaneous_velocity.x^2+instantaneous_velocity.y^2 > 0,0.5*bias.x+0.5*instantaneous_velocity.x/max(sqrt(instantaneous_velocity.x^2+instantaneous_velocity.y^2),1e-12),bias.x),if(instantaneous_velocity.x^2+instantaneous_velocity.y^2 > 0,0.5*bias.y+0.5*instantaneous_velocity.y/max(sqrt(instantaneous_velocity.x^2+instantaneous_velocity.y^2),1e-12),bias.y),0</Expression></VectorRule>
          </System>
          <Event time-step="0.024" name="SEN background death" trigger="when-true">
            <Condition>Vt > 0 and rand_uni(0,1) &lt; p_background</Condition>
            <Intermediate symbol="area_at_death" value="cell.volume"/>
            <Rule symbol-ref="death_reason"><Expression>2</Expression></Rule>
            <Rule symbol-ref="Vt"><Expression>0</Expression></Rule>
            <Logging filename="background_death_SEN.log"/>
          </Event>
          <CellDeath name="SEN remove extruded cell">
            <Condition>Vt == 0</Condition>
            <Shrinkage target-volume="Vt" remove-volume="1" replace-with="medium"/>
          </CellDeath>
          <Mapper name="SEN occupied area"><Input value="cell.volume"/><Output symbol-ref="sen_area_px" mapping="sum"/></Mapper><Property symbol="cancer_perimeter" value="0"/>
              <Property symbol="cancer_neighbors" value="0"/>
              <Property symbol="all_neighbors" value="0"/>
              <NeighborhoodReporter name="Cancer-covered perimeter">
                <Input value="cell.type == celltype.CANCER.id" scaling="length"/>
                <Output symbol-ref="cancer_perimeter" mapping="sum"/>
              </NeighborhoodReporter>
              <NeighborhoodReporter name="Cancer cell neighbors">
                <Input value="cell.type == celltype.CANCER.id" scaling="cell"/>
                <Output symbol-ref="cancer_neighbors" mapping="sum"/>
              </NeighborhoodReporter>
              <NeighborhoodReporter name="All biological cell neighbors">
                <Input value="cell.type > 0 and cell.type != celltype.WALL.id" scaling="cell"/>
                <Output symbol-ref="all_neighbors" mapping="sum"/>
              </NeighborhoodReporter>
              <Function symbol="cancer_fraction"><Expression>cancer_perimeter/max(cell.surface,1)</Expression></Function>
              <Event time-step="0.024" trigger="when-true" name="SEN cancer-contact extrusion">
                <Condition>extrusion_enabled == 1 and Vt > 0 and cancer_fraction > perimeter_threshold</Condition>
                <Intermediate symbol="fraction_at_extrusion" value="cancer_fraction"/>
                <Intermediate symbol="cancer_neighbors_at_extrusion" value="cancer_neighbors"/>
                <Intermediate symbol="occupied_fraction_at_extrusion" value="occupied_fraction"/>
                <Intermediate symbol="area_at_extrusion" value="cell.volume"/>
                <Rule symbol-ref="death_reason"><Expression>1</Expression></Rule>
                <Rule symbol-ref="Vt"><Expression>0</Expression></Rule>
                <Logging filename="contact_extrusion_SEN.log"/>
              </Event>
              <Mapper><Input value="cancer_neighbors"/><Output symbol-ref="sen_cancer_contacts_mean" mapping="mean"/></Mapper>
              <Mapper><Input value="cancer_fraction"/><Output symbol-ref="sen_cancer_perimeter_mean" mapping="mean"/></Mapper>
              <Mapper><Input value="cancer_fraction"/><Output symbol-ref="sen_cancer_perimeter_max_raw" mapping="maximum"/></Mapper></CellType><CellType class="biological" name="NON_SEN">
          <Property symbol="Vt" value="rand_int(40,58)" name="Target area in lattice sites"/>
          <Property symbol="lambdaV" value="rand_int(18,22)"/>
          <Property symbol="death_reason" value="0"/>
          <Property symbol="theta" value="rand_uni(0,2*pi)"/>
          <PropertyVector symbol="bias" value="cos(theta),sin(theta),0"/>
          <PropertyVector symbol="instantaneous_velocity" value="0,0,0"/>
          <VolumeConstraint target="Vt" strength="if(Vt > 0,lambdaV,10000)"/>
          <ConnectivityConstraint/>
          <DirectedMotion direction="bias" strength="if(time_hours &lt; mcs_hours,30,20)" update-direction="source-to-target"/>
          <MotilityReporter time-step="0.024"><Velocity symbol-ref="instantaneous_velocity"/></MotilityReporter>
          <System solver="Euler [fixed, O(1)]" time-step="1.2" name="Direction memory every 50 MCS">
            <VectorRule symbol-ref="bias"><Expression>if(instantaneous_velocity.x^2+instantaneous_velocity.y^2 > 0,0.5*bias.x+0.5*instantaneous_velocity.x/max(sqrt(instantaneous_velocity.x^2+instantaneous_velocity.y^2),1e-12),bias.x),if(instantaneous_velocity.x^2+instantaneous_velocity.y^2 > 0,0.5*bias.y+0.5*instantaneous_velocity.y/max(sqrt(instantaneous_velocity.x^2+instantaneous_velocity.y^2),1e-12),bias.y),0</Expression></VectorRule>
          </System>
          <Event time-step="0.024" name="NON_SEN background death" trigger="when-true">
            <Condition>Vt > 0 and rand_uni(0,1) &lt; p_background</Condition>
            <Intermediate symbol="area_at_death" value="cell.volume"/>
            <Rule symbol-ref="death_reason"><Expression>2</Expression></Rule>
            <Rule symbol-ref="Vt"><Expression>0</Expression></Rule>
            <Logging filename="background_death_NON_SEN.log"/>
          </Event>
          <CellDeath name="NON_SEN remove extruded cell">
            <Condition>Vt == 0</Condition>
            <Shrinkage target-volume="Vt" remove-volume="1" replace-with="medium"/>
          </CellDeath>
          <Mapper name="NON_SEN occupied area"><Input value="cell.volume"/><Output symbol-ref="non_sen_area_px" mapping="sum"/></Mapper><Function symbol="pressure"><Expression>2*lambdaV*(Vt-cell.volume)</Expression></Function>
              <System solver="Euler [fixed, O(1)]" time-step="0.024" name="NON_SEN source pressure-limited growth">
                <Rule symbol-ref="Vt"><Expression>if(Vt > 0 and time_hours > 0 and pressure > 0,Vt+rand_uni(0.8,1.2)*0.05/(1+(pressure/75)^8),Vt)</Expression></Rule>
              </System>
              <CellDivision division-plane="random" trigger="when-true" name="NON_SEN source size-triggered division">
                <Condition>Vt > 0 and cell.volume > rand_int(78,118)</Condition>
                <Triggers>
                  <Rule symbol-ref="Vt"><Expression>Vt/2</Expression></Rule>
                </Triggers>
                <Logging filename="division_NON_SEN.log"/>
              </CellDivision></CellType><CellType class="biological" name="CANCER">
          <Property symbol="Vt" value="rand_int(62,86)" name="Target area in lattice sites"/>
          <Property symbol="lambdaV" value="rand_int(18,22)"/>
          <Property symbol="death_reason" value="0"/>
          <Property symbol="theta" value="rand_uni(0,2*pi)"/>
          <PropertyVector symbol="bias" value="cos(theta),sin(theta),0"/>
          <PropertyVector symbol="instantaneous_velocity" value="0,0,0"/>
          <VolumeConstraint target="Vt" strength="if(Vt > 0,lambdaV,10000)"/>
          <ConnectivityConstraint/>
          <DirectedMotion direction="bias" strength="if(time_hours &lt; mcs_hours,30,20)" update-direction="source-to-target"/>
          <MotilityReporter time-step="0.024"><Velocity symbol-ref="instantaneous_velocity"/></MotilityReporter>
          <System solver="Euler [fixed, O(1)]" time-step="1.2" name="Direction memory every 50 MCS">
            <VectorRule symbol-ref="bias"><Expression>if(instantaneous_velocity.x^2+instantaneous_velocity.y^2 > 0,0.5*bias.x+0.5*instantaneous_velocity.x/max(sqrt(instantaneous_velocity.x^2+instantaneous_velocity.y^2),1e-12),bias.x),if(instantaneous_velocity.x^2+instantaneous_velocity.y^2 > 0,0.5*bias.y+0.5*instantaneous_velocity.y/max(sqrt(instantaneous_velocity.x^2+instantaneous_velocity.y^2),1e-12),bias.y),0</Expression></VectorRule>
          </System>
          <Event time-step="0.024" name="CANCER background death" trigger="when-true">
            <Condition>Vt > 0 and rand_uni(0,1) &lt; p_background</Condition>
            <Intermediate symbol="area_at_death" value="cell.volume"/>
            <Rule symbol-ref="death_reason"><Expression>2</Expression></Rule>
            <Rule symbol-ref="Vt"><Expression>0</Expression></Rule>
            <Logging filename="background_death_CANCER.log"/>
          </Event>
          <CellDeath name="CANCER remove extruded cell">
            <Condition>Vt == 0</Condition>
            <Shrinkage target-volume="Vt" remove-volume="1" replace-with="medium"/>
          </CellDeath>
          <Mapper name="CANCER occupied area"><Input value="cell.volume"/><Output symbol-ref="cancer_area_px" mapping="sum"/></Mapper><Function symbol="pressure"><Expression>2*lambdaV*(Vt-cell.volume)</Expression></Function>
              <System solver="Euler [fixed, O(1)]" time-step="0.024" name="CANCER source pressure-limited growth">
                <Rule symbol-ref="Vt"><Expression>if(Vt > 0 and time_hours > 0 and pressure > 0,Vt+rand_uni(0.8,1.2)*0.075/(1+(pressure/1500)^4),Vt)</Expression></Rule>
              </System>
              <CellDivision division-plane="random" trigger="when-true" name="CANCER source size-triggered division">
                <Condition>Vt > 0 and cell.volume > rand_int(128,168)</Condition>
                <Triggers>
                  <Rule symbol-ref="Vt"><Expression>Vt/2</Expression></Rule>
                </Triggers>
                <Logging filename="division_CANCER.log"/>
              </CellDivision></CellType><CellType class="biological" name="WALL"><FreezeMotion><Condition>1</Condition></FreezeMotion></CellType></CellTypes>
  <CPM update-direction="source-to-target">
    <Interaction default="0"><Contact type1="medium" type2="medium" value="10"/><Contact type1="medium" type2="SEN" value="10"/><Contact type1="medium" type2="NON_SEN" value="10"/><Contact type1="medium" type2="CANCER" value="10"/><Contact type1="SEN" type2="SEN" value="30"/><Contact type1="SEN" type2="NON_SEN" value="30"/><Contact type1="SEN" type2="CANCER" value="J_sen_cancer"/><Contact type1="NON_SEN" type2="NON_SEN" value="30"/><Contact type1="NON_SEN" type2="CANCER" value="30"/><Contact type1="CANCER" type2="CANCER" value="30"/><Contact type1="WALL" type2="SEN" value="50"/><Contact type1="WALL" type2="NON_SEN" value="50"/><Contact type1="WALL" type2="CANCER" value="50"/></Interaction>
    <MonteCarloSampler stepper="random"><MCSDuration value="0.024"/><Neighborhood><Order>1</Order></Neighborhood><MetropolisKinetics temperature="20"/></MonteCarloSampler>
    <ShapeSurface scaling="compat-cc3d"><Neighborhood><Order>4</Order></Neighborhood></ShapeSurface>
  </CPM>
  <CellPopulations><Population type="SEN" size="0"><Cell id="5"><Nodes>3,3,0;3,4,0;3,5,0;3,6,0;3,7,0;3,8,0;3,9,0;3,10,0;3,11,0;3,12,0;3,13,0;3,14,0;3,15,0;4,3,0;4,4,0;4,5,0;4,6,0;4,7,0;4,8,0;4,9,0;4,10,0;4,11,0;4,12,0;4,13,0;4,14,0;4,15,0;5,3,0;5,4,0;5,5,0;5,6,0;5,7,0;5,8,0;5,9,0;5,10,0;5,11,0;5,12,0;5,13,0;5,14,0;5,15,0;6,3,0;6,4,0;6,5,0;6,6,0;6,7,0;6,8,0;6,9,0;6,10,0;6,11,0;6,12,0;6,13,0;6,14,0;6,15,0;7,3,0;7,4,0;7,5,0;7,6,0;7,7,0;7,8,0;7,9,0;7,10,0;7,11,0;7,12,0;7,13,0;7,14,0;7,15,0;8,3,0;8,4,0;8,5,0;8,6,0;8,7,0;8,8,0;8,9,0;8,10,0;8,11,0;8,12,0;8,13,0;8,14,0;8,15,0;9,3,0;9,4,0;9,5,0;9,6,0;9,7,0;9,8,0;9,9,0;9,10,0;9,11,0;9,12,0;9,13,0;9,14,0;9,15,0;10,3,0;10,4,0;10,5,0;10,6,0;10,7,0;10,8,0;10,9,0;10,10,0;10,11,0;10,12,0;10,13,0;10,14,0;10,15,0;11,3,0;11,4,0;11,5,0;11,6,0;11,7,0;11,8,0;11,9,0;11,10,0;11,11,0;11,12,0;11,13,0;11,14,0;11,15,0;12,3,0;12,4,0;12,5,0;12,6,0;12,7,0;12,8,0;12,9,0;12,10,0;12,11,0;12,12,0;12,13,0;12,14,0;12,15,0;13,3,0;13,4,0;13,5,0;13,6,0;13,7,0;13,8,0;13,9,0;13,10,0;13,11,0;13,12,0;13,13,0;13,14,0;13,15,0;14,3,0;14,4,0;14,5,0;14,6,0;14,7,0;14,8,0;14,9,0;14,10,0;14,11,0;14,12,0;14,13,0;14,14,0;14,15,0;15,3,0;15,4,0;15,5,0;15,6,0;15,7,0;15,8,0;15,9,0;15,10,0;15,11,0;15,12,0;15,13,0;15,14,0;15,15,0</Nodes></Cell><Cell id="7"><Nodes>3,43,0;3,44,0;3,45,0;3,46,0;3,47,0;3,48,0;3,49,0;3,50,0;3,51,0;3,52,0;3,53,0;3,54,0;3,55,0;4,43,0;4,44,0;4,45,0;4,46,0;4,47,0;4,48,0;4,49,0;4,50,0;4,51,0;4,52,0;4,53,0;4,54,0;4,55,0;5,43,0;5,44,0;5,45,0;5,46,0;5,47,0;5,48,0;5,49,0;5,50,0;5,51,0;5,52,0;5,53,0;5,54,0;5,55,0;6,43,0;6,44,0;6,45,0;6,46,0;6,47,0;6,48,0;6,49,0;6,50,0;6,51,0;6,52,0;6,53,0;6,54,0;6,55,0;7,43,0;7,44,0;7,45,0;7,46,0;7,47,0;7,48,0;7,49,0;7,50,0;7,51,0;7,52,0;7,53,0;7,54,0;7,55,0;8,43,0;8,44,0;8,45,0;8,46,0;8,47,0;8,48,0;8,49,0;8,50,0;8,51,0;8,52,0;8,53,0;8,54,0;8,55,0;9,43,0;9,44,0;9,45,0;9,46,0;9,47,0;9,48,0;9,49,0;9,50,0;9,51,0;9,52,0;9,53,0;9,54,0;9,55,0;10,43,0;10,44,0;10,45,0;10,46,0;10,47,0;10,48,0;10,49,0;10,50,0;10,51,0;10,52,0;10,53,0;10,54,0;10,55,0;11,43,0;11,44,0;11,45,0;11,46,0;11,47,0;11,48,0;11,49,0;11,50,0;11,51,0;11,52,0;11,53,0;11,54,0;11,55,0;12,43,0;12,44,0;12,45,0;12,46,0;12,47,0;12,48,0;12,49,0;12,50,0;12,51,0;12,52,0;12,53,0;12,54,0;12,55,0;13,43,0;13,44,0;13,45,0;13,46,0;13,47,0;13,48,0;13,49,0;13,50,0;13,51,0;13,52,0;13,53,0;13,54,0;13,55,0;14,43,0;14,44,0;14,45,0;14,46,0;14,47,0;14,48,0;14,49,0;14,50,0;14,51,0;14,52,0;14,53,0;14,54,0;14,55,0;15,43,0;15,44,0;15,45,0;15,46,0;15,47,0;15,48,0;15,49,0;15,50,0;15,51,0;15,52,0;15,53,0;15,54,0;15,55,0</Nodes></Cell><Cell id="9"><Nodes>3,83,0;3,84,0;3,85,0;3,86,0;3,87,0;3,88,0;3,89,0;3,90,0;3,91,0;3,92,0;3,93,0;3,94,0;3,95,0;4,83,0;4,84,0;4,85,0;4,86,0;4,87,0;4,88,0;4,89,0;4,90,0;4,91,0;4,92,0;4,93,0;4,94,0;4,95,0;5,83,0;5,84,0;5,85,0;5,86,0;5,87,0;5,88,0;5,89,0;5,90,0;5,91,0;5,92,0;5,93,0;5,94,0;5,95,0;6,83,0;6,84,0;6,85,0;6,86,0;6,87,0;6,88,0;6,89,0;6,90,0;6,91,0;6,92,0;6,93,0;6,94,0;6,95,0;7,83,0;7,84,0;7,85,0;7,86,0;7,87,0;7,88,0;7,89,0;7,90,0;7,91,0;7,92,0;7,93,0;7,94,0;7,95,0;8,83,0;8,84,0;8,85,0;8,86,0;8,87,0;8,88,0;8,89,0;8,90,0;8,91,0;8,92,0;8,93,0;8,94,0;8,95,0;9,83,0;9,84,0;9,85,0;9,86,0;9,87,0;9,88,0;9,89,0;9,90,0;9,91,0;9,92,0;9,93,0;9,94,0;9,95,0;10,83,0;10,84,0;10,85,0;10,86,0;10,87,0;10,88,0;10,89,0;10,90,0;10,91,0;10,92,0;10,93,0;10,94,0;10,95,0;11,83,0;11,84,0;11,85,0;11,86,0;11,87,0;11,88,0;11,89,0;11,90,0;11,91,0;11,92,0;11,93,0;11,94,0;11,95,0;12,83,0;12,84,0;12,85,0;12,86,0;12,87,0;12,88,0;12,89,0;12,90,0;12,91,0;12,92,0;12,93,0;12,94,0;12,95,0;13,83,0;13,84,0;13,85,0;13,86,0;13,87,0;13,88,0;13,89,0;13,90,0;13,91,0;13,92,0;13,93,0;13,94,0;13,95,0;14,83,0;14,84,0;14,85,0;14,86,0;14,87,0;14,88,0;14,89,0;14,90,0;14,91,0;14,92,0;14,93,0;14,94,0;14,95,0;15,83,0;15,84,0;15,85,0;15,86,0;15,87,0;15,88,0;15,89,0;15,90,0;15,91,0;15,92,0;15,93,0;15,94,0;15,95,0</Nodes></Cell><Cell id="11"><Nodes>3,123,0;3,124,0;3,125,0;3,126,0;3,127,0;3,128,0;3,129,0;3,130,0;3,131,0;3,132,0;3,133,0;3,134,0;3,135,0;4,123,0;4,124,0;4,125,0;4,126,0;4,127,0;4,128,0;4,129,0;4,130,0;4,131,0;4,132,0;4,133,0;4,134,0;4,135,0;5,123,0;5,124,0;5,125,0;5,126,0;5,127,0;5,128,0;5,129,0;5,130,0;5,131,0;5,132,0;5,133,0;5,134,0;5,135,0;6,123,0;6,124,0;6,125,0;6,126,0;6,127,0;6,128,0;6,129,0;6,130,0;6,131,0;6,132,0;6,133,0;6,134,0;6,135,0;7,123,0;7,124,0;7,125,0;7,126,0;7,127,0;7,128,0;7,129,0;7,130,0;7,131,0;7,132,0;7,133,0;7,134,0;7,135,0;8,123,0;8,124,0;8,125,0;8,126,0;8,127,0;8,128,0;8,129,0;8,130,0;8,131,0;8,132,0;8,133,0;8,134,0;8,135,0;9,123,0;9,124,0;9,125,0;9,126,0;9,127,0;9,128,0;9,129,0;9,130,0;9,131,0;9,132,0;9,133,0;9,134,0;9,135,0;10,123,0;10,124,0;10,125,0;10,126,0;10,127,0;10,128,0;10,129,0;10,130,0;10,131,0;10,132,0;10,133,0;10,134,0;10,135,0;11,123,0;11,124,0;11,125,0;11,126,0;11,127,0;11,128,0;11,129,0;11,130,0;11,131,0;11,132,0;11,133,0;11,134,0;11,135,0;12,123,0;12,124,0;12,125,0;12,126,0;12,127,0;12,128,0;12,129,0;12,130,0;12,131,0;12,132,0;12,133,0;12,134,0;12,135,0;13,123,0;13,124,0;13,125,0;13,126,0;13,127,0;13,128,0;13,129,0;13,130,0;13,131,0;13,132,0;13,133,0;13,134,0;13,135,0;14,123,0;14,124,0;14,125,0;14,126,0;14,127,0;14,128,0;14,129,0;14,130,0;14,131,0;14,132,0;14,133,0;14,134,0;14,135,0;15,123,0;15,124,0;15,125,0;15,126,0;15,127,0;15,128,0;15,129,0;15,130,0;15,131,0;15,132,0;15,133,0;15,134,0;15,135,0</Nodes></Cell><Cell id="13"><Nodes>23,23,0;23,24,0;23,25,0;23,26,0;23,27,0;23,28,0;23,29,0;23,30,0;23,31,0;23,32,0;23,33,0;23,34,0;23,35,0;24,23,0;24,24,0;24,25,0;24,26,0;24,27,0;24,28,0;24,29,0;24,30,0;24,31,0;24,32,0;24,33,0;24,34,0;24,35,0;25,23,0;25,24,0;25,25,0;25,26,0;25,27,0;25,28,0;25,29,0;25,30,0;25,31,0;25,32,0;25,33,0;25,34,0;25,35,0;26,23,0;26,24,0;26,25,0;26,26,0;26,27,0;26,28,0;26,29,0;26,30,0;26,31,0;26,32,0;26,33,0;26,34,0;26,35,0;27,23,0;27,24,0;27,25,0;27,26,0;27,27,0;27,28,0;27,29,0;27,30,0;27,31,0;27,32,0;27,33,0;27,34,0;27,35,0;28,23,0;28,24,0;28,25,0;28,26,0;28,27,0;28,28,0;28,29,0;28,30,0;28,31,0;28,32,0;28,33,0;28,34,0;28,35,0;29,23,0;29,24,0;29,25,0;29,26,0;29,27,0;29,28,0;29,29,0;29,30,0;29,31,0;29,32,0;29,33,0;29,34,0;29,35,0;30,23,0;30,24,0;30,25,0;30,26,0;30,27,0;30,28,0;30,29,0;30,30,0;30,31,0;30,32,0;30,33,0;30,34,0;30,35,0;31,23,0;31,24,0;31,25,0;31,26,0;31,27,0;31,28,0;31,29,0;31,30,0;31,31,0;31,32,0;31,33,0;31,34,0;31,35,0;32,23,0;32,24,0;32,25,0;32,26,0;32,27,0;32,28,0;32,29,0;32,30,0;32,31,0;32,32,0;32,33,0;32,34,0;32,35,0;33,23,0;33,24,0;33,25,0;33,26,0;33,27,0;33,28,0;33,29,0;33,30,0;33,31,0;33,32,0;33,33,0;33,34,0;33,35,0;34,23,0;34,24,0;34,25,0;34,26,0;34,27,0;34,28,0;34,29,0;34,30,0;34,31,0;34,32,0;34,33,0;34,34,0;34,35,0;35,23,0;35,24,0;35,25,0;35,26,0;35,27,0;35,28,0;35,29,0;35,30,0;35,31,0;35,32,0;35,33,0;35,34,0;35,35,0</Nodes></Cell><Cell id="15"><Nodes>23,63,0;23,64,0;23,65,0;23,66,0;23,67,0;23,68,0;23,69,0;23,70,0;23,71,0;23,72,0;23,73,0;23,74,0;23,75,0;24,63,0;24,64,0;24,65,0;24,66,0;24,67,0;24,68,0;24,69,0;24,70,0;24,71,0;24,72,0;24,73,0;24,74,0;24,75,0;25,63,0;25,64,0;25,65,0;25,66,0;25,67,0;25,68,0;25,69,0;25,70,0;25,71,0;25,72,0;25,73,0;25,74,0;25,75,0;26,63,0;26,64,0;26,65,0;26,66,0;26,67,0;26,68,0;26,69,0;26,70,0;26,71,0;26,72,0;26,73,0;26,74,0;26,75,0;27,63,0;27,64,0;27,65,0;27,66,0;27,67,0;27,68,0;27,69,0;27,70,0;27,71,0;27,72,0;27,73,0;27,74,0;27,75,0;28,63,0;28,64,0;28,65,0;28,66,0;28,67,0;28,68,0;28,69,0;28,70,0;28,71,0;28,72,0;28,73,0;28,74,0;28,75,0;29,63,0;29,64,0;29,65,0;29,66,0;29,67,0;29,68,0;29,69,0;29,70,0;29,71,0;29,72,0;29,73,0;29,74,0;29,75,0;30,63,0;30,64,0;30,65,0;30,66,0;30,67,0;30,68,0;30,69,0;30,70,0;30,71,0;30,72,0;30,73,0;30,74,0;30,75,0;31,63,0;31,64,0;31,65,0;31,66,0;31,67,0;31,68,0;31,69,0;31,70,0;31,71,0;31,72,0;31,73,0;31,74,0;31,75,0;32,63,0;32,64,0;32,65,0;32,66,0;32,67,0;32,68,0;32,69,0;32,70,0;32,71,0;32,72,0;32,73,0;32,74,0;32,75,0;33,63,0;33,64,0;33,65,0;33,66,0;33,67,0;33,68,0;33,69,0;33,70,0;33,71,0;33,72,0;33,73,0;33,74,0;33,75,0;34,63,0;34,64,0;34,65,0;34,66,0;34,67,0;34,68,0;34,69,0;34,70,0;34,71,0;34,72,0;34,73,0;34,74,0;34,75,0;35,63,0;35,64,0;35,65,0;35,66,0;35,67,0;35,68,0;35,69,0;35,70,0;35,71,0;35,72,0;35,73,0;35,74,0;35,75,0</Nodes></Cell><Cell id="17"><Nodes>23,103,0;23,104,0;23,105,0;23,106,0;23,107,0;23,108,0;23,109,0;23,110,0;23,111,0;23,112,0;23,113,0;23,114,0;23,115,0;24,103,0;24,104,0;24,105,0;24,106,0;24,107,0;24,108,0;24,109,0;24,110,0;24,111,0;24,112,0;24,113,0;24,114,0;24,115,0;25,103,0;25,104,0;25,105,0;25,106,0;25,107,0;25,108,0;25,109,0;25,110,0;25,111,0;25,112,0;25,113,0;25,114,0;25,115,0;26,103,0;26,104,0;26,105,0;26,106,0;26,107,0;26,108,0;26,109,0;26,110,0;26,111,0;26,112,0;26,113,0;26,114,0;26,115,0;27,103,0;27,104,0;27,105,0;27,106,0;27,107,0;27,108,0;27,109,0;27,110,0;27,111,0;27,112,0;27,113,0;27,114,0;27,115,0;28,103,0;28,104,0;28,105,0;28,106,0;28,107,0;28,108,0;28,109,0;28,110,0;28,111,0;28,112,0;28,113,0;28,114,0;28,115,0;29,103,0;29,104,0;29,105,0;29,106,0;29,107,0;29,108,0;29,109,0;29,110,0;29,111,0;29,112,0;29,113,0;29,114,0;29,115,0;30,103,0;30,104,0;30,105,0;30,106,0;30,107,0;30,108,0;30,109,0;30,110,0;30,111,0;30,112,0;30,113,0;30,114,0;30,115,0;31,103,0;31,104,0;31,105,0;31,106,0;31,107,0;31,108,0;31,109,0;31,110,0;31,111,0;31,112,0;31,113,0;31,114,0;31,115,0;32,103,0;32,104,0;32,105,0;32,106,0;32,107,0;32,108,0;32,109,0;32,110,0;32,111,0;32,112,0;32,113,0;32,114,0;32,115,0;33,103,0;33,104,0;33,105,0;33,106,0;33,107,0;33,108,0;33,109,0;33,110,0;33,111,0;33,112,0;33,113,0;33,114,0;33,115,0;34,103,0;34,104,0;34,105,0;34,106,0;34,107,0;34,108,0;34,109,0;34,110,0;34,111,0;34,112,0;34,113,0;34,114,0;34,115,0;35,103,0;35,104,0;35,105,0;35,106,0;35,107,0;35,108,0;35,109,0;35,110,0;35,111,0;35,112,0;35,113,0;35,114,0;35,115,0</Nodes></Cell><Cell id="19"><Nodes>43,3,0;43,4,0;43,5,0;43,6,0;43,7,0;43,8,0;43,9,0;43,10,0;43,11,0;43,12,0;43,13,0;43,14,0;43,15,0;44,3,0;44,4,0;44,5,0;44,6,0;44,7,0;44,8,0;44,9,0;44,10,0;44,11,0;44,12,0;44,13,0;44,14,0;44,15,0;45,3,0;45,4,0;45,5,0;45,6,0;45,7,0;45,8,0;45,9,0;45,10,0;45,11,0;45,12,0;45,13,0;45,14,0;45,15,0;46,3,0;46,4,0;46,5,0;46,6,0;46,7,0;46,8,0;46,9,0;46,10,0;46,11,0;46,12,0;46,13,0;46,14,0;46,15,0;47,3,0;47,4,0;47,5,0;47,6,0;47,7,0;47,8,0;47,9,0;47,10,0;47,11,0;47,12,0;47,13,0;47,14,0;47,15,0;48,3,0;48,4,0;48,5,0;48,6,0;48,7,0;48,8,0;48,9,0;48,10,0;48,11,0;48,12,0;48,13,0;48,14,0;48,15,0;49,3,0;49,4,0;49,5,0;49,6,0;49,7,0;49,8,0;49,9,0;49,10,0;49,11,0;49,12,0;49,13,0;49,14,0;49,15,0;50,3,0;50,4,0;50,5,0;50,6,0;50,7,0;50,8,0;50,9,0;50,10,0;50,11,0;50,12,0;50,13,0;50,14,0;50,15,0;51,3,0;51,4,0;51,5,0;51,6,0;51,7,0;51,8,0;51,9,0;51,10,0;51,11,0;51,12,0;51,13,0;51,14,0;51,15,0;52,3,0;52,4,0;52,5,0;52,6,0;52,7,0;52,8,0;52,9,0;52,10,0;52,11,0;52,12,0;52,13,0;52,14,0;52,15,0;53,3,0;53,4,0;53,5,0;53,6,0;53,7,0;53,8,0;53,9,0;53,10,0;53,11,0;53,12,0;53,13,0;53,14,0;53,15,0;54,3,0;54,4,0;54,5,0;54,6,0;54,7,0;54,8,0;54,9,0;54,10,0;54,11,0;54,12,0;54,13,0;54,14,0;54,15,0;55,3,0;55,4,0;55,5,0;55,6,0;55,7,0;55,8,0;55,9,0;55,10,0;55,11,0;55,12,0;55,13,0;55,14,0;55,15,0</Nodes></Cell><Cell id="21"><Nodes>43,43,0;43,44,0;43,45,0;43,46,0;43,47,0;43,48,0;43,49,0;43,50,0;43,51,0;43,52,0;43,53,0;43,54,0;43,55,0;44,43,0;44,44,0;44,45,0;44,46,0;44,47,0;44,48,0;44,49,0;44,50,0;44,51,0;44,52,0;44,53,0;44,54,0;44,55,0;45,43,0;45,44,0;45,45,0;45,46,0;45,47,0;45,48,0;45,49,0;45,50,0;45,51,0;45,52,0;45,53,0;45,54,0;45,55,0;46,43,0;46,44,0;46,45,0;46,46,0;46,47,0;46,48,0;46,49,0;46,50,0;46,51,0;46,52,0;46,53,0;46,54,0;46,55,0;47,43,0;47,44,0;47,45,0;47,46,0;47,47,0;47,48,0;47,49,0;47,50,0;47,51,0;47,52,0;47,53,0;47,54,0;47,55,0;48,43,0;48,44,0;48,45,0;48,46,0;48,47,0;48,48,0;48,49,0;48,50,0;48,51,0;48,52,0;48,53,0;48,54,0;48,55,0;49,43,0;49,44,0;49,45,0;49,46,0;49,47,0;49,48,0;49,49,0;49,50,0;49,51,0;49,52,0;49,53,0;49,54,0;49,55,0;50,43,0;50,44,0;50,45,0;50,46,0;50,47,0;50,48,0;50,49,0;50,50,0;50,51,0;50,52,0;50,53,0;50,54,0;50,55,0;51,43,0;51,44,0;51,45,0;51,46,0;51,47,0;51,48,0;51,49,0;51,50,0;51,51,0;51,52,0;51,53,0;51,54,0;51,55,0;52,43,0;52,44,0;52,45,0;52,46,0;52,47,0;52,48,0;52,49,0;52,50,0;52,51,0;52,52,0;52,53,0;52,54,0;52,55,0;53,43,0;53,44,0;53,45,0;53,46,0;53,47,0;53,48,0;53,49,0;53,50,0;53,51,0;53,52,0;53,53,0;53,54,0;53,55,0;54,43,0;54,44,0;54,45,0;54,46,0;54,47,0;54,48,0;54,49,0;54,50,0;54,51,0;54,52,0;54,53,0;54,54,0;54,55,0;55,43,0;55,44,0;55,45,0;55,46,0;55,47,0;55,48,0;55,49,0;55,50,0;55,51,0;55,52,0;55,53,0;55,54,0;55,55,0</Nodes></Cell><Cell id="23"><Nodes>43,83,0;43,84,0;43,85,0;43,86,0;43,87,0;43,88,0;43,89,0;43,90,0;43,91,0;43,92,0;43,93,0;43,94,0;43,95,0;44,83,0;44,84,0;44,85,0;44,86,0;44,87,0;44,88,0;44,89,0;44,90,0;44,91,0;44,92,0;44,93,0;44,94,0;44,95,0;45,83,0;45,84,0;45,85,0;45,86,0;45,87,0;45,88,0;45,89,0;45,90,0;45,91,0;45,92,0;45,93,0;45,94,0;45,95,0;46,83,0;46,84,0;46,85,0;46,86,0;46,87,0;46,88,0;46,89,0;46,90,0;46,91,0;46,92,0;46,93,0;46,94,0;46,95,0;47,83,0;47,84,0;47,85,0;47,86,0;47,87,0;47,88,0;47,89,0;47,90,0;47,91,0;47,92,0;47,93,0;47,94,0;47,95,0;48,83,0;48,84,0;48,85,0;48,86,0;48,87,0;48,88,0;48,89,0;48,90,0;48,91,0;48,92,0;48,93,0;48,94,0;48,95,0;49,83,0;49,84,0;49,85,0;49,86,0;49,87,0;49,88,0;49,89,0;49,90,0;49,91,0;49,92,0;49,93,0;49,94,0;49,95,0;50,83,0;50,84,0;50,85,0;50,86,0;50,87,0;50,88,0;50,89,0;50,90,0;50,91,0;50,92,0;50,93,0;50,94,0;50,95,0;51,83,0;51,84,0;51,85,0;51,86,0;51,87,0;51,88,0;51,89,0;51,90,0;51,91,0;51,92,0;51,93,0;51,94,0;51,95,0;52,83,0;52,84,0;52,85,0;52,86,0;52,87,0;52,88,0;52,89,0;52,90,0;52,91,0;52,92,0;52,93,0;52,94,0;52,95,0;53,83,0;53,84,0;53,85,0;53,86,0;53,87,0;53,88,0;53,89,0;53,90,0;53,91,0;53,92,0;53,93,0;53,94,0;53,95,0;54,83,0;54,84,0;54,85,0;54,86,0;54,87,0;54,88,0;54,89,0;54,90,0;54,91,0;54,92,0;54,93,0;54,94,0;54,95,0;55,83,0;55,84,0;55,85,0;55,86,0;55,87,0;55,88,0;55,89,0;55,90,0;55,91,0;55,92,0;55,93,0;55,94,0;55,95,0</Nodes></Cell><Cell id="25"><Nodes>43,123,0;43,124,0;43,125,0;43,126,0;43,127,0;43,128,0;43,129,0;43,130,0;43,131,0;43,132,0;43,133,0;43,134,0;43,135,0;44,123,0;44,124,0;44,125,0;44,126,0;44,127,0;44,128,0;44,129,0;44,130,0;44,131,0;44,132,0;44,133,0;44,134,0;44,135,0;45,123,0;45,124,0;45,125,0;45,126,0;45,127,0;45,128,0;45,129,0;45,130,0;45,131,0;45,132,0;45,133,0;45,134,0;45,135,0;46,123,0;46,124,0;46,125,0;46,126,0;46,127,0;46,128,0;46,129,0;46,130,0;46,131,0;46,132,0;46,133,0;46,134,0;46,135,0;47,123,0;47,124,0;47,125,0;47,126,0;47,127,0;47,128,0;47,129,0;47,130,0;47,131,0;47,132,0;47,133,0;47,134,0;47,135,0;48,123,0;48,124,0;48,125,0;48,126,0;48,127,0;48,128,0;48,129,0;48,130,0;48,131,0;48,132,0;48,133,0;48,134,0;48,135,0;49,123,0;49,124,0;49,125,0;49,126,0;49,127,0;49,128,0;49,129,0;49,130,0;49,131,0;49,132,0;49,133,0;49,134,0;49,135,0;50,123,0;50,124,0;50,125,0;50,126,0;50,127,0;50,128,0;50,129,0;50,130,0;50,131,0;50,132,0;50,133,0;50,134,0;50,135,0;51,123,0;51,124,0;51,125,0;51,126,0;51,127,0;51,128,0;51,129,0;51,130,0;51,131,0;51,132,0;51,133,0;51,134,0;51,135,0;52,123,0;52,124,0;52,125,0;52,126,0;52,127,0;52,128,0;52,129,0;52,130,0;52,131,0;52,132,0;52,133,0;52,134,0;52,135,0;53,123,0;53,124,0;53,125,0;53,126,0;53,127,0;53,128,0;53,129,0;53,130,0;53,131,0;53,132,0;53,133,0;53,134,0;53,135,0;54,123,0;54,124,0;54,125,0;54,126,0;54,127,0;54,128,0;54,129,0;54,130,0;54,131,0;54,132,0;54,133,0;54,134,0;54,135,0;55,123,0;55,124,0;55,125,0;55,126,0;55,127,0;55,128,0;55,129,0;55,130,0;55,131,0;55,132,0;55,133,0;55,134,0;55,135,0</Nodes></Cell><Cell id="27"><Nodes>63,23,0;63,24,0;63,25,0;63,26,0;63,27,0;63,28,0;63,29,0;63,30,0;63,31,0;63,32,0;63,33,0;63,34,0;63,35,0;64,23,0;64,24,0;64,25,0;64,26,0;64,27,0;64,28,0;64,29,0;64,30,0;64,31,0;64,32,0;64,33,0;64,34,0;64,35,0;65,23,0;65,24,0;65,25,0;65,26,0;65,27,0;65,28,0;65,29,0;65,30,0;65,31,0;65,32,0;65,33,0;65,34,0;65,35,0;66,23,0;66,24,0;66,25,0;66,26,0;66,27,0;66,28,0;66,29,0;66,30,0;66,31,0;66,32,0;66,33,0;66,34,0;66,35,0;67,23,0;67,24,0;67,25,0;67,26,0;67,27,0;67,28,0;67,29,0;67,30,0;67,31,0;67,32,0;67,33,0;67,34,0;67,35,0;68,23,0;68,24,0;68,25,0;68,26,0;68,27,0;68,28,0;68,29,0;68,30,0;68,31,0;68,32,0;68,33,0;68,34,0;68,35,0;69,23,0;69,24,0;69,25,0;69,26,0;69,27,0;69,28,0;69,29,0;69,30,0;69,31,0;69,32,0;69,33,0;69,34,0;69,35,0;70,23,0;70,24,0;70,25,0;70,26,0;70,27,0;70,28,0;70,29,0;70,30,0;70,31,0;70,32,0;70,33,0;70,34,0;70,35,0;71,23,0;71,24,0;71,25,0;71,26,0;71,27,0;71,28,0;71,29,0;71,30,0;71,31,0;71,32,0;71,33,0;71,34,0;71,35,0;72,23,0;72,24,0;72,25,0;72,26,0;72,27,0;72,28,0;72,29,0;72,30,0;72,31,0;72,32,0;72,33,0;72,34,0;72,35,0;73,23,0;73,24,0;73,25,0;73,26,0;73,27,0;73,28,0;73,29,0;73,30,0;73,31,0;73,32,0;73,33,0;73,34,0;73,35,0;74,23,0;74,24,0;74,25,0;74,26,0;74,27,0;74,28,0;74,29,0;74,30,0;74,31,0;74,32,0;74,33,0;74,34,0;74,35,0;75,23,0;75,24,0;75,25,0;75,26,0;75,27,0;75,28,0;75,29,0;75,30,0;75,31,0;75,32,0;75,33,0;75,34,0;75,35,0</Nodes></Cell><Cell id="29"><Nodes>63,63,0;63,64,0;63,65,0;63,66,0;63,67,0;63,68,0;63,69,0;63,70,0;63,71,0;63,72,0;63,73,0;63,74,0;63,75,0;64,63,0;64,64,0;64,65,0;64,66,0;64,67,0;64,68,0;64,69,0;64,70,0;64,71,0;64,72,0;64,73,0;64,74,0;64,75,0;65,63,0;65,64,0;65,65,0;65,66,0;65,67,0;65,68,0;65,69,0;65,70,0;65,71,0;65,72,0;65,73,0;65,74,0;65,75,0;66,63,0;66,64,0;66,65,0;66,66,0;66,67,0;66,68,0;66,69,0;66,70,0;66,71,0;66,72,0;66,73,0;66,74,0;66,75,0;67,63,0;67,64,0;67,65,0;67,66,0;67,67,0;67,68,0;67,69,0;67,70,0;67,71,0;67,72,0;67,73,0;67,74,0;67,75,0;68,63,0;68,64,0;68,65,0;68,66,0;68,67,0;68,68,0;68,69,0;68,70,0;68,71,0;68,72,0;68,73,0;68,74,0;68,75,0;69,63,0;69,64,0;69,65,0;69,66,0;69,67,0;69,68,0;69,69,0;69,70,0;69,71,0;69,72,0;69,73,0;69,74,0;69,75,0;70,63,0;70,64,0;70,65,0;70,66,0;70,67,0;70,68,0;70,69,0;70,70,0;70,71,0;70,72,0;70,73,0;70,74,0;70,75,0;71,63,0;71,64,0;71,65,0;71,66,0;71,67,0;71,68,0;71,69,0;71,70,0;71,71,0;71,72,0;71,73,0;71,74,0;71,75,0;72,63,0;72,64,0;72,65,0;72,66,0;72,67,0;72,68,0;72,69,0;72,70,0;72,71,0;72,72,0;72,73,0;72,74,0;72,75,0;73,63,0;73,64,0;73,65,0;73,66,0;73,67,0;73,68,0;73,69,0;73,70,0;73,71,0;73,72,0;73,73,0;73,74,0;73,75,0;74,63,0;74,64,0;74,65,0;74,66,0;74,67,0;74,68,0;74,69,0;74,70,0;74,71,0;74,72,0;74,73,0;74,74,0;74,75,0;75,63,0;75,64,0;75,65,0;75,66,0;75,67,0;75,68,0;75,69,0;75,70,0;75,71,0;75,72,0;75,73,0;75,74,0;75,75,0</Nodes></Cell><Cell id="31"><Nodes>63,103,0;63,104,0;63,105,0;63,106,0;63,107,0;63,108,0;63,109,0;63,110,0;63,111,0;63,112,0;63,113,0;63,114,0;63,115,0;64,103,0;64,104,0;64,105,0;64,106,0;64,107,0;64,108,0;64,109,0;64,110,0;64,111,0;64,112,0;64,113,0;64,114,0;64,115,0;65,103,0;65,104,0;65,105,0;65,106,0;65,107,0;65,108,0;65,109,0;65,110,0;65,111,0;65,112,0;65,113,0;65,114,0;65,115,0;66,103,0;66,104,0;66,105,0;66,106,0;66,107,0;66,108,0;66,109,0;66,110,0;66,111,0;66,112,0;66,113,0;66,114,0;66,115,0;67,103,0;67,104,0;67,105,0;67,106,0;67,107,0;67,108,0;67,109,0;67,110,0;67,111,0;67,112,0;67,113,0;67,114,0;67,115,0;68,103,0;68,104,0;68,105,0;68,106,0;68,107,0;68,108,0;68,109,0;68,110,0;68,111,0;68,112,0;68,113,0;68,114,0;68,115,0;69,103,0;69,104,0;69,105,0;69,106,0;69,107,0;69,108,0;69,109,0;69,110,0;69,111,0;69,112,0;69,113,0;69,114,0;69,115,0;70,103,0;70,104,0;70,105,0;70,106,0;70,107,0;70,108,0;70,109,0;70,110,0;70,111,0;70,112,0;70,113,0;70,114,0;70,115,0;71,103,0;71,104,0;71,105,0;71,106,0;71,107,0;71,108,0;71,109,0;71,110,0;71,111,0;71,112,0;71,113,0;71,114,0;71,115,0;72,103,0;72,104,0;72,105,0;72,106,0;72,107,0;72,108,0;72,109,0;72,110,0;72,111,0;72,112,0;72,113,0;72,114,0;72,115,0;73,103,0;73,104,0;73,105,0;73,106,0;73,107,0;73,108,0;73,109,0;73,110,0;73,111,0;73,112,0;73,113,0;73,114,0;73,115,0;74,103,0;74,104,0;74,105,0;74,106,0;74,107,0;74,108,0;74,109,0;74,110,0;74,111,0;74,112,0;74,113,0;74,114,0;74,115,0;75,103,0;75,104,0;75,105,0;75,106,0;75,107,0;75,108,0;75,109,0;75,110,0;75,111,0;75,112,0;75,113,0;75,114,0;75,115,0</Nodes></Cell><Cell id="33"><Nodes>83,3,0;83,4,0;83,5,0;83,6,0;83,7,0;83,8,0;83,9,0;83,10,0;83,11,0;83,12,0;83,13,0;83,14,0;83,15,0;84,3,0;84,4,0;84,5,0;84,6,0;84,7,0;84,8,0;84,9,0;84,10,0;84,11,0;84,12,0;84,13,0;84,14,0;84,15,0;85,3,0;85,4,0;85,5,0;85,6,0;85,7,0;85,8,0;85,9,0;85,10,0;85,11,0;85,12,0;85,13,0;85,14,0;85,15,0;86,3,0;86,4,0;86,5,0;86,6,0;86,7,0;86,8,0;86,9,0;86,10,0;86,11,0;86,12,0;86,13,0;86,14,0;86,15,0;87,3,0;87,4,0;87,5,0;87,6,0;87,7,0;87,8,0;87,9,0;87,10,0;87,11,0;87,12,0;87,13,0;87,14,0;87,15,0;88,3,0;88,4,0;88,5,0;88,6,0;88,7,0;88,8,0;88,9,0;88,10,0;88,11,0;88,12,0;88,13,0;88,14,0;88,15,0;89,3,0;89,4,0;89,5,0;89,6,0;89,7,0;89,8,0;89,9,0;89,10,0;89,11,0;89,12,0;89,13,0;89,14,0;89,15,0;90,3,0;90,4,0;90,5,0;90,6,0;90,7,0;90,8,0;90,9,0;90,10,0;90,11,0;90,12,0;90,13,0;90,14,0;90,15,0;91,3,0;91,4,0;91,5,0;91,6,0;91,7,0;91,8,0;91,9,0;91,10,0;91,11,0;91,12,0;91,13,0;91,14,0;91,15,0;92,3,0;92,4,0;92,5,0;92,6,0;92,7,0;92,8,0;92,9,0;92,10,0;92,11,0;92,12,0;92,13,0;92,14,0;92,15,0;93,3,0;93,4,0;93,5,0;93,6,0;93,7,0;93,8,0;93,9,0;93,10,0;93,11,0;93,12,0;93,13,0;93,14,0;93,15,0;94,3,0;94,4,0;94,5,0;94,6,0;94,7,0;94,8,0;94,9,0;94,10,0;94,11,0;94,12,0;94,13,0;94,14,0;94,15,0;95,3,0;95,4,0;95,5,0;95,6,0;95,7,0;95,8,0;95,9,0;95,10,0;95,11,0;95,12,0;95,13,0;95,14,0;95,15,0</Nodes></Cell><Cell id="35"><Nodes>83,43,0;83,44,0;83,45,0;83,46,0;83,47,0;83,48,0;83,49,0;83,50,0;83,51,0;83,52,0;83,53,0;83,54,0;83,55,0;84,43,0;84,44,0;84,45,0;84,46,0;84,47,0;84,48,0;84,49,0;84,50,0;84,51,0;84,52,0;84,53,0;84,54,0;84,55,0;85,43,0;85,44,0;85,45,0;85,46,0;85,47,0;85,48,0;85,49,0;85,50,0;85,51,0;85,52,0;85,53,0;85,54,0;85,55,0;86,43,0;86,44,0;86,45,0;86,46,0;86,47,0;86,48,0;86,49,0;86,50,0;86,51,0;86,52,0;86,53,0;86,54,0;86,55,0;87,43,0;87,44,0;87,45,0;87,46,0;87,47,0;87,48,0;87,49,0;87,50,0;87,51,0;87,52,0;87,53,0;87,54,0;87,55,0;88,43,0;88,44,0;88,45,0;88,46,0;88,47,0;88,48,0;88,49,0;88,50,0;88,51,0;88,52,0;88,53,0;88,54,0;88,55,0;89,43,0;89,44,0;89,45,0;89,46,0;89,47,0;89,48,0;89,49,0;89,50,0;89,51,0;89,52,0;89,53,0;89,54,0;89,55,0;90,43,0;90,44,0;90,45,0;90,46,0;90,47,0;90,48,0;90,49,0;90,50,0;90,51,0;90,52,0;90,53,0;90,54,0;90,55,0;91,43,0;91,44,0;91,45,0;91,46,0;91,47,0;91,48,0;91,49,0;91,50,0;91,51,0;91,52,0;91,53,0;91,54,0;91,55,0;92,43,0;92,44,0;92,45,0;92,46,0;92,47,0;92,48,0;92,49,0;92,50,0;92,51,0;92,52,0;92,53,0;92,54,0;92,55,0;93,43,0;93,44,0;93,45,0;93,46,0;93,47,0;93,48,0;93,49,0;93,50,0;93,51,0;93,52,0;93,53,0;93,54,0;93,55,0;94,43,0;94,44,0;94,45,0;94,46,0;94,47,0;94,48,0;94,49,0;94,50,0;94,51,0;94,52,0;94,53,0;94,54,0;94,55,0;95,43,0;95,44,0;95,45,0;95,46,0;95,47,0;95,48,0;95,49,0;95,50,0;95,51,0;95,52,0;95,53,0;95,54,0;95,55,0</Nodes></Cell><Cell id="37"><Nodes>83,83,0;83,84,0;83,85,0;83,86,0;83,87,0;83,88,0;83,89,0;83,90,0;83,91,0;83,92,0;83,93,0;83,94,0;83,95,0;84,83,0;84,84,0;84,85,0;84,86,0;84,87,0;84,88,0;84,89,0;84,90,0;84,91,0;84,92,0;84,93,0;84,94,0;84,95,0;85,83,0;85,84,0;85,85,0;85,86,0;85,87,0;85,88,0;85,89,0;85,90,0;85,91,0;85,92,0;85,93,0;85,94,0;85,95,0;86,83,0;86,84,0;86,85,0;86,86,0;86,87,0;86,88,0;86,89,0;86,90,0;86,91,0;86,92,0;86,93,0;86,94,0;86,95,0;87,83,0;87,84,0;87,85,0;87,86,0;87,87,0;87,88,0;87,89,0;87,90,0;87,91,0;87,92,0;87,93,0;87,94,0;87,95,0;88,83,0;88,84,0;88,85,0;88,86,0;88,87,0;88,88,0;88,89,0;88,90,0;88,91,0;88,92,0;88,93,0;88,94,0;88,95,0;89,83,0;89,84,0;89,85,0;89,86,0;89,87,0;89,88,0;89,89,0;89,90,0;89,91,0;89,92,0;89,93,0;89,94,0;89,95,0;90,83,0;90,84,0;90,85,0;90,86,0;90,87,0;90,88,0;90,89,0;90,90,0;90,91,0;90,92,0;90,93,0;90,94,0;90,95,0;91,83,0;91,84,0;91,85,0;91,86,0;91,87,0;91,88,0;91,89,0;91,90,0;91,91,0;91,92,0;91,93,0;91,94,0;91,95,0;92,83,0;92,84,0;92,85,0;92,86,0;92,87,0;92,88,0;92,89,0;92,90,0;92,91,0;92,92,0;92,93,0;92,94,0;92,95,0;93,83,0;93,84,0;93,85,0;93,86,0;93,87,0;93,88,0;93,89,0;93,90,0;93,91,0;93,92,0;93,93,0;93,94,0;93,95,0;94,83,0;94,84,0;94,85,0;94,86,0;94,87,0;94,88,0;94,89,0;94,90,0;94,91,0;94,92,0;94,93,0;94,94,0;94,95,0;95,83,0;95,84,0;95,85,0;95,86,0;95,87,0;95,88,0;95,89,0;95,90,0;95,91,0;95,92,0;95,93,0;95,94,0;95,95,0</Nodes></Cell><Cell id="39"><Nodes>83,123,0;83,124,0;83,125,0;83,126,0;83,127,0;83,128,0;83,129,0;83,130,0;83,131,0;83,132,0;83,133,0;83,134,0;83,135,0;84,123,0;84,124,0;84,125,0;84,126,0;84,127,0;84,128,0;84,129,0;84,130,0;84,131,0;84,132,0;84,133,0;84,134,0;84,135,0;85,123,0;85,124,0;85,125,0;85,126,0;85,127,0;85,128,0;85,129,0;85,130,0;85,131,0;85,132,0;85,133,0;85,134,0;85,135,0;86,123,0;86,124,0;86,125,0;86,126,0;86,127,0;86,128,0;86,129,0;86,130,0;86,131,0;86,132,0;86,133,0;86,134,0;86,135,0;87,123,0;87,124,0;87,125,0;87,126,0;87,127,0;87,128,0;87,129,0;87,130,0;87,131,0;87,132,0;87,133,0;87,134,0;87,135,0;88,123,0;88,124,0;88,125,0;88,126,0;88,127,0;88,128,0;88,129,0;88,130,0;88,131,0;88,132,0;88,133,0;88,134,0;88,135,0;89,123,0;89,124,0;89,125,0;89,126,0;89,127,0;89,128,0;89,129,0;89,130,0;89,131,0;89,132,0;89,133,0;89,134,0;89,135,0;90,123,0;90,124,0;90,125,0;90,126,0;90,127,0;90,128,0;90,129,0;90,130,0;90,131,0;90,132,0;90,133,0;90,134,0;90,135,0;91,123,0;91,124,0;91,125,0;91,126,0;91,127,0;91,128,0;91,129,0;91,130,0;91,131,0;91,132,0;91,133,0;91,134,0;91,135,0;92,123,0;92,124,0;92,125,0;92,126,0;92,127,0;92,128,0;92,129,0;92,130,0;92,131,0;92,132,0;92,133,0;92,134,0;92,135,0;93,123,0;93,124,0;93,125,0;93,126,0;93,127,0;93,128,0;93,129,0;93,130,0;93,131,0;93,132,0;93,133,0;93,134,0;93,135,0;94,123,0;94,124,0;94,125,0;94,126,0;94,127,0;94,128,0;94,129,0;94,130,0;94,131,0;94,132,0;94,133,0;94,134,0;94,135,0;95,123,0;95,124,0;95,125,0;95,126,0;95,127,0;95,128,0;95,129,0;95,130,0;95,131,0;95,132,0;95,133,0;95,134,0;95,135,0</Nodes></Cell><Cell id="41"><Nodes>103,23,0;103,24,0;103,25,0;103,26,0;103,27,0;103,28,0;103,29,0;103,30,0;103,31,0;103,32,0;103,33,0;103,34,0;103,35,0;104,23,0;104,24,0;104,25,0;104,26,0;104,27,0;104,28,0;104,29,0;104,30,0;104,31,0;104,32,0;104,33,0;104,34,0;104,35,0;105,23,0;105,24,0;105,25,0;105,26,0;105,27,0;105,28,0;105,29,0;105,30,0;105,31,0;105,32,0;105,33,0;105,34,0;105,35,0;106,23,0;106,24,0;106,25,0;106,26,0;106,27,0;106,28,0;106,29,0;106,30,0;106,31,0;106,32,0;106,33,0;106,34,0;106,35,0;107,23,0;107,24,0;107,25,0;107,26,0;107,27,0;107,28,0;107,29,0;107,30,0;107,31,0;107,32,0;107,33,0;107,34,0;107,35,0;108,23,0;108,24,0;108,25,0;108,26,0;108,27,0;108,28,0;108,29,0;108,30,0;108,31,0;108,32,0;108,33,0;108,34,0;108,35,0;109,23,0;109,24,0;109,25,0;109,26,0;109,27,0;109,28,0;109,29,0;109,30,0;109,31,0;109,32,0;109,33,0;109,34,0;109,35,0;110,23,0;110,24,0;110,25,0;110,26,0;110,27,0;110,28,0;110,29,0;110,30,0;110,31,0;110,32,0;110,33,0;110,34,0;110,35,0;111,23,0;111,24,0;111,25,0;111,26,0;111,27,0;111,28,0;111,29,0;111,30,0;111,31,0;111,32,0;111,33,0;111,34,0;111,35,0;112,23,0;112,24,0;112,25,0;112,26,0;112,27,0;112,28,0;112,29,0;112,30,0;112,31,0;112,32,0;112,33,0;112,34,0;112,35,0;113,23,0;113,24,0;113,25,0;113,26,0;113,27,0;113,28,0;113,29,0;113,30,0;113,31,0;113,32,0;113,33,0;113,34,0;113,35,0;114,23,0;114,24,0;114,25,0;114,26,0;114,27,0;114,28,0;114,29,0;114,30,0;114,31,0;114,32,0;114,33,0;114,34,0;114,35,0;115,23,0;115,24,0;115,25,0;115,26,0;115,27,0;115,28,0;115,29,0;115,30,0;115,31,0;115,32,0;115,33,0;115,34,0;115,35,0</Nodes></Cell><Cell id="43"><Nodes>103,63,0;103,64,0;103,65,0;103,66,0;103,67,0;103,68,0;103,69,0;103,70,0;103,71,0;103,72,0;103,73,0;103,74,0;103,75,0;104,63,0;104,64,0;104,65,0;104,66,0;104,67,0;104,68,0;104,69,0;104,70,0;104,71,0;104,72,0;104,73,0;104,74,0;104,75,0;105,63,0;105,64,0;105,65,0;105,66,0;105,67,0;105,68,0;105,69,0;105,70,0;105,71,0;105,72,0;105,73,0;105,74,0;105,75,0;106,63,0;106,64,0;106,65,0;106,66,0;106,67,0;106,68,0;106,69,0;106,70,0;106,71,0;106,72,0;106,73,0;106,74,0;106,75,0;107,63,0;107,64,0;107,65,0;107,66,0;107,67,0;107,68,0;107,69,0;107,70,0;107,71,0;107,72,0;107,73,0;107,74,0;107,75,0;108,63,0;108,64,0;108,65,0;108,66,0;108,67,0;108,68,0;108,69,0;108,70,0;108,71,0;108,72,0;108,73,0;108,74,0;108,75,0;109,63,0;109,64,0;109,65,0;109,66,0;109,67,0;109,68,0;109,69,0;109,70,0;109,71,0;109,72,0;109,73,0;109,74,0;109,75,0;110,63,0;110,64,0;110,65,0;110,66,0;110,67,0;110,68,0;110,69,0;110,70,0;110,71,0;110,72,0;110,73,0;110,74,0;110,75,0;111,63,0;111,64,0;111,65,0;111,66,0;111,67,0;111,68,0;111,69,0;111,70,0;111,71,0;111,72,0;111,73,0;111,74,0;111,75,0;112,63,0;112,64,0;112,65,0;112,66,0;112,67,0;112,68,0;112,69,0;112,70,0;112,71,0;112,72,0;112,73,0;112,74,0;112,75,0;113,63,0;113,64,0;113,65,0;113,66,0;113,67,0;113,68,0;113,69,0;113,70,0;113,71,0;113,72,0;113,73,0;113,74,0;113,75,0;114,63,0;114,64,0;114,65,0;114,66,0;114,67,0;114,68,0;114,69,0;114,70,0;114,71,0;114,72,0;114,73,0;114,74,0;114,75,0;115,63,0;115,64,0;115,65,0;115,66,0;115,67,0;115,68,0;115,69,0;115,70,0;115,71,0;115,72,0;115,73,0;115,74,0;115,75,0</Nodes></Cell><Cell id="45"><Nodes>103,103,0;103,104,0;103,105,0;103,106,0;103,107,0;103,108,0;103,109,0;103,110,0;103,111,0;103,112,0;103,113,0;103,114,0;103,115,0;104,103,0;104,104,0;104,105,0;104,106,0;104,107,0;104,108,0;104,109,0;104,110,0;104,111,0;104,112,0;104,113,0;104,114,0;104,115,0;105,103,0;105,104,0;105,105,0;105,106,0;105,107,0;105,108,0;105,109,0;105,110,0;105,111,0;105,112,0;105,113,0;105,114,0;105,115,0;106,103,0;106,104,0;106,105,0;106,106,0;106,107,0;106,108,0;106,109,0;106,110,0;106,111,0;106,112,0;106,113,0;106,114,0;106,115,0;107,103,0;107,104,0;107,105,0;107,106,0;107,107,0;107,108,0;107,109,0;107,110,0;107,111,0;107,112,0;107,113,0;107,114,0;107,115,0;108,103,0;108,104,0;108,105,0;108,106,0;108,107,0;108,108,0;108,109,0;108,110,0;108,111,0;108,112,0;108,113,0;108,114,0;108,115,0;109,103,0;109,104,0;109,105,0;109,106,0;109,107,0;109,108,0;109,109,0;109,110,0;109,111,0;109,112,0;109,113,0;109,114,0;109,115,0;110,103,0;110,104,0;110,105,0;110,106,0;110,107,0;110,108,0;110,109,0;110,110,0;110,111,0;110,112,0;110,113,0;110,114,0;110,115,0;111,103,0;111,104,0;111,105,0;111,106,0;111,107,0;111,108,0;111,109,0;111,110,0;111,111,0;111,112,0;111,113,0;111,114,0;111,115,0;112,103,0;112,104,0;112,105,0;112,106,0;112,107,0;112,108,0;112,109,0;112,110,0;112,111,0;112,112,0;112,113,0;112,114,0;112,115,0;113,103,0;113,104,0;113,105,0;113,106,0;113,107,0;113,108,0;113,109,0;113,110,0;113,111,0;113,112,0;113,113,0;113,114,0;113,115,0;114,103,0;114,104,0;114,105,0;114,106,0;114,107,0;114,108,0;114,109,0;114,110,0;114,111,0;114,112,0;114,113,0;114,114,0;114,115,0;115,103,0;115,104,0;115,105,0;115,106,0;115,107,0;115,108,0;115,109,0;115,110,0;115,111,0;115,112,0;115,113,0;115,114,0;115,115,0</Nodes></Cell><Cell id="47"><Nodes>123,3,0;123,4,0;123,5,0;123,6,0;123,7,0;123,8,0;123,9,0;123,10,0;123,11,0;123,12,0;123,13,0;123,14,0;123,15,0;124,3,0;124,4,0;124,5,0;124,6,0;124,7,0;124,8,0;124,9,0;124,10,0;124,11,0;124,12,0;124,13,0;124,14,0;124,15,0;125,3,0;125,4,0;125,5,0;125,6,0;125,7,0;125,8,0;125,9,0;125,10,0;125,11,0;125,12,0;125,13,0;125,14,0;125,15,0;126,3,0;126,4,0;126,5,0;126,6,0;126,7,0;126,8,0;126,9,0;126,10,0;126,11,0;126,12,0;126,13,0;126,14,0;126,15,0;127,3,0;127,4,0;127,5,0;127,6,0;127,7,0;127,8,0;127,9,0;127,10,0;127,11,0;127,12,0;127,13,0;127,14,0;127,15,0;128,3,0;128,4,0;128,5,0;128,6,0;128,7,0;128,8,0;128,9,0;128,10,0;128,11,0;128,12,0;128,13,0;128,14,0;128,15,0;129,3,0;129,4,0;129,5,0;129,6,0;129,7,0;129,8,0;129,9,0;129,10,0;129,11,0;129,12,0;129,13,0;129,14,0;129,15,0;130,3,0;130,4,0;130,5,0;130,6,0;130,7,0;130,8,0;130,9,0;130,10,0;130,11,0;130,12,0;130,13,0;130,14,0;130,15,0;131,3,0;131,4,0;131,5,0;131,6,0;131,7,0;131,8,0;131,9,0;131,10,0;131,11,0;131,12,0;131,13,0;131,14,0;131,15,0;132,3,0;132,4,0;132,5,0;132,6,0;132,7,0;132,8,0;132,9,0;132,10,0;132,11,0;132,12,0;132,13,0;132,14,0;132,15,0;133,3,0;133,4,0;133,5,0;133,6,0;133,7,0;133,8,0;133,9,0;133,10,0;133,11,0;133,12,0;133,13,0;133,14,0;133,15,0;134,3,0;134,4,0;134,5,0;134,6,0;134,7,0;134,8,0;134,9,0;134,10,0;134,11,0;134,12,0;134,13,0;134,14,0;134,15,0;135,3,0;135,4,0;135,5,0;135,6,0;135,7,0;135,8,0;135,9,0;135,10,0;135,11,0;135,12,0;135,13,0;135,14,0;135,15,0</Nodes></Cell><Cell id="49"><Nodes>123,43,0;123,44,0;123,45,0;123,46,0;123,47,0;123,48,0;123,49,0;123,50,0;123,51,0;123,52,0;123,53,0;123,54,0;123,55,0;124,43,0;124,44,0;124,45,0;124,46,0;124,47,0;124,48,0;124,49,0;124,50,0;124,51,0;124,52,0;124,53,0;124,54,0;124,55,0;125,43,0;125,44,0;125,45,0;125,46,0;125,47,0;125,48,0;125,49,0;125,50,0;125,51,0;125,52,0;125,53,0;125,54,0;125,55,0;126,43,0;126,44,0;126,45,0;126,46,0;126,47,0;126,48,0;126,49,0;126,50,0;126,51,0;126,52,0;126,53,0;126,54,0;126,55,0;127,43,0;127,44,0;127,45,0;127,46,0;127,47,0;127,48,0;127,49,0;127,50,0;127,51,0;127,52,0;127,53,0;127,54,0;127,55,0;128,43,0;128,44,0;128,45,0;128,46,0;128,47,0;128,48,0;128,49,0;128,50,0;128,51,0;128,52,0;128,53,0;128,54,0;128,55,0;129,43,0;129,44,0;129,45,0;129,46,0;129,47,0;129,48,0;129,49,0;129,50,0;129,51,0;129,52,0;129,53,0;129,54,0;129,55,0;130,43,0;130,44,0;130,45,0;130,46,0;130,47,0;130,48,0;130,49,0;130,50,0;130,51,0;130,52,0;130,53,0;130,54,0;130,55,0;131,43,0;131,44,0;131,45,0;131,46,0;131,47,0;131,48,0;131,49,0;131,50,0;131,51,0;131,52,0;131,53,0;131,54,0;131,55,0;132,43,0;132,44,0;132,45,0;132,46,0;132,47,0;132,48,0;132,49,0;132,50,0;132,51,0;132,52,0;132,53,0;132,54,0;132,55,0;133,43,0;133,44,0;133,45,0;133,46,0;133,47,0;133,48,0;133,49,0;133,50,0;133,51,0;133,52,0;133,53,0;133,54,0;133,55,0;134,43,0;134,44,0;134,45,0;134,46,0;134,47,0;134,48,0;134,49,0;134,50,0;134,51,0;134,52,0;134,53,0;134,54,0;134,55,0;135,43,0;135,44,0;135,45,0;135,46,0;135,47,0;135,48,0;135,49,0;135,50,0;135,51,0;135,52,0;135,53,0;135,54,0;135,55,0</Nodes></Cell><Cell id="51"><Nodes>123,83,0;123,84,0;123,85,0;123,86,0;123,87,0;123,88,0;123,89,0;123,90,0;123,91,0;123,92,0;123,93,0;123,94,0;123,95,0;124,83,0;124,84,0;124,85,0;124,86,0;124,87,0;124,88,0;124,89,0;124,90,0;124,91,0;124,92,0;124,93,0;124,94,0;124,95,0;125,83,0;125,84,0;125,85,0;125,86,0;125,87,0;125,88,0;125,89,0;125,90,0;125,91,0;125,92,0;125,93,0;125,94,0;125,95,0;126,83,0;126,84,0;126,85,0;126,86,0;126,87,0;126,88,0;126,89,0;126,90,0;126,91,0;126,92,0;126,93,0;126,94,0;126,95,0;127,83,0;127,84,0;127,85,0;127,86,0;127,87,0;127,88,0;127,89,0;127,90,0;127,91,0;127,92,0;127,93,0;127,94,0;127,95,0;128,83,0;128,84,0;128,85,0;128,86,0;128,87,0;128,88,0;128,89,0;128,90,0;128,91,0;128,92,0;128,93,0;128,94,0;128,95,0;129,83,0;129,84,0;129,85,0;129,86,0;129,87,0;129,88,0;129,89,0;129,90,0;129,91,0;129,92,0;129,93,0;129,94,0;129,95,0;130,83,0;130,84,0;130,85,0;130,86,0;130,87,0;130,88,0;130,89,0;130,90,0;130,91,0;130,92,0;130,93,0;130,94,0;130,95,0;131,83,0;131,84,0;131,85,0;131,86,0;131,87,0;131,88,0;131,89,0;131,90,0;131,91,0;131,92,0;131,93,0;131,94,0;131,95,0;132,83,0;132,84,0;132,85,0;132,86,0;132,87,0;132,88,0;132,89,0;132,90,0;132,91,0;132,92,0;132,93,0;132,94,0;132,95,0;133,83,0;133,84,0;133,85,0;133,86,0;133,87,0;133,88,0;133,89,0;133,90,0;133,91,0;133,92,0;133,93,0;133,94,0;133,95,0;134,83,0;134,84,0;134,85,0;134,86,0;134,87,0;134,88,0;134,89,0;134,90,0;134,91,0;134,92,0;134,93,0;134,94,0;134,95,0;135,83,0;135,84,0;135,85,0;135,86,0;135,87,0;135,88,0;135,89,0;135,90,0;135,91,0;135,92,0;135,93,0;135,94,0;135,95,0</Nodes></Cell><Cell id="53"><Nodes>123,123,0;123,124,0;123,125,0;123,126,0;123,127,0;123,128,0;123,129,0;123,130,0;123,131,0;123,132,0;123,133,0;123,134,0;123,135,0;124,123,0;124,124,0;124,125,0;124,126,0;124,127,0;124,128,0;124,129,0;124,130,0;124,131,0;124,132,0;124,133,0;124,134,0;124,135,0;125,123,0;125,124,0;125,125,0;125,126,0;125,127,0;125,128,0;125,129,0;125,130,0;125,131,0;125,132,0;125,133,0;125,134,0;125,135,0;126,123,0;126,124,0;126,125,0;126,126,0;126,127,0;126,128,0;126,129,0;126,130,0;126,131,0;126,132,0;126,133,0;126,134,0;126,135,0;127,123,0;127,124,0;127,125,0;127,126,0;127,127,0;127,128,0;127,129,0;127,130,0;127,131,0;127,132,0;127,133,0;127,134,0;127,135,0;128,123,0;128,124,0;128,125,0;128,126,0;128,127,0;128,128,0;128,129,0;128,130,0;128,131,0;128,132,0;128,133,0;128,134,0;128,135,0;129,123,0;129,124,0;129,125,0;129,126,0;129,127,0;129,128,0;129,129,0;129,130,0;129,131,0;129,132,0;129,133,0;129,134,0;129,135,0;130,123,0;130,124,0;130,125,0;130,126,0;130,127,0;130,128,0;130,129,0;130,130,0;130,131,0;130,132,0;130,133,0;130,134,0;130,135,0;131,123,0;131,124,0;131,125,0;131,126,0;131,127,0;131,128,0;131,129,0;131,130,0;131,131,0;131,132,0;131,133,0;131,134,0;131,135,0;132,123,0;132,124,0;132,125,0;132,126,0;132,127,0;132,128,0;132,129,0;132,130,0;132,131,0;132,132,0;132,133,0;132,134,0;132,135,0;133,123,0;133,124,0;133,125,0;133,126,0;133,127,0;133,128,0;133,129,0;133,130,0;133,131,0;133,132,0;133,133,0;133,134,0;133,135,0;134,123,0;134,124,0;134,125,0;134,126,0;134,127,0;134,128,0;134,129,0;134,130,0;134,131,0;134,132,0;134,133,0;134,134,0;134,135,0;135,123,0;135,124,0;135,125,0;135,126,0;135,127,0;135,128,0;135,129,0;135,130,0;135,131,0;135,132,0;135,133,0;135,134,0;135,135,0</Nodes></Cell></Population><Population type="NON_SEN" size="0"><Cell id="8"><Nodes>7,67,0;7,68,0;7,69,0;7,70,0;7,71,0;7,72,0;8,67,0;8,68,0;8,69,0;8,70,0;8,71,0;8,72,0;9,67,0;9,68,0;9,69,0;9,70,0;9,71,0;9,72,0;10,67,0;10,68,0;10,69,0;10,70,0;10,71,0;10,72,0;11,67,0;11,68,0;11,69,0;11,70,0;11,71,0;11,72,0;12,67,0;12,68,0;12,69,0;12,70,0;12,71,0;12,72,0</Nodes></Cell><Cell id="10"><Nodes>7,107,0;7,108,0;7,109,0;7,110,0;7,111,0;7,112,0;8,107,0;8,108,0;8,109,0;8,110,0;8,111,0;8,112,0;9,107,0;9,108,0;9,109,0;9,110,0;9,111,0;9,112,0;10,107,0;10,108,0;10,109,0;10,110,0;10,111,0;10,112,0;11,107,0;11,108,0;11,109,0;11,110,0;11,111,0;11,112,0;12,107,0;12,108,0;12,109,0;12,110,0;12,111,0;12,112,0</Nodes></Cell><Cell id="14"><Nodes>27,47,0;27,48,0;27,49,0;27,50,0;27,51,0;27,52,0;28,47,0;28,48,0;28,49,0;28,50,0;28,51,0;28,52,0;29,47,0;29,48,0;29,49,0;29,50,0;29,51,0;29,52,0;30,47,0;30,48,0;30,49,0;30,50,0;30,51,0;30,52,0;31,47,0;31,48,0;31,49,0;31,50,0;31,51,0;31,52,0;32,47,0;32,48,0;32,49,0;32,50,0;32,51,0;32,52,0</Nodes></Cell><Cell id="16"><Nodes>27,87,0;27,88,0;27,89,0;27,90,0;27,91,0;27,92,0;28,87,0;28,88,0;28,89,0;28,90,0;28,91,0;28,92,0;29,87,0;29,88,0;29,89,0;29,90,0;29,91,0;29,92,0;30,87,0;30,88,0;30,89,0;30,90,0;30,91,0;30,92,0;31,87,0;31,88,0;31,89,0;31,90,0;31,91,0;31,92,0;32,87,0;32,88,0;32,89,0;32,90,0;32,91,0;32,92,0</Nodes></Cell><Cell id="20"><Nodes>47,27,0;47,28,0;47,29,0;47,30,0;47,31,0;47,32,0;48,27,0;48,28,0;48,29,0;48,30,0;48,31,0;48,32,0;49,27,0;49,28,0;49,29,0;49,30,0;49,31,0;49,32,0;50,27,0;50,28,0;50,29,0;50,30,0;50,31,0;50,32,0;51,27,0;51,28,0;51,29,0;51,30,0;51,31,0;51,32,0;52,27,0;52,28,0;52,29,0;52,30,0;52,31,0;52,32,0</Nodes></Cell><Cell id="22"><Nodes>47,67,0;47,68,0;47,69,0;47,70,0;47,71,0;47,72,0;48,67,0;48,68,0;48,69,0;48,70,0;48,71,0;48,72,0;49,67,0;49,68,0;49,69,0;49,70,0;49,71,0;49,72,0;50,67,0;50,68,0;50,69,0;50,70,0;50,71,0;50,72,0;51,67,0;51,68,0;51,69,0;51,70,0;51,71,0;51,72,0;52,67,0;52,68,0;52,69,0;52,70,0;52,71,0;52,72,0</Nodes></Cell><Cell id="26"><Nodes>67,7,0;67,8,0;67,9,0;67,10,0;67,11,0;67,12,0;68,7,0;68,8,0;68,9,0;68,10,0;68,11,0;68,12,0;69,7,0;69,8,0;69,9,0;69,10,0;69,11,0;69,12,0;70,7,0;70,8,0;70,9,0;70,10,0;70,11,0;70,12,0;71,7,0;71,8,0;71,9,0;71,10,0;71,11,0;71,12,0;72,7,0;72,8,0;72,9,0;72,10,0;72,11,0;72,12,0</Nodes></Cell><Cell id="28"><Nodes>67,47,0;67,48,0;67,49,0;67,50,0;67,51,0;67,52,0;68,47,0;68,48,0;68,49,0;68,50,0;68,51,0;68,52,0;69,47,0;69,48,0;69,49,0;69,50,0;69,51,0;69,52,0;70,47,0;70,48,0;70,49,0;70,50,0;70,51,0;70,52,0;71,47,0;71,48,0;71,49,0;71,50,0;71,51,0;71,52,0;72,47,0;72,48,0;72,49,0;72,50,0;72,51,0;72,52,0</Nodes></Cell><Cell id="32"><Nodes>67,127,0;67,128,0;67,129,0;67,130,0;67,131,0;67,132,0;68,127,0;68,128,0;68,129,0;68,130,0;68,131,0;68,132,0;69,127,0;69,128,0;69,129,0;69,130,0;69,131,0;69,132,0;70,127,0;70,128,0;70,129,0;70,130,0;70,131,0;70,132,0;71,127,0;71,128,0;71,129,0;71,130,0;71,131,0;71,132,0;72,127,0;72,128,0;72,129,0;72,130,0;72,131,0;72,132,0</Nodes></Cell><Cell id="34"><Nodes>87,27,0;87,28,0;87,29,0;87,30,0;87,31,0;87,32,0;88,27,0;88,28,0;88,29,0;88,30,0;88,31,0;88,32,0;89,27,0;89,28,0;89,29,0;89,30,0;89,31,0;89,32,0;90,27,0;90,28,0;90,29,0;90,30,0;90,31,0;90,32,0;91,27,0;91,28,0;91,29,0;91,30,0;91,31,0;91,32,0;92,27,0;92,28,0;92,29,0;92,30,0;92,31,0;92,32,0</Nodes></Cell><Cell id="38"><Nodes>87,107,0;87,108,0;87,109,0;87,110,0;87,111,0;87,112,0;88,107,0;88,108,0;88,109,0;88,110,0;88,111,0;88,112,0;89,107,0;89,108,0;89,109,0;89,110,0;89,111,0;89,112,0;90,107,0;90,108,0;90,109,0;90,110,0;90,111,0;90,112,0;91,107,0;91,108,0;91,109,0;91,110,0;91,111,0;91,112,0;92,107,0;92,108,0;92,109,0;92,110,0;92,111,0;92,112,0</Nodes></Cell><Cell id="40"><Nodes>107,7,0;107,8,0;107,9,0;107,10,0;107,11,0;107,12,0;108,7,0;108,8,0;108,9,0;108,10,0;108,11,0;108,12,0;109,7,0;109,8,0;109,9,0;109,10,0;109,11,0;109,12,0;110,7,0;110,8,0;110,9,0;110,10,0;110,11,0;110,12,0;111,7,0;111,8,0;111,9,0;111,10,0;111,11,0;111,12,0;112,7,0;112,8,0;112,9,0;112,10,0;112,11,0;112,12,0</Nodes></Cell><Cell id="44"><Nodes>107,87,0;107,88,0;107,89,0;107,90,0;107,91,0;107,92,0;108,87,0;108,88,0;108,89,0;108,90,0;108,91,0;108,92,0;109,87,0;109,88,0;109,89,0;109,90,0;109,91,0;109,92,0;110,87,0;110,88,0;110,89,0;110,90,0;110,91,0;110,92,0;111,87,0;111,88,0;111,89,0;111,90,0;111,91,0;111,92,0;112,87,0;112,88,0;112,89,0;112,90,0;112,91,0;112,92,0</Nodes></Cell><Cell id="46"><Nodes>107,127,0;107,128,0;107,129,0;107,130,0;107,131,0;107,132,0;108,127,0;108,128,0;108,129,0;108,130,0;108,131,0;108,132,0;109,127,0;109,128,0;109,129,0;109,130,0;109,131,0;109,132,0;110,127,0;110,128,0;110,129,0;110,130,0;110,131,0;110,132,0;111,127,0;111,128,0;111,129,0;111,130,0;111,131,0;111,132,0;112,127,0;112,128,0;112,129,0;112,130,0;112,131,0;112,132,0</Nodes></Cell><Cell id="50"><Nodes>127,67,0;127,68,0;127,69,0;127,70,0;127,71,0;127,72,0;128,67,0;128,68,0;128,69,0;128,70,0;128,71,0;128,72,0;129,67,0;129,68,0;129,69,0;129,70,0;129,71,0;129,72,0;130,67,0;130,68,0;130,69,0;130,70,0;130,71,0;130,72,0;131,67,0;131,68,0;131,69,0;131,70,0;131,71,0;131,72,0;132,67,0;132,68,0;132,69,0;132,70,0;132,71,0;132,72,0</Nodes></Cell><Cell id="52"><Nodes>127,107,0;127,108,0;127,109,0;127,110,0;127,111,0;127,112,0;128,107,0;128,108,0;128,109,0;128,110,0;128,111,0;128,112,0;129,107,0;129,108,0;129,109,0;129,110,0;129,111,0;129,112,0;130,107,0;130,108,0;130,109,0;130,110,0;130,111,0;130,112,0;131,107,0;131,108,0;131,109,0;131,110,0;131,111,0;131,112,0;132,107,0;132,108,0;132,109,0;132,110,0;132,111,0;132,112,0</Nodes></Cell></Population><Population type="CANCER" size="0"><Cell id="6"><Nodes>7,27,0;7,28,0;7,29,0;7,30,0;7,31,0;7,32,0;8,27,0;8,28,0;8,29,0;8,30,0;8,31,0;8,32,0;9,27,0;9,28,0;9,29,0;9,30,0;9,31,0;9,32,0;10,27,0;10,28,0;10,29,0;10,30,0;10,31,0;10,32,0;11,27,0;11,28,0;11,29,0;11,30,0;11,31,0;11,32,0;12,27,0;12,28,0;12,29,0;12,30,0;12,31,0;12,32,0</Nodes></Cell><Cell id="12"><Nodes>27,7,0;27,8,0;27,9,0;27,10,0;27,11,0;27,12,0;28,7,0;28,8,0;28,9,0;28,10,0;28,11,0;28,12,0;29,7,0;29,8,0;29,9,0;29,10,0;29,11,0;29,12,0;30,7,0;30,8,0;30,9,0;30,10,0;30,11,0;30,12,0;31,7,0;31,8,0;31,9,0;31,10,0;31,11,0;31,12,0;32,7,0;32,8,0;32,9,0;32,10,0;32,11,0;32,12,0</Nodes></Cell><Cell id="18"><Nodes>27,127,0;27,128,0;27,129,0;27,130,0;27,131,0;27,132,0;28,127,0;28,128,0;28,129,0;28,130,0;28,131,0;28,132,0;29,127,0;29,128,0;29,129,0;29,130,0;29,131,0;29,132,0;30,127,0;30,128,0;30,129,0;30,130,0;30,131,0;30,132,0;31,127,0;31,128,0;31,129,0;31,130,0;31,131,0;31,132,0;32,127,0;32,128,0;32,129,0;32,130,0;32,131,0;32,132,0</Nodes></Cell><Cell id="24"><Nodes>47,107,0;47,108,0;47,109,0;47,110,0;47,111,0;47,112,0;48,107,0;48,108,0;48,109,0;48,110,0;48,111,0;48,112,0;49,107,0;49,108,0;49,109,0;49,110,0;49,111,0;49,112,0;50,107,0;50,108,0;50,109,0;50,110,0;50,111,0;50,112,0;51,107,0;51,108,0;51,109,0;51,110,0;51,111,0;51,112,0;52,107,0;52,108,0;52,109,0;52,110,0;52,111,0;52,112,0</Nodes></Cell><Cell id="30"><Nodes>67,87,0;67,88,0;67,89,0;67,90,0;67,91,0;67,92,0;68,87,0;68,88,0;68,89,0;68,90,0;68,91,0;68,92,0;69,87,0;69,88,0;69,89,0;69,90,0;69,91,0;69,92,0;70,87,0;70,88,0;70,89,0;70,90,0;70,91,0;70,92,0;71,87,0;71,88,0;71,89,0;71,90,0;71,91,0;71,92,0;72,87,0;72,88,0;72,89,0;72,90,0;72,91,0;72,92,0</Nodes></Cell><Cell id="36"><Nodes>87,67,0;87,68,0;87,69,0;87,70,0;87,71,0;87,72,0;88,67,0;88,68,0;88,69,0;88,70,0;88,71,0;88,72,0;89,67,0;89,68,0;89,69,0;89,70,0;89,71,0;89,72,0;90,67,0;90,68,0;90,69,0;90,70,0;90,71,0;90,72,0;91,67,0;91,68,0;91,69,0;91,70,0;91,71,0;91,72,0;92,67,0;92,68,0;92,69,0;92,70,0;92,71,0;92,72,0</Nodes></Cell><Cell id="42"><Nodes>107,47,0;107,48,0;107,49,0;107,50,0;107,51,0;107,52,0;108,47,0;108,48,0;108,49,0;108,50,0;108,51,0;108,52,0;109,47,0;109,48,0;109,49,0;109,50,0;109,51,0;109,52,0;110,47,0;110,48,0;110,49,0;110,50,0;110,51,0;110,52,0;111,47,0;111,48,0;111,49,0;111,50,0;111,51,0;111,52,0;112,47,0;112,48,0;112,49,0;112,50,0;112,51,0;112,52,0</Nodes></Cell><Cell id="48"><Nodes>127,27,0;127,28,0;127,29,0;127,30,0;127,31,0;127,32,0;128,27,0;128,28,0;128,29,0;128,30,0;128,31,0;128,32,0;129,27,0;129,28,0;129,29,0;129,30,0;129,31,0;129,32,0;130,27,0;130,28,0;130,29,0;130,30,0;130,31,0;130,32,0;131,27,0;131,28,0;131,29,0;131,30,0;131,31,0;131,32,0;132,27,0;132,28,0;132,29,0;132,30,0;132,31,0;132,32,0</Nodes></Cell></Population><Population type="WALL" size="0"><Cell id="1"><Nodes>0,0,0;1,0,0;2,0,0;3,0,0;4,0,0;5,0,0;6,0,0;7,0,0;8,0,0;9,0,0;10,0,0;11,0,0;12,0,0;13,0,0;14,0,0;15,0,0;16,0,0;17,0,0;18,0,0;19,0,0;20,0,0;21,0,0;22,0,0;23,0,0;24,0,0;25,0,0;26,0,0;27,0,0;28,0,0;29,0,0;30,0,0;31,0,0;32,0,0;33,0,0;34,0,0;35,0,0;36,0,0;37,0,0;38,0,0;39,0,0;40,0,0;41,0,0;42,0,0;43,0,0;44,0,0;45,0,0;46,0,0;47,0,0;48,0,0;49,0,0;50,0,0;51,0,0;52,0,0;53,0,0;54,0,0;55,0,0;56,0,0;57,0,0;58,0,0;59,0,0;60,0,0;61,0,0;62,0,0;63,0,0;64,0,0;65,0,0;66,0,0;67,0,0;68,0,0;69,0,0;70,0,0;71,0,0;72,0,0;73,0,0;74,0,0;75,0,0;76,0,0;77,0,0;78,0,0;79,0,0;80,0,0;81,0,0;82,0,0;83,0,0;84,0,0;85,0,0;86,0,0;87,0,0;88,0,0;89,0,0;90,0,0;91,0,0;92,0,0;93,0,0;94,0,0;95,0,0;96,0,0;97,0,0;98,0,0;99,0,0;100,0,0;101,0,0;102,0,0;103,0,0;104,0,0;105,0,0;106,0,0;107,0,0;108,0,0;109,0,0;110,0,0;111,0,0;112,0,0;113,0,0;114,0,0;115,0,0;116,0,0;117,0,0;118,0,0;119,0,0;120,0,0;121,0,0;122,0,0;123,0,0;124,0,0;125,0,0;126,0,0;127,0,0;128,0,0;129,0,0;130,0,0;131,0,0;132,0,0;133,0,0;134,0,0;135,0,0;136,0,0;137,0,0;138,0,0;139,0,0</Nodes></Cell><Cell id="2"><Nodes>0,139,0;1,139,0;2,139,0;3,139,0;4,139,0;5,139,0;6,139,0;7,139,0;8,139,0;9,139,0;10,139,0;11,139,0;12,139,0;13,139,0;14,139,0;15,139,0;16,139,0;17,139,0;18,139,0;19,139,0;20,139,0;21,139,0;22,139,0;23,139,0;24,139,0;25,139,0;26,139,0;27,139,0;28,139,0;29,139,0;30,139,0;31,139,0;32,139,0;33,139,0;34,139,0;35,139,0;36,139,0;37,139,0;38,139,0;39,139,0;40,139,0;41,139,0;42,139,0;43,139,0;44,139,0;45,139,0;46,139,0;47,139,0;48,139,0;49,139,0;50,139,0;51,139,0;52,139,0;53,139,0;54,139,0;55,139,0;56,139,0;57,139,0;58,139,0;59,139,0;60,139,0;61,139,0;62,139,0;63,139,0;64,139,0;65,139,0;66,139,0;67,139,0;68,139,0;69,139,0;70,139,0;71,139,0;72,139,0;73,139,0;74,139,0;75,139,0;76,139,0;77,139,0;78,139,0;79,139,0;80,139,0;81,139,0;82,139,0;83,139,0;84,139,0;85,139,0;86,139,0;87,139,0;88,139,0;89,139,0;90,139,0;91,139,0;92,139,0;93,139,0;94,139,0;95,139,0;96,139,0;97,139,0;98,139,0;99,139,0;100,139,0;101,139,0;102,139,0;103,139,0;104,139,0;105,139,0;106,139,0;107,139,0;108,139,0;109,139,0;110,139,0;111,139,0;112,139,0;113,139,0;114,139,0;115,139,0;116,139,0;117,139,0;118,139,0;119,139,0;120,139,0;121,139,0;122,139,0;123,139,0;124,139,0;125,139,0;126,139,0;127,139,0;128,139,0;129,139,0;130,139,0;131,139,0;132,139,0;133,139,0;134,139,0;135,139,0;136,139,0;137,139,0;138,139,0;139,139,0</Nodes></Cell><Cell id="3"><Nodes>0,1,0;0,2,0;0,3,0;0,4,0;0,5,0;0,6,0;0,7,0;0,8,0;0,9,0;0,10,0;0,11,0;0,12,0;0,13,0;0,14,0;0,15,0;0,16,0;0,17,0;0,18,0;0,19,0;0,20,0;0,21,0;0,22,0;0,23,0;0,24,0;0,25,0;0,26,0;0,27,0;0,28,0;0,29,0;0,30,0;0,31,0;0,32,0;0,33,0;0,34,0;0,35,0;0,36,0;0,37,0;0,38,0;0,39,0;0,40,0;0,41,0;0,42,0;0,43,0;0,44,0;0,45,0;0,46,0;0,47,0;0,48,0;0,49,0;0,50,0;0,51,0;0,52,0;0,53,0;0,54,0;0,55,0;0,56,0;0,57,0;0,58,0;0,59,0;0,60,0;0,61,0;0,62,0;0,63,0;0,64,0;0,65,0;0,66,0;0,67,0;0,68,0;0,69,0;0,70,0;0,71,0;0,72,0;0,73,0;0,74,0;0,75,0;0,76,0;0,77,0;0,78,0;0,79,0;0,80,0;0,81,0;0,82,0;0,83,0;0,84,0;0,85,0;0,86,0;0,87,0;0,88,0;0,89,0;0,90,0;0,91,0;0,92,0;0,93,0;0,94,0;0,95,0;0,96,0;0,97,0;0,98,0;0,99,0;0,100,0;0,101,0;0,102,0;0,103,0;0,104,0;0,105,0;0,106,0;0,107,0;0,108,0;0,109,0;0,110,0;0,111,0;0,112,0;0,113,0;0,114,0;0,115,0;0,116,0;0,117,0;0,118,0;0,119,0;0,120,0;0,121,0;0,122,0;0,123,0;0,124,0;0,125,0;0,126,0;0,127,0;0,128,0;0,129,0;0,130,0;0,131,0;0,132,0;0,133,0;0,134,0;0,135,0;0,136,0;0,137,0;0,138,0</Nodes></Cell><Cell id="4"><Nodes>139,1,0;139,2,0;139,3,0;139,4,0;139,5,0;139,6,0;139,7,0;139,8,0;139,9,0;139,10,0;139,11,0;139,12,0;139,13,0;139,14,0;139,15,0;139,16,0;139,17,0;139,18,0;139,19,0;139,20,0;139,21,0;139,22,0;139,23,0;139,24,0;139,25,0;139,26,0;139,27,0;139,28,0;139,29,0;139,30,0;139,31,0;139,32,0;139,33,0;139,34,0;139,35,0;139,36,0;139,37,0;139,38,0;139,39,0;139,40,0;139,41,0;139,42,0;139,43,0;139,44,0;139,45,0;139,46,0;139,47,0;139,48,0;139,49,0;139,50,0;139,51,0;139,52,0;139,53,0;139,54,0;139,55,0;139,56,0;139,57,0;139,58,0;139,59,0;139,60,0;139,61,0;139,62,0;139,63,0;139,64,0;139,65,0;139,66,0;139,67,0;139,68,0;139,69,0;139,70,0;139,71,0;139,72,0;139,73,0;139,74,0;139,75,0;139,76,0;139,77,0;139,78,0;139,79,0;139,80,0;139,81,0;139,82,0;139,83,0;139,84,0;139,85,0;139,86,0;139,87,0;139,88,0;139,89,0;139,90,0;139,91,0;139,92,0;139,93,0;139,94,0;139,95,0;139,96,0;139,97,0;139,98,0;139,99,0;139,100,0;139,101,0;139,102,0;139,103,0;139,104,0;139,105,0;139,106,0;139,107,0;139,108,0;139,109,0;139,110,0;139,111,0;139,112,0;139,113,0;139,114,0;139,115,0;139,116,0;139,117,0;139,118,0;139,119,0;139,120,0;139,121,0;139,122,0;139,123,0;139,124,0;139,125,0;139,126,0;139,127,0;139,128,0;139,129,0;139,130,0;139,131,0;139,132,0;139,133,0;139,134,0;139,135,0;139,136,0;139,137,0;139,138,0</Nodes></Cell></Population></CellPopulations>
  <Analysis>
    <Logger time-step="1.2121212121212122" name="100 population samples in biological hours">
      <Input><Symbol symbol-ref="cancer_cells"/><Symbol symbol-ref="senescent_cells"/><Symbol symbol-ref="non_senescent_cells"/><Symbol symbol-ref="cancer_area_px"/><Symbol symbol-ref="sen_area_px"/><Symbol symbol-ref="non_sen_area_px"/><Symbol symbol-ref="occupied_fraction"/><Symbol symbol-ref="sen_cancer_contacts_mean"/><Symbol symbol-ref="sen_cancer_perimeter_mean"/><Symbol symbol-ref="sen_cancer_perimeter_max"/></Input>
      <Output><TextOutput file-name="cell_counts" file-format="csv" separator="comma" header-guarding="false"/></Output>
    </Logger>
    <Gnuplotter time-step="24" decorate="false" condition="time_hours &lt; 95 or time_hours > 119">
      <Terminal name="png"/><Plot title="Model 4; time in hours">
        <Cells value="cell.type" min="0" max="4" flooding="true"><ColorMap adaptive-range="false">
          <Color value="0" color="black"/><Color value="1" color="#cf0000"/>
          <Color value="2" color="#ff606b"/><Color value="3" color="#60d400"/><Color value="4" color="yellow"/>
        </ColorMap></Cells>
      </Plot>
    </Gnuplotter>
    <Logger time-step="0.024" name="Senescent death perimeter audit">
      <Input><Symbol symbol-ref="cell.volume"/><Symbol symbol-ref="cell.surface"/>
        <Symbol symbol-ref="cancer_perimeter"/><Symbol symbol-ref="cancer_fraction"/><Symbol symbol-ref="cancer_neighbors"/>
        <Symbol symbol-ref="Vt"/><Symbol symbol-ref="death_reason"/><Symbol symbol-ref="occupied_fraction"/>
      </Input>
      <Restriction condition="Vt == 0"><Celltype celltype="SEN"/></Restriction>
      <Output><TextOutput file-name="sen_death_audit" file-format="csv" separator="tab" header-guarding="false"/></Output>
    </Logger>
    <TiffPlotter time-step="1.2121212121212122" format="16bit" compression="true" OME-header="true" timelapse="true">
      <Channel symbol-ref="cell.id" exclude-medium="false"/><Channel symbol-ref="cell.type" exclude-medium="false"/>
    </TiffPlotter>
    <ModelGraph format="dot" reduced="false"/>
    <External time-step="0"><Command>/home/service/projects/Morpheus.AI/.venv/bin/python /tmp/morpheus-modeling-sessions/20261007_202940_session/20261007_223642_02_Thapa2024__morpheus_mcp__rep03/finalize_outputs.py</Command></External>
  </Analysis>
</MorpheusModel>

==> anc/Supplementary_Movies/03_Carpenter2024/model.xml <==
<?xml version='1.0' encoding='utf-8'?>
<MorpheusModel version="4">
  <Description>
    <Title>Carpenter 2024: mechanically regulated epithelial monolayer with apoptosis</Title>
    <Details>Source: Carpenter et al., Biophysical Journal 123 (2024) 909-919, doi:10.1016/j.bpj.2024.03.002. Source model class: explicit-cell 2D Cellular Potts Model in CompuCell3D plus discrete stochastic cell-fate rules. This translation preserves Eqs 1-4/S1-S4. Native pixel and MCS units: tau0=225 MCS~10 hours; one site=0.13+/-0.03 um^2. Target 35 tau0=7875 MCS. Default raw parameters are from Supplemental Methods pp 2-5: lambda=1, T=10, Jcc=6,Jcm=10,k=0.1,G0=3200/(2*225). Table 1 temperature normalization is inconsistent with Supplement; raw T=10 is selected explicitly. A_S~N(1377,34.4), timer~N(225,5.625), growth sampled each MCS with SD=0.05G0. Apoptosis probability checked every 10 MCS; target=0, lambda=5; extrusion A&lt;mean(A)/4. Division normal is major axis (cleavage perpendicular to semimajor axis). For installed version conversion, the legacy v4 minor label provides this normal, as established by an elongated-cell conformance test. No motility, polarity, prescribed future cells or spatial growth cues. No ConnectivityConstraint is imposed: the source explicitly permits negligible fragmentation. The source T=10 fragmentation regime is checked using raw cell-ID TIFFs. Discrete target growth runs as an Event once per MCS after current CPM mechanics, matching the source discrete update rather than integrating stale CPM values. Initial area half the mean G1 threshold is an explicit inference because only A_initial&lt;A_S is reported. Reference isolated area=3200 source pixels: paper's mean subconfluent MDCK area used to calibrate the isolated growth rate, rather than a fixed nondividing cell size. Boundary noflux represents the reported square confinement. Native CC3D unnormalized contact stencil compatibility is used; the 4-site nearest-face lattice stencil is an explicit numerical choice because stencil order is not reported in the paper. Edgelist sampling provides the Morpheus CPM acceleration required for native-grid validation; MCS duration stays1 and tau0 stays225 MCS. A single realization is shown; published curves average five realizations.</Details>
  </Description>
  <Global>
    <Constant symbol="tau0" value="225" name="Mean S/G2/M timer [MCS]" />
    <Constant symbol="A_S" value="1377" name="Mean G1 size threshold [source pixels]" />
    <Constant symbol="A_isolated" value="3200" name="Paper isolated-growth reference area [source pixels]" />
    <Constant symbol="G0" value="A_isolated/(2*tau0)" name="Uncrowded mean target growth [pixels/MCS]" />
    <Constant symbol="k" value="0.1" name="Sensitivity to crowding [pixel^-2]" />
    <Constant symbol="lambda" value="1" name="Area elastic modulus [lattice energy/pixel^2]" />
    <Constant symbol="temperature" value="10" name="Supplemental raw CPM temperature [lattice energy]" />
    <Constant symbol="p_apo_max" value="0.0015" name="Maximum apoptosis probability per 10 MCS" />
    <Constant symbol="rho_half" value="1.5015/A_S" name="Half maximum apoptosis local density [pixel^-1]" />
    <Constant symbol="alpha" value="0.968*A_S" name="Apoptosis sigmoid steepness [pixels]" />
    <Constant symbol="apoptosis_enabled" value="1" name="Apoptosis switch" />
    <Variable symbol="mean_area_for_extrusion" value="0" name="Mean cell area before extrusion check [source pixels]" />
    <Variable symbol="occupied_area" value="0" name="Total area occupied by cells [source pixels]" />
    <Variable symbol="mean_local_density" value="0" name="Mean local cell density [A_S^-1]" />
    <Variable symbol="number_apoptotic" value="0" name="Number of shrinking apoptotic cells" />
    <Variable symbol="g1_fraction" value="0" name="Fraction in G1" />
    <Variable symbol="mean_growth_fraction" value="0" name="Mean target growth divided by G0" />
    <Function symbol="number_of_cells">
      <Expression>celltype.epithelium.size</Expression>
    </Function>
    <Function symbol="mean_cell_area">
      <Expression>occupied_area/max(number_of_cells,1)</Expression>
    </Function>
    <Function symbol="time_tau0">
      <Expression>time/tau0</Expression>
    </Function>
    <Function symbol="time_hours">
      <Expression>10*time/tau0</Expression>
    </Function>
    <Function symbol="mean_cell_area_relative_to_isolated_cell">
      <Expression>mean_cell_area/A_isolated</Expression>
    </Function>
    <Function symbol="mean_cell_area_in_sizer_units">
      <Expression>mean_cell_area/A_S</Expression>
    </Function>
    <Function symbol="occupied_fraction">
      <Expression>occupied_area/(size.x*size.y)</Expression>
    </Function>
  </Global>
  <Space>
    <Lattice class="square">
      <Size symbol="size" value="1500,1500,0" />
      <BoundaryConditions>
        <Condition boundary="x" type="noflux" />
        <Condition boundary="-x" type="noflux" />
        <Condition boundary="y" type="noflux" />
        <Condition boundary="-y" type="noflux" />
      </BoundaryConditions>
      <Neighborhood>
        <Order>1</Order>
      </Neighborhood>
    </Lattice>
    <SpaceSymbol symbol="space" />
  </Space>
  <Time>
    <StartTime value="0" />
    <StopTime value="7875" />
    <TimeSymbol symbol="time" />
    <RandomSeed value="240302" />
  </Time>
  <CellTypes>
    <CellType name="medium" class="medium" />
    <CellType name="epithelium" class="biological">
      <Property symbol="target_area" value="A_S/2" />
      <Property symbol="sizer_threshold" value="rand_norm(A_S,0.025*A_S)" />
      <Property symbol="timer_duration" value="rand_norm(tau0,0.025*tau0)" />
      <Property symbol="phase" value="0" />
      <Property symbol="timer_start" value="-1" />
      <Property symbol="apoptotic" value="0" />
      <Property symbol="neighbor_density" value="0" />
      <Property symbol="birth_time" value="0" />
      <Property symbol="generation" value="0" />
      <Property symbol="previous_area" value="A_S/2" />
      <Property symbol="actual_growth" value="0" />
      <Property symbol="applied_growth_fraction" value="1" />
      <Function symbol="local_density">
        <Expression>1/max(cell.volume,1)+neighbor_density</Expression>
      </Function>
      <Function symbol="growth_fraction">
        <Expression>if(apoptotic&gt;0,0,applied_growth_fraction)</Expression>
      </Function>
      <Function symbol="actual_growth_over_G">
        <Expression>actual_growth/G0</Expression>
      </Function>
      <Function symbol="visual_growth">
        <Expression>if(apoptotic&gt;0,-0.6,min(max(actual_growth/G0,-0.5),0.5))</Expression>
      </Function>
      <Function symbol="area_over_sizer">
        <Expression>cell.volume/A_S</Expression>
      </Function>
      <Function symbol="radius_over_sizer">
        <Expression>sqrt((cell.center.x-size.x/2)^2+(cell.center.y-size.y/2)^2)/sqrt(A_S)</Expression>
      </Function>
      <Function symbol="cycle_state">
        <Expression>if(apoptotic&gt;0,2,phase)</Expression>
      </Function>
      <VolumeConstraint target="target_area" strength="if(apoptotic&gt;0,5,lambda)" />
      <NeighborhoodReporter time-step="1" name="Sum inverse areas of all contacting cells (Eq 4)">
        <Input value="if(cell.type==celltype.medium.id,0,1/max(cell.volume,1))" scaling="cell" />
        <Output symbol-ref="neighbor_density" mapping="sum" />
      </NeighborhoodReporter>
      <Event time-step="1" trigger="when-true" name="Discrete MCS growth from current CPM state (Eq 2)">
        <Condition>time&gt;0</Condition>
        <Rule symbol-ref="target_area">
          <Expression>if(apoptotic&gt;0,0,target_area+max(rand_norm(G0,0.05*G0),0)*exp(-k*(cell.volume-target_area)^2))</Expression>
        </Rule>
        <Rule symbol-ref="applied_growth_fraction">
          <Expression>if(apoptotic&gt;0,0,exp(-k*(cell.volume-target_area)^2))</Expression>
        </Rule>
        <Rule symbol-ref="actual_growth">
          <Expression>cell.volume-previous_area</Expression>
        </Rule>
        <Rule symbol-ref="previous_area">
          <Expression>cell.volume</Expression>
        </Rule>
      </Event>
      <Event time-step="1" trigger="when-true" name="G1 sizer to S/G2/M timer">
        <Condition>apoptotic==0 and phase==0 and cell.volume&gt;sizer_threshold</Condition>
        <Rule symbol-ref="phase">
          <Expression>1</Expression>
        </Rule>
        <Rule symbol-ref="timer_start">
          <Expression>time</Expression>
        </Rule>
      </Event>
      <Event time-step="10" trigger="when-true" name="Density dependent stochastic apoptosis (Eq 3)">
        <Condition>apoptosis_enabled&gt;0 and apoptotic==0 and rand_uni(0,1)&lt;p_apo_max/(1+exp(-alpha*(local_density-rho_half)))</Condition>
        <Rule symbol-ref="apoptotic">
          <Expression>1</Expression>
        </Rule>
        <Rule symbol-ref="target_area">
          <Expression>0</Expression>
        </Rule>
        <Logging />
      </Event>
      <CellDivision division-plane="minor" trigger="when-true" name="Complete timer and divide perpendicular to long axis (v4 minor label)">
        <Condition>apoptotic==0 and phase==1 and time-timer_start&gt;=timer_duration</Condition>
        <Triggers>
          <Rule symbol-ref="target_area">
            <Expression>cell.volume</Expression>
          </Rule>
          <Rule symbol-ref="sizer_threshold">
            <Expression>rand_norm(A_S,0.025*A_S)</Expression>
          </Rule>
          <Rule symbol-ref="timer_duration">
            <Expression>rand_norm(tau0,0.025*tau0)</Expression>
          </Rule>
          <Rule symbol-ref="phase">
            <Expression>0</Expression>
          </Rule>
          <Rule symbol-ref="timer_start">
            <Expression>-1</Expression>
          </Rule>
          <Rule symbol-ref="birth_time">
            <Expression>time</Expression>
          </Rule>
          <Rule symbol-ref="generation">
            <Expression>generation+1</Expression>
          </Rule>
          <Rule symbol-ref="previous_area">
            <Expression>cell.volume</Expression>
          </Rule>
          <Rule symbol-ref="actual_growth">
            <Expression>0</Expression>
          </Rule>
          <Rule symbol-ref="applied_growth_fraction">
            <Expression>1</Expression>
          </Rule>
        </Triggers>
        <Logging />
      </CellDivision>
      <CellDeath name="Live extrusion below quarter mean area; final apoptotic removal">
        <Condition>cell.volume&lt;mean_area_for_extrusion/4 or (apoptotic&gt;0 and cell.volume&lt;=1)</Condition>
        <Logging />
      </CellDeath>
      <Mapper time-step="1">
        <Input value="cell.volume" />
        <Output symbol-ref="mean_area_for_extrusion" mapping="mean" />
      </Mapper>
      <Mapper time-step="1">
        <Input value="cell.volume" />
        <Output symbol-ref="occupied_area" mapping="sum" />
      </Mapper>
      <Mapper time-step="1">
        <Input value="local_density*A_S" />
        <Output symbol-ref="mean_local_density" mapping="mean" />
      </Mapper>
      <Mapper time-step="1">
        <Input value="apoptotic" />
        <Output symbol-ref="number_apoptotic" mapping="sum" />
      </Mapper>
      <Mapper time-step="1">
        <Input value="(phase==0) and (apoptotic==0)" />
        <Output symbol-ref="g1_fraction" mapping="mean" />
      </Mapper>
      <Mapper time-step="1">
        <Input value="growth_fraction" />
        <Output symbol-ref="mean_growth_fraction" mapping="mean" />
      </Mapper>
    </CellType>
  </CellTypes>
  <CPM>
    <Interaction default="0">
      <Contact type1="epithelium" type2="epithelium" value="6" />
      <Contact type1="epithelium" type2="medium" value="10" />
    </Interaction>
    <ShapeSurface scaling="compat-cc3d">
      <Neighborhood>
        <Order>1</Order>
      </Neighborhood>
    </ShapeSurface>
    <MonteCarloSampler stepper="edgelist">
      <MCSDuration value="1" />
      <MetropolisKinetics temperature="temperature" />
      <Neighborhood>
        <Order>1</Order>
      </Neighborhood>
    </MonteCarloSampler>
  </CPM>
  <CellPopulations>
    <Population type="epithelium" size="0">
      <InitCellObjects mode="distance">
        <Arrangement repetitions="1,1,1" displacements="0,0,0">
          <Sphere center="size.x/2,size.y/2,0" radius="sqrt(A_S/(2*pi))" />
        </Arrangement>
      </InitCellObjects>
      <InitProperty symbol-ref="target_area">
        <Expression>cell.volume</Expression>
      </InitProperty>
      <InitProperty symbol-ref="previous_area">
        <Expression>cell.volume</Expression>
      </InitProperty>
    </Population>
  </CellPopulations>
  <Analysis>
    <Logger time-step="79.54545454545455">
      <Input>
        <Symbol symbol-ref="time_tau0" />
        <Symbol symbol-ref="time_hours" />
        <Symbol symbol-ref="number_of_cells" />
        <Symbol symbol-ref="mean_cell_area_relative_to_isolated_cell" />
        <Symbol symbol-ref="mean_cell_area" />
        <Symbol symbol-ref="mean_cell_area_in_sizer_units" />
        <Symbol symbol-ref="occupied_fraction" />
        <Symbol symbol-ref="mean_local_density" />
        <Symbol symbol-ref="number_apoptotic" />
        <Symbol symbol-ref="g1_fraction" />
        <Symbol symbol-ref="mean_growth_fraction" />
      </Input>
      <Output>
        <TextOutput file-format="csv" file-name="quantification" separator="comma" />
      </Output>
    </Logger>
    <Logger time-step="225">
      <Input>
        <Symbol symbol-ref="cell.center.x" />
        <Symbol symbol-ref="cell.center.y" />
        <Symbol symbol-ref="cell.volume" />
        <Symbol symbol-ref="target_area" />
        <Symbol symbol-ref="local_density" />
        <Symbol symbol-ref="phase" />
        <Symbol symbol-ref="apoptotic" />
        <Symbol symbol-ref="growth_fraction" />
        <Symbol symbol-ref="actual_growth_over_G" />
        <Symbol symbol-ref="sizer_threshold" />
        <Symbol symbol-ref="timer_duration" />
        <Symbol symbol-ref="generation" />
        <Symbol symbol-ref="birth_time" />
        <Symbol symbol-ref="radius_over_sizer" />
      </Input>
      <Output>
        <TextOutput file-format="csv" file-name="cell_states" separator="comma" />
      </Output>
    </Logger>
    <Gnuplotter time-step="225" decorate="false" log-commands="true" condition="time==0 or time==2025 or time==4050 or time==5625 or time==7875">
      <Terminal name="png" />
      <Plot title="Actual area growth / G0">
        <Cells value="visual_growth">
          <ColorMap adaptive-range="false">
            <Color value="-0.6" color="yellow" />
            <Color value="-0.5" color="#b54d00" />
            <Color value="0" color="#e7f2d4" />
            <Color value="0.5" color="#00652a" />
          </ColorMap>
        </Cells>
      </Plot>
      <Plot title="G1 / S-G2-M / apoptosis">
        <Cells value="cycle_state">
          <ColorMap adaptive-range="false">
            <Color value="0" color="#1461a8" />
            <Color value="1" color="#dc1d84" />
            <Color value="2" color="#ffff00" />
          </ColorMap>
        </Cells>
      </Plot>
      <Plot title="Actual cell area / A_S">
        <Cells value="area_over_sizer">
          <ColorMap adaptive-range="false">
            <Color value="0.4" color="#440154" />
            <Color value="0.7" color="#31688e" />
            <Color value="1" color="#35b779" />
            <Color value="1.5" color="#fde725" />
          </ColorMap>
        </Cells>
      </Plot>
    </Gnuplotter>
    <ModelGraph format="dot" reduced="true" />
    <TiffPlotter time-step="7875" format="16bit" compression="true" timelapse="true" OME-header="true">
      <Channel symbol-ref="cell.id" celltype="epithelium" scale="false" />
    </TiffPlotter>
  </Analysis>
</MorpheusModel>

==> anc/Supplementary_Movies/04_Atwell2015/model.xml <==
<?xml version='1.0' encoding='UTF-8'?>
<MorpheusModel version="4">
  <Description>
    <Title>Atwell 2015: C. elegans gonad development and mechanical feedback</Title>
    <Details>Source: Atwell et al., Development 142:3902-3911 (2015), doi:10.1242/dev.126359.
Source model: 3D off-lattice deformable spheres in Chaste plus orthogonal cell statecharts.
This Morpheus translation uses actual 3D CPM cells, initially 16; daughters are generated only by division.
Hours post-hatching are the simulation time units; a lattice node is 1 micrometre.
Preserved: stage-dependent DTC migration and radial growth, 5 um DTC contact requirement,
transverse semicircular turn (radius 11.5 um), late-L4 proximal stretching, distal/turn rachis,
irreversible GLP-1 loss at 70 um, G1 commitment, one final mitosis for S/G2 cells,
G1/S/G2/M timing (2/57/39/2%), larval/adult 3/8 h cycle, stochastic G1/G2,
adult G2 compression arrest below 70% rest volume, 200 um sex decision, 32.5 h fate switch,
two sperm divisions after 2 h, 1 um/h meiotic/oogenic radius growth, stage-dependent apoptosis,
and paired sperm/oocyte removal at the proximal outlet.
Approximations: CPM volume/surface regularization supports the contact-force adapter described below;
finite boundary/lumen energy replaces center-position projection. The DTC is an explicit global
leader coordinate and trajectory state, rather than a CPM cell. No axial cell motility bias is used.
CPM energy parameters are numerical choices; the source spring constant mu=50 enters the force adapter.
Counts and cell-resolved diagnostics are recorded independently of target images or count data.
See evidence/model_grounding.md and scripts/build_model.py for definitions and provenance.
Source-force extension: overlapping CPM neighbours contribute the published logarithmic
repulsion with mu=50; force components are passed to CPM cell displacement with radius-dependent
mobility 5/(eta*r), eta=1. This is an isotropic, neighbour-derived force, not an active axial cue.
The CPM contact neighbourhood approximates the source all-overlapping-spheres neighbour set,
and energy coupling substitutes for direct off-lattice Euler integration. The coupling scale is
a declared numerical adapter parameter. The source effective-radius compression estimator
is used for the adult 70 percent checkpoint: Reff = r - sum(overlap)/(2*max(12,Noverlap)).
The compressed/rest volume ratio is (Reff/r)^3; occupied CPM volume is logged separately.
All earlier CPM/boundary approximations remain.
Division planes have random 3D orientation, matching the default division directions in the paper-era Chaste OffLatticeSimulation (release_3.3). CPM splits a mother lattice cell rather than placing two overlapping sphere centres 0.3 um apart. Prescribed geometry fields stop recomputing after the gonad becomes stationary in adulthood; saved fields retain their final values.
Centre-constraint extension: each cell computes the nearest point on the reported midline.
In the distal arm and turn, its restoring displacement projects the centre onto radius R-r;
in the proximal arm, it only acts if the centre is outside radius R-r. The existing numerical
wall-energy weight converts this restoring displacement to a CPM bias together with the
source repulsion. This is a soft approximation to the source hard projection, has no active
axial motility term, and does not assign fates or cell counts. It addresses cross-arm mixing
permitted by voxel confinement alone. Existing boundary fields still restrict voxel extent.</Details>
  </Description>
  <Global>
    <Constant symbol="dt_h" value="0.001393939393939394" />
    <Constant symbol="initial_time_hph" value="18.5" />
    <Constant symbol="initial_length_um" value="32" />
    <Constant symbol="initial_radius_um" value="5.48" />
    <Constant symbol="origin_x_um" value="100" />
    <Constant symbol="proximal_y_um" value="16" />
    <Constant symbol="base_z_um" value="16" />
    <Constant symbol="turn_radius_um" value="11.5" />
    <Constant symbol="turn_time_hph" value="23" />
    <Constant symbol="adult_time_hph" value="35.5" />
    <Constant symbol="switch_start_hph" value="31" />
    <Constant symbol="sex_switch_hph" value="32.5" />
    <Constant symbol="notch_bind_um" value="35" />
    <Constant symbol="notch_loss_um" value="70" />
    <Constant symbol="sex_decision_um" value="200" />
    <Constant symbol="oocyte_growth_um" value="250" />
    <Constant symbol="larval_cycle_h" value="3" />
    <Constant symbol="adult_cycle_h" value="8" />
    <Constant symbol="g1_fraction" value="0.02" />
    <Constant symbol="s_fraction" value="0.57" />
    <Constant symbol="g2_fraction" value="0.39" />
    <Constant symbol="m_fraction" value="0.02" />
    <Constant symbol="phase_cv" value="0.1" />
    <Constant symbol="mitotic_radius_um" value="2.8" />
    <Constant symbol="meiotic_radius_um" value="4" />
    <Constant symbol="oocyte_radius_um" value="10" />
    <Constant symbol="sperm_radius_um" value="1.5" />
    <Constant symbol="radius_growth_um_h" value="1" />
    <Constant symbol="sperm_delay_h" value="2" />
    <Constant symbol="apoptosis_probability_per_h" value="0.025" />
    <Constant symbol="compression_threshold" value="0.7" />
    <Constant symbol="feedback_enabled" value="1" />
    <Constant symbol="outlet_length_um" value="20" />
    <Constant symbol="wall_energy" value="200" />
    <Constant symbol="lumen_energy" value="20" />
    <Constant symbol="volume_energy" value="0.5" />
    <Constant symbol="cpm_temperature" value="8" />
    <Constant symbol="surface_energy" value="0.15" />
    <Constant symbol="colour" value="0" />
    <Variable symbol="migration_length_um" value="32" />
    <Variable symbol="turn_start_length_um" value="0" />
    <Variable symbol="tip_gap_um" value="0" />
    <Variable symbol="candidate_oocyte_id" value="1000000000000.0" />
    <Variable symbol="candidate_sperm_id" value="1000000000000.0" />
    <Variable symbol="remove_oocyte_id" value="-1" />
    <Variable symbol="remove_sperm_id" value="-1" />
    <Variable symbol="ovulated_oocytes" value="0" />
    <Variable symbol="proliferative_cells" value="0" />
    <Variable symbol="meiotic_cells" value="0" />
    <Variable symbol="sperm_cells" value="0" />
    <Variable symbol="oogenic_cells" value="0" />
    <Variable symbol="meiotic_S_cells" value="0" />
    <Variable symbol="meiotic_prophase_cells" value="0" />
    <Variable symbol="spermatogenic_cells" value="0" />
    <Variable symbol="fig3_yellow_cells" value="0" />
    <Variable symbol="fig3_green_cells" value="0" />
    <Variable symbol="fig3_blue_cells" value="0" />
    <Variable symbol="fig3_pink_cells" value="0" />
    <Variable symbol="g2_arrested_cells" value="0" />
    <Variable symbol="min_meiotic_distance_um" value="1000000000000.0" />
    <Variable symbol="max_proliferative_distance_um" value="0" />
    <Variable symbol="mean_compression" value="1" />
    <Variable symbol="total_cells" value="16" />
    <Variable symbol="cache_P" value="32" />
    <Variable symbol="cache_A" value="0" />
    <Variable symbol="cache_R" value="5.48" />
    <Variable symbol="cache_Tx" value="132" />
    <Variable symbol="cache_Dx" value="132" />
    <Function symbol="elapsed_hours">
      <Expression>time_hph - initial_time_hph</Expression>
    </Function>
    <Function symbol="stage_fraction">
      <Expression>min(1,max(0,(time_hph-switch_start_hph)/(adult_time_hph-switch_start_hph)))</Expression>
    </Function>
    <Function symbol="cycle_duration_h">
      <Expression>larval_cycle_h+(adult_cycle_h-larval_cycle_h)*stage_fraction</Expression>
    </Function>
    <Function symbol="gonad_radius_um">
      <Expression>initial_radius_um+0.153*min(4,max(0,time_hph-22))+0.376*min(5,max(0,time_hph-26))+0.74*min(4.5,max(0,time_hph-31))</Expression>
    </Function>
    <Function symbol="dtc_speed_um_h">
      <Expression>if(time_hph&lt;22,8.77,if(time_hph&lt;26,7.43,if(time_hph&lt;31,21.3,if(time_hph&lt;35.5,13.6,0))))</Expression>
    </Function>
    <Function symbol="stretch_um">
      <Expression>(turn_angle&gt;=pi)*16.2*min(4.5,max(0,time_hph-31))</Expression>
    </Function>
    <Function symbol="proximal_length_um">
      <Expression>if(turn_start_length_um==0,migration_length_um,turn_start_length_um+stretch_um)</Expression>
    </Function>
    <Function symbol="turn_angle">
      <Expression>if(turn_start_length_um==0,0,min(pi,max(0,(migration_length_um-turn_start_length_um)/turn_radius_um)))</Expression>
    </Function>
    <Function symbol="distal_length_um">
      <Expression>if(turn_angle&lt;pi,0,max(0,migration_length_um-turn_start_length_um-pi*turn_radius_um)+stretch_um)</Expression>
    </Function>
    <Function symbol="gonad_length_um">
      <Expression>migration_length_um+2*stretch_um</Expression>
    </Function>
    <Function symbol="turn_x_um">
      <Expression>origin_x_um+proximal_length_um</Expression>
    </Function>
    <Function symbol="turn_y_um">
      <Expression>proximal_y_um+turn_radius_um</Expression>
    </Function>
    <Function symbol="distal_y_um">
      <Expression>proximal_y_um+2*turn_radius_um</Expression>
    </Function>
    <Function symbol="dtc_x_um">
      <Expression>if(turn_angle&lt;pi,turn_x_um,turn_x_um-distal_length_um)</Expression>
    </Function>
    <Function symbol="dtc_y_um">
      <Expression>turn_y_um-turn_radius_um*cos(turn_angle)</Expression>
    </Function>
    <Function symbol="dtc_z_um">
      <Expression>base_z_um+turn_radius_um*sin(turn_angle)</Expression>
    </Function>
    <Function symbol="query_angle">
      <Parameter symbol="qx" />
      <Parameter symbol="qy" />
      <Parameter symbol="qz" />
      <Expression>min(turn_angle,if(qz&gt;=base_z_um,acos(min(1,max(-1,(turn_y_um-qy)/max(1e-8,sqrt((qy-turn_y_um)^2+(qz-base_z_um)^2))))),if(qy&lt;turn_y_um,0,pi)))</Expression>
    </Function>
    <Function symbol="prox_distance_sq">
      <Parameter symbol="qx" />
      <Parameter symbol="qy" />
      <Parameter symbol="qz" />
      <Expression>(qx-min(turn_x_um,max(origin_x_um,qx)))^2+(qy-proximal_y_um)^2+(qz-base_z_um)^2</Expression>
    </Function>
    <Function symbol="turn_distance_sq">
      <Parameter symbol="qx" />
      <Parameter symbol="qy" />
      <Parameter symbol="qz" />
      <Expression>if(turn_angle&lt;=0,1e12,(qx-turn_x_um)^2+(qy-(turn_y_um-turn_radius_um*cos(query_angle(qx,qy,qz))))^2+(qz-(base_z_um+turn_radius_um*sin(query_angle(qx,qy,qz))))^2)</Expression>
    </Function>
    <Function symbol="distal_distance_sq">
      <Parameter symbol="qx" />
      <Parameter symbol="qy" />
      <Parameter symbol="qz" />
      <Expression>if(turn_angle&lt;pi,1e12,(qx-min(turn_x_um,max(dtc_x_um,qx)))^2+(qy-distal_y_um)^2+(qz-base_z_um)^2)</Expression>
    </Function>
    <Function symbol="midline_distance_um">
      <Parameter symbol="qx" />
      <Parameter symbol="qy" />
      <Parameter symbol="qz" />
      <Expression>sqrt(min(prox_distance_sq(qx,qy,qz),turn_distance_sq(qx,qy,qz),distal_distance_sq(qx,qy,qz)))</Expression>
    </Function>
    <Function symbol="path_coordinate_um">
      <Parameter symbol="qx" />
      <Parameter symbol="qy" />
      <Parameter symbol="qz" />
      <Expression>if(prox_distance_sq(qx,qy,qz)&lt;=min(turn_distance_sq(qx,qy,qz),distal_distance_sq(qx,qy,qz)),min(proximal_length_um,max(0,qx-origin_x_um)),if(turn_distance_sq(qx,qy,qz)&lt;=distal_distance_sq(qx,qy,qz),proximal_length_um+turn_radius_um*query_angle(qx,qy,qz),proximal_length_um+pi*turn_radius_um+turn_x_um-min(turn_x_um,max(dtc_x_um,qx))))</Expression>
    </Function>
    <Field symbol="confinement_mitotic" value="-wall_energy*max(0,sqrt((space.x-min(132,max(100,space.x)))^2+(space.y-16)^2+(space.z-16)^2)-initial_radius_um)^2" />
    <Field symbol="confinement_meiotic" value="-wall_energy*max(0,sqrt((space.x-min(132,max(100,space.x)))^2+(space.y-16)^2+(space.z-16)^2)-initial_radius_um)^2" />
    <Event time-step="0.1" trigger="when-true" name="Refresh prescribed geometry until adulthood">
      <Condition>time_hph&lt;=adult_time_hph</Condition>
      <Intermediate symbol="field_theta" value="min(cache_A,if(space.z&gt;=base_z_um,acos(min(1,max(-1,(turn_y_um-space.y)/max(1e-8,sqrt((space.y-turn_y_um)^2+(space.z-base_z_um)^2))))),if(space.y&lt;turn_y_um,0,pi)))" />
      <Intermediate symbol="field_p2" value="(space.x-min(cache_Tx,max(origin_x_um,space.x)))^2+(space.y-proximal_y_um)^2+(space.z-base_z_um)^2" />
      <Intermediate symbol="field_t2" value="if(cache_A&lt;=0,1e12,(space.x-cache_Tx)^2+(space.y-(turn_y_um-turn_radius_um*cos(field_theta)))^2+(space.z-(base_z_um+turn_radius_um*sin(field_theta)))^2)" />
      <Intermediate symbol="field_d2" value="if(cache_A&lt;pi,1e12,(space.x-min(cache_Tx,max(cache_Dx,space.x)))^2+(space.y-distal_y_um)^2+(space.z-base_z_um)^2)" />
      <Intermediate symbol="field_distance" value="sqrt(min(field_p2,field_t2,field_d2))" />
      <Intermediate symbol="field_is_rachis" value="field_p2&gt;min(field_t2,field_d2)" />
      <Intermediate symbol="field_outer" value="-wall_energy*max(0,field_distance-cache_R)^2" />
      <Rule symbol-ref="confinement_mitotic">
        <Expression>field_outer-lumen_energy*field_is_rachis*max(0,cache_R-2*mitotic_radius_um-field_distance)^2</Expression>
      </Rule>
      <Rule symbol-ref="confinement_meiotic">
        <Expression>field_outer-lumen_energy*field_is_rachis*max(0,cache_R-2*meiotic_radius_um-field_distance)^2</Expression>
      </Rule>
    </Event>
    <Event name="Start prescribed DTC turn" time-step="0.001393939393939394" trigger="when-true">
      <Condition>time_hph&gt;=turn_time_hph and turn_start_length_um==0</Condition>
      <Rule symbol-ref="turn_start_length_um">
        <Expression>migration_length_um</Expression>
      </Rule>
    </Event>
    <System time-step="0.001393939393939394" solver="Euler [fixed, O(1)]">
      <Rule symbol-ref="migration_length_um">
        <Expression>migration_length_um+dt_h*dtc_speed_um_h*(tip_gap_um&lt;=5)</Expression>
      </Rule>
      <Rule symbol-ref="remove_oocyte_id">
        <Expression>if(time_hph&gt;=adult_time_hph and candidate_oocyte_id&lt;1e12 and candidate_sperm_id&lt;1e12,candidate_oocyte_id,-1)</Expression>
      </Rule>
      <Rule symbol-ref="remove_sperm_id">
        <Expression>if(time_hph&gt;=adult_time_hph and candidate_oocyte_id&lt;1e12 and candidate_sperm_id&lt;1e12,candidate_sperm_id,-1)</Expression>
      </Rule>
      <Rule symbol-ref="ovulated_oocytes">
        <Expression>ovulated_oocytes+(time_hph&gt;=adult_time_hph and candidate_oocyte_id&lt;1e12 and candidate_sperm_id&lt;1e12)</Expression>
      </Rule>
      <Rule symbol-ref="cache_P">
        <Expression>proximal_length_um</Expression>
      </Rule>
      <Rule symbol-ref="cache_A">
        <Expression>turn_angle</Expression>
      </Rule>
      <Rule symbol-ref="cache_R">
        <Expression>gonad_radius_um</Expression>
      </Rule>
      <Rule symbol-ref="cache_Tx">
        <Expression>turn_x_um</Expression>
      </Rule>
      <Rule symbol-ref="cache_Dx">
        <Expression>dtc_x_um</Expression>
      </Rule>
    </System>
    <Constant symbol="source_repulsion_mu" value="50" />
    <Constant symbol="source_drag_eta" value="1" />
    <Constant symbol="force_to_cpm_coupling" value="1" />
    <Function symbol="overlap_force_coefficient">
      <Parameter symbol="dx" />
      <Parameter symbol="dy" />
      <Parameter symbol="dz" />
      <Parameter symbol="ri" />
      <Parameter symbol="rj" />
      <Expression>-source_repulsion_mu*(ri+rj)*ln(min(1,max(1e-6,sqrt(dx^2+dy^2+dz^2)/max(1e-6,ri+rj))))/max(1e-6,sqrt(dx^2+dy^2+dz^2))</Expression>
    </Function>
    <Function symbol="overlap_depth">
      <Parameter symbol="dx" />
      <Parameter symbol="dy" />
      <Parameter symbol="dz" />
      <Parameter symbol="ri" />
      <Parameter symbol="rj" />
      <Expression>max(0,ri+rj-sqrt(dx^2+dy^2+dz^2))</Expression>
    </Function>
    <Function symbol="nearest_midline_x">
      <Parameter symbol="qx" />
      <Parameter symbol="qy" />
      <Parameter symbol="qz" />
      <Expression>if(prox_distance_sq(qx,qy,qz)&lt;=min(turn_distance_sq(qx,qy,qz),distal_distance_sq(qx,qy,qz)),min(turn_x_um,max(origin_x_um,qx)),if(turn_distance_sq(qx,qy,qz)&lt;=distal_distance_sq(qx,qy,qz),turn_x_um,min(turn_x_um,max(dtc_x_um,qx))))</Expression>
    </Function>
    <Function symbol="nearest_midline_y">
      <Parameter symbol="qx" />
      <Parameter symbol="qy" />
      <Parameter symbol="qz" />
      <Expression>if(prox_distance_sq(qx,qy,qz)&lt;=min(turn_distance_sq(qx,qy,qz),distal_distance_sq(qx,qy,qz)),proximal_y_um,if(turn_distance_sq(qx,qy,qz)&lt;=distal_distance_sq(qx,qy,qz),turn_y_um-turn_radius_um*cos(query_angle(qx,qy,qz)),distal_y_um))</Expression>
    </Function>
    <Function symbol="nearest_midline_z">
      <Parameter symbol="qx" />
      <Parameter symbol="qy" />
      <Parameter symbol="qz" />
      <Expression>if(prox_distance_sq(qx,qy,qz)&lt;=min(turn_distance_sq(qx,qy,qz),distal_distance_sq(qx,qy,qz)),base_z_um,if(turn_distance_sq(qx,qy,qz)&lt;=distal_distance_sq(qx,qy,qz),base_z_um+turn_radius_um*sin(query_angle(qx,qy,qz)),base_z_um))</Expression>
    </Function>
  </Global>
  <Space>
    <Lattice class="cubic">
      <Size symbol="size" value="280,64,50" />
      <NodeLength value="1" />
      <Neighborhood>
        <Order>2</Order>
      </Neighborhood>
      <BoundaryConditions>
        <Condition boundary="x" type="noflux" />
        <Condition boundary="-x" type="noflux" />
        <Condition boundary="y" type="noflux" />
        <Condition boundary="-y" type="noflux" />
        <Condition boundary="z" type="noflux" />
        <Condition boundary="-z" type="noflux" />
      </BoundaryConditions>
    </Lattice>
    <SpaceSymbol symbol="space" />
  </Space>
  <Time>
    <StartTime value="18.5" />
    <StopTime value="87.5" />
    <TimeSymbol symbol="time_hph" />
    <RandomSeed value="1729" />
    <SaveInterval value="6.96969696969697" />
  </Time>
  <CellTypes>
    <CellType name="medium" class="medium">
      <Constant symbol="radius_um" value="0" />
    </CellType>
    <CellType name="germ" class="biological">
      <Property symbol="initial_cycle_position" value="rand_uni(0,1)" />
      <Property symbol="radius_um" value="2.8" />
      <Property symbol="phase" value="if(initial_cycle_position&lt;0.02,0,if(initial_cycle_position&lt;0.59,1,if(initial_cycle_position&lt;0.98,2,3)))" />
      <Property symbol="phase_clock_h" value="3*(initial_cycle_position-if(phase==0,0,if(phase==1,0.02,if(phase==2,0.59,0.98))))" />
      <Property symbol="phase_duration_h" value="3*if(phase==0,0.02,if(phase==1,0.57,if(phase==2,0.39,0.02)))" />
      <Property symbol="glp1" value="0" />
      <Property symbol="fate" value="0" />
      <Property symbol="fate_clock_h" value="0" />
      <Property symbol="sperm_divisions" value="0" />
      <Property symbol="division_ready" value="0" />
      <Property symbol="ancestor" value="0" />
      <Property symbol="g2_arrest_h" value="0" />
      <Function symbol="rest_volume_um3">
        <Expression>(4/3)*pi*radius_um^3</Expression>
      </Function>
      <Function symbol="compression_ratio">
        <Expression>(effective_radius_um/radius_um)^3</Expression>
      </Function>
      <Function symbol="distance_from_dtc_um">
        <Expression>max(0,gonad_length_um-path_coordinate_um(cell.center.x,cell.center.y,cell.center.z))</Expression>
      </Function>
      <Function symbol="lag1_active">
        <Expression>glp1==1</Expression>
      </Function>
      <Function symbol="gld1_active">
        <Expression>glp1!=1</Expression>
      </Function>
      <Function symbol="gld2_active">
        <Expression>glp1!=1</Expression>
      </Function>
      <Function symbol="g2_arrested">
        <Expression>feedback_enabled and time_hph&gt;=adult_time_hph and phase==2 and compression_ratio&lt;compression_threshold</Expression>
      </Function>
      <Function symbol="colour">
        <Expression>if(fate==1,3,if(fate==3,4,if(fate==2 or fate==4,5,if(phase==6,2,1))))</Expression>
      </Function>
      <VolumeConstraint target="rest_volume_um3" strength="volume_energy" />
      <SurfaceConstraint target="1" mode="aspherity" strength="surface_energy" />
      <ConnectivityConstraint />
      <Haptotaxis attractant="confinement_mitotic" strength="min(1,max(0,(meiotic_radius_um-radius_um)/(meiotic_radius_um-mitotic_radius_um)))" />
      <Haptotaxis attractant="confinement_meiotic" strength="1-min(1,max(0,(meiotic_radius_um-radius_um)/(meiotic_radius_um-mitotic_radius_um)))" />
      <System time-step="0.001393939393939394" solver="Euler [fixed, O(1)]">
        <Rule symbol-ref="phase_clock_h">
          <Expression>phase_clock_h+dt_h*(phase&lt;6)*(1-g2_arrested)</Expression>
        </Rule>
        <Rule symbol-ref="fate_clock_h">
          <Expression>fate_clock_h+dt_h*(fate==1)</Expression>
        </Rule>
        <Rule symbol-ref="g2_arrest_h">
          <Expression>g2_arrest_h+dt_h*g2_arrested</Expression>
        </Rule>
        <Rule symbol-ref="radius_um">
          <Expression>if(fate==3,sperm_radius_um,if(fate==2 and distance_from_dtc_um&gt;oocyte_growth_um,min(oocyte_radius_um,radius_um+dt_h*radius_growth_um_h),if(phase==6 and fate!=4 and sperm_divisions==0 and radius_um&lt;meiotic_radius_um and radius_um&lt;meiotic_radius_um,min(meiotic_radius_um,radius_um+dt_h*radius_growth_um_h),radius_um)))</Expression>
        </Rule>
        <Intermediate symbol="centre_theta" value="min(turn_angle,if(cell.center.z&gt;=base_z_um,acos(min(1,max(-1,(turn_y_um-cell.center.y)/max(1e-8,sqrt((cell.center.y-turn_y_um)^2+(cell.center.z-base_z_um)^2))))),if(cell.center.y&lt;turn_y_um,0,pi)))" />
        <Intermediate symbol="centre_p2" value="(cell.center.x-min(turn_x_um,max(origin_x_um,cell.center.x)))^2+(cell.center.y-proximal_y_um)^2+(cell.center.z-base_z_um)^2" />
        <Intermediate symbol="centre_t2" value="if(turn_angle&lt;=0,1e12,(cell.center.x-turn_x_um)^2+(cell.center.y-(turn_y_um-turn_radius_um*cos(centre_theta)))^2+(cell.center.z-(base_z_um+turn_radius_um*sin(centre_theta)))^2)" />
        <Intermediate symbol="centre_d2" value="if(turn_angle&lt;pi,1e12,(cell.center.x-min(turn_x_um,max(dtc_x_um,cell.center.x)))^2+(cell.center.y-distal_y_um)^2+(cell.center.z-base_z_um)^2)" />
        <Intermediate symbol="centre_region" value="if(centre_p2&lt;=min(centre_t2,centre_d2),0,if(centre_t2&lt;=centre_d2,1,2))" />
        <Intermediate symbol="centre_mid_x" value="if(centre_region==0,min(turn_x_um,max(origin_x_um,cell.center.x)),if(centre_region==1,turn_x_um,min(turn_x_um,max(dtc_x_um,cell.center.x))))" />
        <Intermediate symbol="radial_x" value="cell.center.x-centre_mid_x" />
        <Intermediate symbol="centre_mid_y" value="if(centre_region==0,proximal_y_um,if(centre_region==1,turn_y_um-turn_radius_um*cos(centre_theta),distal_y_um))" />
        <Intermediate symbol="radial_y" value="cell.center.y-centre_mid_y" />
        <Intermediate symbol="centre_mid_z" value="if(centre_region==1,base_z_um+turn_radius_um*sin(centre_theta),base_z_um)" />
        <Intermediate symbol="radial_z" value="cell.center.z-centre_mid_z" />
        <Intermediate symbol="radial_norm" value="sqrt(radial_x^2+radial_y^2+radial_z^2)" />
        <Intermediate symbol="allowed_center_radius" value="max(0,gonad_radius_um-radius_um)" />
        <Intermediate symbol="centre_in_rachis_region" value="centre_region!=0" />
        <Intermediate symbol="projection_scale" value="if(centre_in_rachis_region,allowed_center_radius/max(1e-8,radial_norm)-1,min(0,allowed_center_radius/max(1e-8,radial_norm)-1))" />
        <VectorRule symbol-ref="boundary_correction">
          <Expression>projection_scale*radial_x,projection_scale*radial_y,projection_scale*radial_z</Expression>
        </VectorRule>
      </System>
      <Event name="Bind GLP1 near DTC" time-step="0.001393939393939394" trigger="when-true">
        <Condition>glp1==0 and distance_from_dtc_um&lt;notch_bind_um</Condition>
        <Rule symbol-ref="glp1">
          <Expression>1</Expression>
        </Rule>
      </Event>
      <Event name="Irreversible GLP1 loss" time-step="0.001393939393939394" trigger="when-true">
        <Condition>glp1==1 and distance_from_dtc_um&gt;=notch_loss_um</Condition>
        <Rule symbol-ref="glp1">
          <Expression>2</Expression>
        </Rule>
      </Event>
      <Event name="Commit to meiosis during G1" time-step="0.001393939393939394" trigger="when-true">
        <Condition>phase==0 and (gld1_active or gld2_active) and elapsed_hours&gt;1</Condition>
        <Rule symbol-ref="phase">
          <Expression>4</Expression>
        </Rule>
        <Rule symbol-ref="phase_clock_h">
          <Expression>0</Expression>
        </Rule>
        <Rule symbol-ref="phase_duration_h">
          <Expression>g1_fraction*cycle_duration_h</Expression>
        </Rule>
      </Event>
      <Event name="G1 to S" time-step="0.001393939393939394" trigger="when-true">
        <Condition>phase==0 and glp1==1 and phase_clock_h&gt;=phase_duration_h</Condition>
        <Rule symbol-ref="phase">
          <Expression>1</Expression>
        </Rule>
        <Rule symbol-ref="phase_clock_h">
          <Expression>0</Expression>
        </Rule>
        <Rule symbol-ref="phase_duration_h">
          <Expression>s_fraction*cycle_duration_h</Expression>
        </Rule>
      </Event>
      <Event name="S to G2" time-step="0.001393939393939394" trigger="when-true">
        <Condition>phase==1 and phase_clock_h&gt;=phase_duration_h</Condition>
        <Rule symbol-ref="phase">
          <Expression>2</Expression>
        </Rule>
        <Rule symbol-ref="phase_clock_h">
          <Expression>0</Expression>
        </Rule>
        <Rule symbol-ref="phase_duration_h">
          <Expression>max(dt_h,rand_norm(g2_fraction*cycle_duration_h,phase_cv*g2_fraction*cycle_duration_h))</Expression>
        </Rule>
      </Event>
      <Event name="G2 to M; mitotic division" time-step="0.001393939393939394" trigger="when-true">
        <Condition>phase==2 and phase_clock_h&gt;=phase_duration_h</Condition>
        <Rule symbol-ref="phase">
          <Expression>3</Expression>
        </Rule>
        <Rule symbol-ref="phase_clock_h">
          <Expression>0</Expression>
        </Rule>
        <Rule symbol-ref="phase_duration_h">
          <Expression>m_fraction*cycle_duration_h</Expression>
        </Rule>
        <Rule symbol-ref="division_ready">
          <Expression>1</Expression>
        </Rule>
      </Event>
      <Event name="M to G1" time-step="0.001393939393939394" trigger="when-true">
        <Condition>phase==3 and phase_clock_h&gt;=phase_duration_h</Condition>
        <Rule symbol-ref="phase">
          <Expression>0</Expression>
        </Rule>
        <Rule symbol-ref="phase_clock_h">
          <Expression>0</Expression>
        </Rule>
        <Rule symbol-ref="phase_duration_h">
          <Expression>max(dt_h,rand_norm(g1_fraction*cycle_duration_h,phase_cv*g1_fraction*cycle_duration_h))</Expression>
        </Rule>
      </Event>
      <Event name="Nonproliferative G1 to meiotic S" time-step="0.001393939393939394" trigger="when-true">
        <Condition>phase==4 and phase_clock_h&gt;=phase_duration_h</Condition>
        <Rule symbol-ref="phase">
          <Expression>5</Expression>
        </Rule>
        <Rule symbol-ref="phase_clock_h">
          <Expression>0</Expression>
        </Rule>
        <Rule symbol-ref="phase_duration_h">
          <Expression>s_fraction*cycle_duration_h</Expression>
        </Rule>
      </Event>
      <Event name="Meiotic S to prophase" time-step="0.001393939393939394" trigger="when-true">
        <Condition>phase==5 and phase_clock_h&gt;=phase_duration_h</Condition>
        <Rule symbol-ref="phase">
          <Expression>6</Expression>
        </Rule>
        <Rule symbol-ref="phase_clock_h">
          <Expression>0</Expression>
        </Rule>
      </Event>
      <Event name="Sex determination at 200 um" time-step="0.001393939393939394" trigger="when-true">
        <Condition>fate==0 and distance_from_dtc_um&gt;sex_decision_um and elapsed_hours&gt;1</Condition>
        <Rule symbol-ref="fate">
          <Expression>if(time_hph&lt;sex_switch_hph,1,2)</Expression>
        </Rule>
        <Rule symbol-ref="fate_clock_h">
          <Expression>0</Expression>
        </Rule>
      </Event>
      <Event name="Oocyte maturation" time-step="0.001393939393939394" trigger="when-true">
        <Condition>fate==2 and radius_um&gt;=oocyte_radius_um</Condition>
        <Rule symbol-ref="fate">
          <Expression>4</Expression>
        </Rule>
      </Event>
      <CellDivision division-plane="random" write-log="csv" trigger="when-true">
        <Condition>(division_ready==1 or (fate==1 and fate_clock_h&gt;=sperm_delay_h and sperm_divisions&lt;2)) and cell.volume&gt;=4</Condition>
        <Triggers>
          <Rule symbol-ref="division_ready">
            <Expression>0</Expression>
          </Rule>
          <Rule symbol-ref="phase_clock_h">
            <Expression>if(division_ready==1,0,phase_clock_h)</Expression>
          </Rule>
          <Rule symbol-ref="sperm_divisions">
            <Expression>sperm_divisions+(fate==1)</Expression>
          </Rule>
          <Rule symbol-ref="fate">
            <Expression>if(fate==1 and sperm_divisions==1,3,fate)</Expression>
          </Rule>
          <Rule symbol-ref="radius_um">
            <Expression>if(fate==1,if(sperm_divisions==1,sperm_radius_um,radius_um/2^(1/3)),radius_um)</Expression>
          </Rule>
        </Triggers>
      </CellDivision>
      <CellDeath name="Oogenic apoptosis or paired fertilisation">
        <Condition>cell.id==remove_oocyte_id or cell.id==remove_sperm_id or (time_hph&gt;=adult_time_hph and (fate==2 or fate==4) and distance_from_dtc_um&lt;oocyte_growth_um and rand_uni(0,1)&lt;1-(1-apoptosis_probability_per_h)^dt_h)</Condition>
      </CellDeath>
      <Mapper name="proliferative_cells" time-step="0.001393939393939394">
        <Input value="phase&lt;4 and fate==0" />
        <Output symbol-ref="proliferative_cells" mapping="sum" />
      </Mapper>
      <Mapper name="meiotic_cells" time-step="0.001393939393939394">
        <Input value="phase&gt;=4 and fate==0" />
        <Output symbol-ref="meiotic_cells" mapping="sum" />
      </Mapper>
      <Mapper name="sperm_cells" time-step="0.001393939393939394">
        <Input value="fate==3" />
        <Output symbol-ref="sperm_cells" mapping="sum" />
      </Mapper>
      <Mapper name="oogenic_cells" time-step="0.001393939393939394">
        <Input value="fate==2 or fate==4" />
        <Output symbol-ref="oogenic_cells" mapping="sum" />
      </Mapper>
      <Mapper name="meiotic_S_cells" time-step="0.001393939393939394">
        <Input value="(phase==4 or phase==5) and fate==0" />
        <Output symbol-ref="meiotic_S_cells" mapping="sum" />
      </Mapper>
      <Mapper name="meiotic_prophase_cells" time-step="0.001393939393939394">
        <Input value="phase==6 and fate==0" />
        <Output symbol-ref="meiotic_prophase_cells" mapping="sum" />
      </Mapper>
      <Mapper name="spermatogenic_cells" time-step="0.001393939393939394">
        <Input value="fate==1" />
        <Output symbol-ref="spermatogenic_cells" mapping="sum" />
      </Mapper>
      <Mapper name="fig3_yellow_cells" time-step="0.001393939393939394">
        <Input value="phase&lt;6 and fate==0" />
        <Output symbol-ref="fig3_yellow_cells" mapping="sum" />
      </Mapper>
      <Mapper name="fig3_green_cells" time-step="0.001393939393939394">
        <Input value="phase==6 and fate==0" />
        <Output symbol-ref="fig3_green_cells" mapping="sum" />
      </Mapper>
      <Mapper name="fig3_blue_cells" time-step="0.001393939393939394">
        <Input value="fate==1 or fate==3" />
        <Output symbol-ref="fig3_blue_cells" mapping="sum" />
      </Mapper>
      <Mapper name="fig3_pink_cells" time-step="0.001393939393939394">
        <Input value="fate==2 or fate==4" />
        <Output symbol-ref="fig3_pink_cells" mapping="sum" />
      </Mapper>
      <Mapper name="g2_arrested_cells" time-step="0.001393939393939394">
        <Input value="g2_arrested" />
        <Output symbol-ref="g2_arrested_cells" mapping="sum" />
      </Mapper>
      <Mapper name="min_meiotic_distance_um" time-step="0.001393939393939394">
        <Input value="if(phase==6 and fate==0,distance_from_dtc_um,1e12)" />
        <Output symbol-ref="min_meiotic_distance_um" mapping="minimum" />
      </Mapper>
      <Mapper name="max_proliferative_distance_um" time-step="0.001393939393939394">
        <Input value="if(phase&lt;4 and fate==0,distance_from_dtc_um,0)" />
        <Output symbol-ref="max_proliferative_distance_um" mapping="maximum" />
      </Mapper>
      <Mapper name="mean_compression" time-step="0.001393939393939394">
        <Input value="compression_ratio" />
        <Output symbol-ref="mean_compression" mapping="mean" />
      </Mapper>
      <Mapper name="tip_gap_um" time-step="0.001393939393939394">
        <Input value="distance_from_dtc_um" />
        <Output symbol-ref="tip_gap_um" mapping="minimum" />
      </Mapper>
      <Mapper name="total_cells" time-step="0.001393939393939394">
        <Input value="1" />
        <Output symbol-ref="total_cells" mapping="sum" />
      </Mapper>
      <Mapper name="candidate_oocyte_id" time-step="0.001393939393939394">
        <Input value="if(fate==4 and path_coordinate_um(cell.center.x,cell.center.y,cell.center.z)&lt;=outlet_length_um,cell.id,1e12)" />
        <Output symbol-ref="candidate_oocyte_id" mapping="minimum" />
      </Mapper>
      <Mapper name="candidate_sperm_id" time-step="0.001393939393939394">
        <Input value="if(fate==3 and path_coordinate_um(cell.center.x,cell.center.y,cell.center.z)&lt;=outlet_length_um,cell.id,1e12)" />
        <Output symbol-ref="candidate_sperm_id" mapping="minimum" />
      </Mapper>
      <PropertyVector symbol="pair_force" value="0,0,0" />
      <NeighborhoodVectorReporter name="Published logarithmic overlap repulsion" time-step="0.001393939393939394">
        <Input value="(cell.type==celltype.germ.id) ? (overlap_force_coefficient(local.cell.center.x-cell.center.x,local.cell.center.y-cell.center.y,local.cell.center.z-cell.center.z,local.radius_um,radius_um))*(local.cell.center.x-cell.center.x) : 0,(cell.type==celltype.germ.id) ? (overlap_force_coefficient(local.cell.center.x-cell.center.x,local.cell.center.y-cell.center.y,local.cell.center.z-cell.center.z,local.radius_um,radius_um))*(local.cell.center.y-cell.center.y) : 0,(cell.type==celltype.germ.id) ? (overlap_force_coefficient(local.cell.center.x-cell.center.x,local.cell.center.y-cell.center.y,local.cell.center.z-cell.center.z,local.radius_um,radius_um))*(local.cell.center.z-cell.center.z) : 0" scaling="cell" />
        <Output symbol-ref="pair_force" mapping="sum" />
      </NeighborhoodVectorReporter>
      <DirectedMotion name="Source repulsion and soft centre projection; no axial cue" direction="pair_force+wall_energy*boundary_correction" strength="force_to_cpm_coupling*5/(source_drag_eta*radius_um)" />
      <Property symbol="overlap_neighbours" value="0" />
      <Property symbol="summed_overlap_um" value="0" />
      <NeighborhoodReporter name="Source compressed-volume estimator" time-step="0.001393939393939394">
        <Input value="(cell.type==celltype.germ.id) ? (overlap_depth(local.cell.center.x-cell.center.x,local.cell.center.y-cell.center.y,local.cell.center.z-cell.center.z,local.radius_um,radius_um)&gt;0) : 0" scaling="cell" />
        <Output symbol-ref="overlap_neighbours" mapping="sum" />
      </NeighborhoodReporter>
      <NeighborhoodReporter name="Source compressed-volume estimator" time-step="0.001393939393939394">
        <Input value="(cell.type==celltype.germ.id) ? overlap_depth(local.cell.center.x-cell.center.x,local.cell.center.y-cell.center.y,local.cell.center.z-cell.center.z,local.radius_um,radius_um) : 0" scaling="cell" />
        <Output symbol-ref="summed_overlap_um" mapping="sum" />
      </NeighborhoodReporter>
      <Function symbol="effective_radius_um">
        <Expression>max(1e-6,radius_um-0.5*summed_overlap_um/max(12,overlap_neighbours))</Expression>
      </Function>
      <Function symbol="occupied_fraction">
        <Expression>cell.volume/rest_volume_um3</Expression>
      </Function>
      <PropertyVector symbol="boundary_correction" value="0,0,0" />
    </CellType>
  </CellTypes>
  <CPM>
    <Interaction default="0" />
    <MonteCarloSampler stepper="edgelist">
      <MCSDuration value="0.001393939393939394" />
      <Neighborhood>
        <Order>2</Order>
      </Neighborhood>
      <MetropolisKinetics temperature="cpm_temperature" />
    </MonteCarloSampler>
    <ShapeSurface scaling="norm">
      <Neighborhood>
        <Order>2</Order>
      </Neighborhood>
    </ShapeSurface>
  </CPM>
  <CellPopulations>
    <Population type="germ" size="0">
      <InitCellObjects mode="distance">
        <Arrangement repetitions="1,1,1" displacements="0,0,0">
          <Sphere radius="2.8" center="127.0,16,16" />
        </Arrangement>
        <Arrangement repetitions="1,1,1" displacements="0,0,0">
          <Sphere radius="2.8" center="125.2,16,16" />
        </Arrangement>
        <Arrangement repetitions="1,1,1" displacements="0,0,0">
          <Sphere radius="2.8" center="123.4,16,16" />
        </Arrangement>
        <Arrangement repetitions="1,1,1" displacements="0,0,0">
          <Sphere radius="2.8" center="121.6,16,16" />
        </Arrangement>
        <Arrangement repetitions="1,1,1" displacements="0,0,0">
          <Sphere radius="2.8" center="119.8,16,16" />
        </Arrangement>
        <Arrangement repetitions="1,1,1" displacements="0,0,0">
          <Sphere radius="2.8" center="118.0,16,16" />
        </Arrangement>
        <Arrangement repetitions="1,1,1" displacements="0,0,0">
          <Sphere radius="2.8" center="116.2,16,16" />
        </Arrangement>
        <Arrangement repetitions="1,1,1" displacements="0,0,0">
          <Sphere radius="2.8" center="114.4,16,16" />
        </Arrangement>
        <Arrangement repetitions="1,1,1" displacements="0,0,0">
          <Sphere radius="2.8" center="112.6,16,16" />
        </Arrangement>
        <Arrangement repetitions="1,1,1" displacements="0,0,0">
          <Sphere radius="2.8" center="110.8,16,16" />
        </Arrangement>
        <Arrangement repetitions="1,1,1" displacements="0,0,0">
          <Sphere radius="2.8" center="109.0,16,16" />
        </Arrangement>
        <Arrangement repetitions="1,1,1" displacements="0,0,0">
          <Sphere radius="2.8" center="107.2,16,16" />
        </Arrangement>
        <Arrangement repetitions="1,1,1" displacements="0,0,0">
          <Sphere radius="2.8" center="105.4,16,16" />
        </Arrangement>
        <Arrangement repetitions="1,1,1" displacements="0,0,0">
          <Sphere radius="2.8" center="103.6,16,16" />
        </Arrangement>
        <Arrangement repetitions="1,1,1" displacements="0,0,0">
          <Sphere radius="2.8" center="101.8,16,16" />
        </Arrangement>
        <Arrangement repetitions="1,1,1" displacements="0,0,0">
          <Sphere radius="2.8" center="100.0,16,16" />
        </Arrangement>
      </InitCellObjects>
      <InitProperty symbol-ref="ancestor">
        <Expression>cell.id</Expression>
      </InitProperty>
    </Population>
  </CellPopulations>
  <Analysis>
    <ModelGraph format="dot" reduced="true" />
    <Logger time-step="0.696969696969697">
      <Input>
        <Symbol symbol-ref="elapsed_hours" />
        <Symbol symbol-ref="proliferative_cells" />
        <Symbol symbol-ref="meiotic_cells" />
        <Symbol symbol-ref="sperm_cells" />
        <Symbol symbol-ref="oogenic_cells" />
        <Symbol symbol-ref="meiotic_S_cells" />
        <Symbol symbol-ref="meiotic_prophase_cells" />
        <Symbol symbol-ref="spermatogenic_cells" />
        <Symbol symbol-ref="fig3_yellow_cells" />
        <Symbol symbol-ref="fig3_green_cells" />
        <Symbol symbol-ref="fig3_blue_cells" />
        <Symbol symbol-ref="fig3_pink_cells" />
        <Symbol symbol-ref="total_cells" />
        <Symbol symbol-ref="gonad_length_um" />
        <Symbol symbol-ref="gonad_radius_um" />
        <Symbol symbol-ref="g2_arrested_cells" />
        <Symbol symbol-ref="mean_compression" />
        <Symbol symbol-ref="ovulated_oocytes" />
        <Symbol symbol-ref="tip_gap_um" />
        <Symbol symbol-ref="min_meiotic_distance_um" />
        <Symbol symbol-ref="max_proliferative_distance_um" />
        <Symbol symbol-ref="dtc_x_um" />
        <Symbol symbol-ref="dtc_y_um" />
        <Symbol symbol-ref="dtc_z_um" />
      </Input>
      <Output>
        <TextOutput file-name="cell_counts" file-format="csv" separator="comma" />
      </Output>
    </Logger>
    <Logger time-step="0.5">
      <Input>
        <Symbol symbol-ref="cell.center.x" />
        <Symbol symbol-ref="cell.center.y" />
        <Symbol symbol-ref="cell.center.z" />
        <Symbol symbol-ref="cell.volume" />
        <Symbol symbol-ref="radius_um" />
        <Symbol symbol-ref="phase" />
        <Symbol symbol-ref="fate" />
        <Symbol symbol-ref="glp1" />
        <Symbol symbol-ref="phase_clock_h" />
        <Symbol symbol-ref="phase_duration_h" />
        <Symbol symbol-ref="distance_from_dtc_um" />
        <Symbol symbol-ref="compression_ratio" />
        <Symbol symbol-ref="g2_arrested" />
        <Symbol symbol-ref="g2_arrest_h" />
        <Symbol symbol-ref="ancestor" />
        <Symbol symbol-ref="colour" />
        <Symbol symbol-ref="sperm_divisions" />
        <Symbol symbol-ref="initial_cycle_position" />
        <Symbol symbol-ref="pair_force.x" />
        <Symbol symbol-ref="pair_force.y" />
        <Symbol symbol-ref="pair_force.z" />
        <Symbol symbol-ref="occupied_fraction" />
        <Symbol symbol-ref="effective_radius_um" />
        <Symbol symbol-ref="overlap_neighbours" />
        <Symbol symbol-ref="summed_overlap_um" />
        <Symbol symbol-ref="boundary_correction.x" />
        <Symbol symbol-ref="boundary_correction.y" />
        <Symbol symbol-ref="boundary_correction.z" />
      </Input>
      <Output>
        <TextOutput file-name="cell_states" file-format="csv" separator="tab" />
      </Output>
      <Restriction>
        <Celltype celltype="germ" />
      </Restriction>
    </Logger>
    <Gnuplotter time-step="17.25" decorate="true">
      <Terminal name="png" />
      <Plot slice="16" title="CPM gonad; hours post-hatching; positions in um">
        <Cells value="colour">
          <ColorMap adaptive-range="false">
            <Color value="0" color="white" />
            <Color value="1" color="gold" />
            <Color value="2" color="forest-green" />
            <Color value="3" color="light-blue" />
            <Color value="4" color="blue" />
            <Color value="5" color="red" />
          </ColorMap>
        </Cells>
      </Plot>
    </Gnuplotter>
  </Analysis>
</MorpheusModel>

==> anc/Supplementary_Movies/05_Berkemeier2023/model.xml <==
<?xml version='1.0' encoding='UTF-8'?>
<MorpheusModel version="4">
    <Description>
        <Title>Berkemeier &amp; Page 2023: epsilon-Collier, explicit hexagonal cells</Title>
        <Details>Source: Coupling dynamics of 2D Notch-Delta signalling, DOI 10.1016/j.mbs.2023.109012.
Cell-resolved translation of the Interactive Epithelium coupled ODE model (Methods 2.1-2.3, Eqs. 1-8, 25-29).
Every fixed hexagonal node is one biological cell. No mechanics, motion, division, imposed axes, or fate templates.
Reported target: 14x14 periodic hexagonal tissue; epsilon=1; R1 has six cells, R2 has twelve cells; h=k=6; a=1e-8; b=100; nu=1.
Initial N~Normal(0.744,0.01), D~Normal(0.055,0.01): 0.01 interpreted as standard deviation, matching near-homogeneous perturbations.
At epsilon=1 no direct-contact signalling remains. All second-ring cells signal equally at weight 1/12.
Simulation time is dimensionless, measured in Notch decay times, as in Eqs. 1-2. No conversion to hours is reported.
The Fig.1 caption does not specify an endpoint; 0..100 is an explicit relaxation-window assumption, checked for convergence.
Neighbour coupling is refreshed at the fixed ODE time step 0.001; numerical error is checked separately.
High Delta is D&gt;=0.5 (analysis convention); clusters are connected components on six direct-contact neighbours, including singleton components.
Reference structure: bundled DeltaNotch and LateralSignaling models; global NeighborhoodReporter, Mapper, Logger, ClusteringTracker, Gnuplotter from Morpheus 2.4.1 reference.
</Details>
    </Description>
    <Global>
        <Constant symbol="epsilon" value="1" name="relative protrusion signalling weight" />
        <Constant symbol="a" value="1e-08" name="Notch Hill denominator" />
        <Constant symbol="b" value="100" name="Delta inhibition" />
        <Constant symbol="h" value="6" name="Delta inhibition Hill exponent" />
        <Constant symbol="k" value="6" name="Notch activation Hill exponent" />
        <Constant symbol="nu" value="1" name="relative Delta decay rate" />
        <Constant symbol="D_threshold" value="0.5" name="analysis threshold" />
        <Constant symbol="D" value="0" name="default Delta outside biological cells" />
        <Constant symbol="N" value="0" name="default Notch" />
        <Constant symbol="D_input" value="0" name="default signal outside biological cells" />
        <Constant symbol="high_D" value="0" name="default high-Delta flag outside biological cells" />
        <Constant symbol="cluster_id" value="0" name="default cluster ID outside biological cells" />
        <Field symbol="signal" value="0" />
        <Field symbol="r1_count" value="0" />
        <Field symbol="r2_count" value="0" />
        <NeighborhoodReporter>
            <Input value="D*if(((min(abs(space.x-local.space.x), size.x-abs(space.x-local.space.x)))^2+(min(abs(space.y-local.space.y), sqrt(3)*size.y/2-abs(space.y-local.space.y)))^2 &lt; 1.21), (1-epsilon)/6, epsilon/12)" />
            <Output symbol-ref="signal" mapping="sum" />
        </NeighborhoodReporter>
        <NeighborhoodReporter>
            <Input value="if(((min(abs(space.x-local.space.x), size.x-abs(space.x-local.space.x)))^2+(min(abs(space.y-local.space.y), sqrt(3)*size.y/2-abs(space.y-local.space.y)))^2 &lt; 1.21),1,0)" />
            <Output symbol-ref="r1_count" mapping="sum" />
        </NeighborhoodReporter>
        <NeighborhoodReporter>
            <Input value="if(((min(abs(space.x-local.space.x), size.x-abs(space.x-local.space.x)))^2+(min(abs(space.y-local.space.y), sqrt(3)*size.y/2-abs(space.y-local.space.y)))^2 &lt; 1.21),0,1)" />
            <Output symbol-ref="r2_count" mapping="sum" />
        </NeighborhoodReporter>
    </Global>
    <Space>
        <Lattice class="hexagonal">
            <Neighborhood>
                <Distance>2.1</Distance>
            </Neighborhood>
            <Size symbol="size" value="14, 14, 0" />
            <BoundaryConditions>
                <Condition type="periodic" boundary="x" />
                <Condition type="periodic" boundary="y" />
            </BoundaryConditions>
        </Lattice>
        <SpaceSymbol symbol="space" />
    </Space>
    <Time>
        <StartTime value="0" />
        <StopTime value="100" />
        <TimeSymbol symbol="t" />
        <RandomSeed value="1" />
    </Time>
    <CellTypes>
        <CellType name="epithelium" class="biological">
            <Property symbol="N" value="rand_norm(0.744,0.01)" />
            <Property symbol="D" value="rand_norm(0.055,0.01)" />
            <Property symbol="D_input" value="0" />
            <Property symbol="cluster_id" value="0" />
            <Mapper>
                <Input value="signal" />
                <Output symbol-ref="D_input" mapping="average" />
            </Mapper>
            <Function symbol="high_D">
                <Expression>D &gt;= D_threshold</Expression>
            </Function>
            <System solver="Runge-Kutta [fixed, O(4)]" time-step="0.001">
                <DiffEqn symbol-ref="N">
                    <Expression>D_input^k/(a+D_input^k)-N</Expression>
                </DiffEqn>
                <DiffEqn symbol-ref="D">
                    <Expression>nu*(1/(1+b*N^h)-D)</Expression>
                </DiffEqn>
            </System>
        </CellType>
    </CellTypes>
    <CPM>
        <ShapeSurface scaling="none">
            <Neighborhood>
                <Order>1</Order>
            </Neighborhood>
        </ShapeSurface>
    </CPM>
    <CellPopulations>
        <Population type="epithelium" size="0">
            <InitCellLattice />
        </Population>
    </CellPopulations>
    <Analysis>
        <Logger time-step="100/99">
            <Input>
                <Symbol symbol-ref="cell.id" />
                <Symbol symbol-ref="cell.center.x" />
                <Symbol symbol-ref="cell.center.y" />
                <Symbol symbol-ref="N" />
                <Symbol symbol-ref="D" />
                <Symbol symbol-ref="D_input" />
                <Symbol symbol-ref="r1_count" />
                <Symbol symbol-ref="r2_count" />
                <Symbol symbol-ref="high_D" />
                <Symbol symbol-ref="cluster_id" />
            </Input>
            <Output>
                <TextOutput file-name="cell_states" file-format="csv" separator="comma" />
            </Output>
        </Logger>
        <ContactLogger time-step="100" celltype-from="epithelium" celltype-to="epithelium" />
        <ClusteringTracker time-step="100/99" celltype="epithelium" exclude="D &lt; D_threshold">
            <ClusterID symbol-ref="cluster_id" />
        </ClusteringTracker>
        <Gnuplotter time-step="100/100" condition="abs(t-(0))&lt;1e-7 or abs(t-(3))&lt;1e-7 or abs(t-(6))&lt;1e-7 or abs(t-(10))&lt;1e-7 or abs(t-(100))&lt;1e-7" decorate="true">
            <Terminal name="png" size="900, 800, 0" />
            <Plot title="Delta activity; epsilon=1">
                <Cells value="D" min="0" max="1">
                    <ColorMap>
                        <Color value="0" color="#65ad2f" />
                        <Color value="1" color="white" />
                    </ColorMap>
                </Cells>
            </Plot>
        </Gnuplotter>
        <ModelGraph format="dot" reduced="false" include-tags="#untagged" />
        <External time-step="0">
            <Command>/home/service/projects/Morpheus.AI/.venv/bin/python /tmp/morpheus-modeling-sessions/20261007_202940_session/20261008_142119_05_Berkemeier2023__morpheus_skill__rep01__replacement02/scripts/analyze_run.py .</Command>
        </External>
    </Analysis>
</MorpheusModel>

==> anc/Supplementary_Movies/06_Herron2022/model.xml <==
<?xml version="1.0" encoding="UTF-8"?>
<MorpheusModel version="4">
  <Description>
    <Title>Herron 2022: spontaneous GTPase rosette, WPGAP gradients</Title>
    <Details>Source: Herron et al., PLoS Computational Biology 18:e1010092 (2022),
Eqns p5; conserved masses p6; logistic profiles p10; Fig4E-F pp11-12;
Table2 p13; initialization and 40 s spot-size simulations p19.
The explicit source model is a four-species mass-conserved reaction-diffusion PDE,
implemented in Dedalus. This translation uses Cartesian finite differences within
an isotropic disk, with reflecting boundaries. No explicit cells occur in the source.
One simulation time unit = one second; one physical length unit = one micrometre;
all fields in molecules per square micrometre. SpaceSymbol is in lattice nodes,
so radius_um explicitly multiplies by dx_um; NodeLength controls diffusion scaling.
Morpheus 2.4.1 Circle domains add a two-node buffer without updating SizeSymbol;
SpaceSymbol includes that buffer. The domain center is size/2+2, established by
raw coordinate fields in attempts/attempt_009. The rate origin subtracts those two
nodes to center the IgG disk on the circular boundary, avoiding any biological offset.
Spatial rates = minimum + (maximum-minimum)/(1+exp(k*(r-1.75))).
This resolves the alpha/beta naming ambiguity in the printed equations using the
published source function logistic_decay; the rounded Table2 values are preserved.
Basal homogeneous ODE was integrated to 1000 s before initialization. At each
site a uniform sample in [0,0.2*v_ss] is converted from v to u, preserving u+v=808.
RandomSeed 2022 is an arbitrary reproducibility setting, not a spatial cue.
Grid 256x256, dx=0.03125 um; circular domain radius 4 um.
Morpheus RK4 with reaction step 0.0025 s and internally scheduled diffusion.
Diffusion operator and random-noise discretization differ from Dedalus spectral
Fourier-Chebyshev grid; mechanistic geometry and physical units are preserved.
CSV interval 0.40404040404040403 s provides 100 samples, including 0 and 40 s.
PNG and raw unscaled float-TIFF snapshots at five evenly spaced times.</Details>
  </Description>
  <Global>
    <Constant symbol="dx_um" value="0.03125" name="physical length per lattice node, um"/>
    <Constant symbol="disk_radius_um" value="1.75" name="IgG disk radius, um"/>
    <Constant symbol="domain_buffer_nodes" value="2" name="Morpheus circular-domain coordinate buffer, nodes"/>
    <Constant symbol="b" value="0.002" name="basal GTPase activation, per s"/>
    <Constant symbol="gamma_min" value="0.005" name="minimum self-positive feedback, per s"/>
    <Constant symbol="gamma_max" value="9.6" name="maximum self-positive feedback, per s"/>
    <Constant symbol="gamma_k" value="2.04" name="positive-feedback spatial decay, per um"/>
    <Constant symbol="c_min" value="0.005" name="minimum GAP activation, um2 per molecule per s"/>
    <Constant symbol="c_max" value="0.08" name="maximum GAP activation, um2 per molecule per s"/>
    <Constant symbol="c_k" value="13" name="GAP activation spatial decay, per um"/>
    <Constant symbol="K" value="200" name="half-response active GTPase, molecules per um2"/>
    <Constant symbol="n" value="2" name="Hill exponent"/>
    <Constant symbol="sigma" value="0.4" name="basal GTPase inactivation, per s"/>
    <Constant symbol="d" value="43" name="GAP inactivation, per s"/>
    <Constant symbol="e" value="31.3" name="GAP-driven GTPase inactivation, um2 per molecule per s"/>
    <Constant symbol="Du" value="0.04" name="active GTPase diffusion, um2 per s"/>
    <Constant symbol="Dv" value="4" name="inactive GTPase diffusion, um2 per s"/>
    <Constant symbol="DG" value="4" name="active GAP diffusion, um2 per s"/>
    <Constant symbol="Dg" value="4" name="inactive GAP diffusion, um2 per s"/>
    <Constant symbol="T" value="808" name="mean total GTPase, molecules per um2"/>
    <Constant symbol="Tg" value="10" name="mean total GAP, molecules per um2"/>
    <Constant symbol="u_ss" value="3.1336450913472675"/>
    <Constant symbol="v_ss" value="804.86635490865433"/>
    <Constant symbol="G_ss" value="0.0036424461372109676"/>
    <Constant symbol="g_ss" value="9.9963575538627936"/>
    <Function symbol="radius_um">
      <Expression>dx_um*sqrt((space.x-size.x/2-domain_buffer_nodes)^2+(space.y-size.y/2-domain_buffer_nodes)^2)</Expression>
    </Function>
    <Function symbol="gamma_r">
      <Expression>gamma_min+(gamma_max-gamma_min)/(1+exp(gamma_k*(radius_um-disk_radius_um)))</Expression>
    </Function>
    <Function symbol="c_r">
      <Expression>c_min+(c_max-c_min)/(1+exp(c_k*(radius_um-disk_radius_um)))</Expression>
    </Function>
    <Field symbol="u" value="u_ss+rand_uni(0,0.2*v_ss)" name="active GTPase, molecules per um2">
      <Diffusion rate="Du"/>
    </Field>
    <Field symbol="v" value="T-u" name="inactive GTPase, molecules per um2">
      <Diffusion rate="Dv"/>
    </Field>
    <Field symbol="G" value="G_ss" name="active GAP, molecules per um2">
      <Diffusion rate="DG"/>
    </Field>
    <Field symbol="g" value="g_ss" name="inactive GAP, molecules per um2">
      <Diffusion rate="Dg"/>
    </Field>
    <System name="WPGAP reactions" time-step="0.0025000000000000001" solver="Runge-Kutta [fixed, O(4)]">
      <Intermediate symbol="activation_flux" value="b*v+gamma_r*v*u^n/(K^n+u^n)-sigma*u-e*G*u"/>
      <Intermediate symbol="gap_flux" value="c_r*u*g-d*G"/>
      <DiffEqn symbol-ref="u"><Expression>activation_flux</Expression></DiffEqn>
      <DiffEqn symbol-ref="v"><Expression>-activation_flux</Expression></DiffEqn>
      <DiffEqn symbol-ref="G"><Expression>gap_flux</Expression></DiffEqn>
      <DiffEqn symbol-ref="g"><Expression>-gap_flux</Expression></DiffEqn>
    </System>
    <Variable symbol="u_min_molecules_per_um2" value="0"/>
    <Variable symbol="u_max_molecules_per_um2" value="0"/>
    <Variable symbol="u_mean_molecules_per_um2" value="0"/>
    <Variable symbol="gtpase_mean_molecules_per_um2" value="808"/>
    <Variable symbol="gap_mean_molecules_per_um2" value="10"/>
    <Variable symbol="domain_radius_min_um" value="0"/>
    <Variable symbol="domain_radius_max_um" value="4"/>
    <Mapper name="physical domain origin and radius audit" time-step="0.40404040404040403">
      <Input value="radius_um"/>
      <Output symbol-ref="domain_radius_min_um" mapping="minimum"/>
      <Output symbol-ref="domain_radius_max_um" mapping="maximum"/>
    </Mapper>
    <Mapper name="active GTPase extrema and mean" time-step="0.40404040404040403">
      <Input value="u"/>
      <Output symbol-ref="u_min_molecules_per_um2" mapping="minimum"/>
      <Output symbol-ref="u_max_molecules_per_um2" mapping="maximum"/>
      <Output symbol-ref="u_mean_molecules_per_um2" mapping="mean"/>
    </Mapper>
    <Function symbol="u_range_molecules_per_um2">
      <Expression>u_max_molecules_per_um2-u_min_molecules_per_um2</Expression>
    </Function>
    <Mapper name="GTPase mass audit" time-step="0.40404040404040403">
      <Input value="u+v"/>
      <Output symbol-ref="gtpase_mean_molecules_per_um2" mapping="mean"/>
    </Mapper>
    <Mapper name="GAP mass audit" time-step="0.40404040404040403">
      <Input value="G+g"/>
      <Output symbol-ref="gap_mean_molecules_per_um2" mapping="mean"/>
    </Mapper>
  </Global>
  <Space>
    <Lattice class="square">
      <Size symbol="size" value="256, 256, 0"/>
      <NodeLength value="0.03125"/>
      <BoundaryConditions>
        <Condition boundary="x" type="noflux"/>
        <Condition boundary="y" type="noflux"/>
      </BoundaryConditions>
      <Neighborhood><Order>1</Order></Neighborhood>
      <Domain boundary-type="noflux"><Circle diameter="256"/></Domain>
    </Lattice>
    <SpaceSymbol symbol="space"/>
  </Space>
  <Time>
    <StartTime value="0"/>
    <StopTime value="40"/>
    <TimeSymbol symbol="time_s" name="physical time, seconds"/>
    <RandomSeed value="2022"/>
    <SaveInterval value="0"/>
  </Time>
  <Analysis>
    <Logger name="GTPase contrast at 100 times" time-step="0.40404040404040403">
      <Input>
        <Symbol symbol-ref="u_min_molecules_per_um2"/>
        <Symbol symbol-ref="u_max_molecules_per_um2"/>
        <Symbol symbol-ref="u_range_molecules_per_um2"/>
        <Symbol symbol-ref="u_mean_molecules_per_um2"/>
        <Symbol symbol-ref="gtpase_mean_molecules_per_um2"/>
        <Symbol symbol-ref="gap_mean_molecules_per_um2"/>
        <Symbol symbol-ref="domain_radius_min_um"/>
        <Symbol symbol-ref="domain_radius_max_um"/>
      </Input>
      <Output><TextOutput file-name="u_range" file-format="csv" separator="comma"/></Output>
    </Logger>
    <Gnuplotter name="five active GTPase snapshots" time-step="10" decorate="true">
      <Terminal name="png" size="800 700 0"/>
      <Plot title="Active GTPase u (molecules/um2)">
        <Field symbol-ref="u" min="0" max="200">
          <ColorMap>
            <Color value="0" color="#440154"/>
            <Color value="50" color="#3b528b"/>
            <Color value="100" color="#21918c"/>
            <Color value="150" color="#5ec962"/>
            <Color value="200" color="#fde725"/>
          </ColorMap>
        </Field>
      </Plot>
    </Gnuplotter>
    <TiffPlotter time-step="10" format="32bit" compression="false" timelapse="true" OME-header="true">
      <Channel symbol-ref="u" scale="false"/>
      <Channel symbol-ref="v" scale="false"/>
      <Channel symbol-ref="G" scale="false"/>
      <Channel symbol-ref="g" scale="false"/>
    </TiffPlotter>
    <ModelGraph format="dot" reduced="false"/>
  </Analysis>
</MorpheusModel>


==> anc/Supplementary_Movies/07_Scheel2021/model.xml <==
<?xml version='1.0' encoding='utf-8'?>
<MorpheusModel version="4">
  <Description>
    <Title>Scheel 2021: cut, six-field dynamic boundary model</Title>
    <Details>Source: Scheel, Stevens &amp; Tenbrock (2021), DOI 10.1007/s00285-021-01627-w. Full density PDE model (1.1)-(1.6), dynamic boundary compartments (1.8)-(1.12), Table 1 parameters. Fig.5 geometry L=5 overrides the table L=10. One simulation time unit = one dimensionless paper model-time unit; no conversion to hours. Bulk positions are the source finite-difference interior nodes -L+dx,...,L-dx. Endpoints are independent ODE compartments of mass gamma. Morpheus half-node Dirichlet faces use the midpoint value (edge+first_bulk)/2; this reproduces the source full-node finite-difference stencil. Boundary exchange and sensing use the full distance dx, conserving dx-weighted bulk + gamma-weighted boundary mass in the continuous semidiscretization. Sensing convention: inward. The printed head/tail indicators paired with an outward normal in section 1.1 have signs inconsistent with the low-Wnt anterior in Figs.2,3,5. Using the inward gradient for sensing reproduces that polarity and positive feedback. There are no imposed differentiation axes, future cells, or scheduled target profiles. h and d denote cell densities (as in the paper); uh/ud are the short-range signals.</Details>
  </Description>
  <Global>
    <Constant symbol="Ds" value="1" />
    <Constant symbol="Dh" value="0.001" />
    <Constant symbol="Dd" value="0.001" />
    <Constant symbol="Duh" value="0.01" />
    <Constant symbol="Dud" value="0.01" />
    <Constant symbol="Dw" value="1" />
    <Constant symbol="ps" value="200" />
    <Constant symbol="ph" value="1" />
    <Constant symbol="pd" value="1" />
    <Constant symbol="pw" value="10" />
    <Constant symbol="eta_s" value="100" />
    <Constant symbol="eta_h" value="1" />
    <Constant symbol="eta_d" value="1" />
    <Constant symbol="r0" value="18" />
    <Constant symbol="r1" value="12" />
    <Constant symbol="r2" value="6" />
    <Constant symbol="r3" value="6" />
    <Constant symbol="tau" value="0.5" />
    <Constant symbol="gamma" value="0.3" />
    <Constant symbol="theta" value="3" />
    <Constant symbol="epsilon" value="0.002" />
    <Constant symbol="L" value="5" />
    <Constant symbol="dx" value="0.01" />
    <Constant symbol="alpha" value="0.02" />
    <Constant symbol="y0" value="0.7" />
    <Function symbol="x_paper" name="position (paper length units)">
      <Expression>if(space.x&lt;0,-L,if(space.x&gt;size.x-1,L,-L+(space.x+1)*dx))</Expression>
    </Function>
    <Field symbol="s" name="s" value="1">
      <Diffusion rate="1" />
      <BoundaryValue boundary="-x" value="0.5*(s_left+s_bulk_left)" />
      <BoundaryValue boundary="x" value="0.5*(s_right+s_bulk_right)" />
    </Field>
    <Variable symbol="s_left" value="1" name="stem-cell density: left boundary" />
    <Variable symbol="s_bulk_left" value="1" />
    <Mapper time-step="1e-05">
      <Input value="if(space.x==0,s,0)" />
      <Output symbol-ref="s_bulk_left" mapping="sum" />
    </Mapper>
    <Variable symbol="s_right" value="1" name="stem-cell density: right boundary" />
    <Variable symbol="s_bulk_right" value="1" />
    <Mapper time-step="1e-05">
      <Input value="if(space.x==998,s,0)" />
      <Output symbol-ref="s_bulk_right" mapping="sum" />
    </Mapper>
    <Field symbol="h" name="h" value="0">
      <Diffusion rate="0.001" />
      <BoundaryValue boundary="-x" value="0.5*(h_left+h_bulk_left)" />
      <BoundaryValue boundary="x" value="0.5*(h_right+h_bulk_right)" />
    </Field>
    <Variable symbol="h_left" value="0" name="head-cell density: left boundary" />
    <Variable symbol="h_bulk_left" value="0" />
    <Mapper time-step="1e-05">
      <Input value="if(space.x==0,h,0)" />
      <Output symbol-ref="h_bulk_left" mapping="sum" />
    </Mapper>
    <Variable symbol="h_right" value="0" name="head-cell density: right boundary" />
    <Variable symbol="h_bulk_right" value="0" />
    <Mapper time-step="1e-05">
      <Input value="if(space.x==998,h,0)" />
      <Output symbol-ref="h_bulk_right" mapping="sum" />
    </Mapper>
    <Field symbol="d" name="d" value="0">
      <Diffusion rate="0.001" />
      <BoundaryValue boundary="-x" value="0.5*(d_left+d_bulk_left)" />
      <BoundaryValue boundary="x" value="0.5*(d_right+d_bulk_right)" />
    </Field>
    <Variable symbol="d_left" value="0" name="tail-cell density: left boundary" />
    <Variable symbol="d_bulk_left" value="0" />
    <Mapper time-step="1e-05">
      <Input value="if(space.x==0,d,0)" />
      <Output symbol-ref="d_bulk_left" mapping="sum" />
    </Mapper>
    <Variable symbol="d_right" value="0" name="tail-cell density: right boundary" />
    <Variable symbol="d_bulk_right" value="0" />
    <Mapper time-step="1e-05">
      <Input value="if(space.x==998,d,0)" />
      <Output symbol-ref="d_bulk_right" mapping="sum" />
    </Mapper>
    <Field symbol="uh" name="uh" value="0">
      <Diffusion rate="0.01" />
      <BoundaryValue boundary="-x" value="0.5*(uh_left+uh_bulk_left)" />
      <BoundaryValue boundary="x" value="0.5*(uh_right+uh_bulk_right)" />
    </Field>
    <Variable symbol="uh_left" value="0" name="local head morphogen: left boundary" />
    <Variable symbol="uh_bulk_left" value="0" />
    <Mapper time-step="1e-05">
      <Input value="if(space.x==0,uh,0)" />
      <Output symbol-ref="uh_bulk_left" mapping="sum" />
    </Mapper>
    <Variable symbol="uh_right" value="0" name="local head morphogen: right boundary" />
    <Variable symbol="uh_bulk_right" value="0" />
    <Mapper time-step="1e-05">
      <Input value="if(space.x==998,uh,0)" />
      <Output symbol-ref="uh_bulk_right" mapping="sum" />
    </Mapper>
    <Field symbol="ud" name="ud" value="0">
      <Diffusion rate="0.01" />
      <BoundaryValue boundary="-x" value="0.5*(ud_left+ud_bulk_left)" />
      <BoundaryValue boundary="x" value="0.5*(ud_right+ud_bulk_right)" />
    </Field>
    <Variable symbol="ud_left" value="0" name="local tail morphogen: left boundary" />
    <Variable symbol="ud_bulk_left" value="0" />
    <Mapper time-step="1e-05">
      <Input value="if(space.x==0,ud,0)" />
      <Output symbol-ref="ud_bulk_left" mapping="sum" />
    </Mapper>
    <Variable symbol="ud_right" value="0" name="local tail morphogen: right boundary" />
    <Variable symbol="ud_bulk_right" value="0" />
    <Mapper time-step="1e-05">
      <Input value="if(space.x==998,ud,0)" />
      <Output symbol-ref="ud_bulk_right" mapping="sum" />
    </Mapper>
    <Field symbol="wnt" name="wnt" value="y0+alpha*(x_paper+L)/(2*L)">
      <Diffusion rate="1" />
      <BoundaryValue boundary="-x" value="0.5*(wnt_left+wnt_bulk_left)" />
      <BoundaryValue boundary="x" value="0.5*(wnt_right+wnt_bulk_right)" />
    </Field>
    <Variable symbol="wnt_left" value="y0" name="Wnt-related signal: left boundary" />
    <Variable symbol="wnt_bulk_left" value="0.70002" />
    <Mapper time-step="1e-05">
      <Input value="if(space.x==0,wnt,0)" />
      <Output symbol-ref="wnt_bulk_left" mapping="sum" />
    </Mapper>
    <Variable symbol="wnt_right" value="y0+alpha" name="Wnt-related signal: right boundary" />
    <Variable symbol="wnt_bulk_right" value="0.71998" />
    <Mapper time-step="1e-05">
      <Input value="if(space.x==998,wnt,0)" />
      <Output symbol-ref="wnt_bulk_right" mapping="sum" />
    </Mapper>
    <System solver="Runge-Kutta [fixed, O(4)]" time-step="1e-05" name="six-field bulk reaction-diffusion kinetics">
      <DiffEqn symbol-ref="s">
        <Expression>ps*s/(1+s)-eta_s*s-ph*uh*s-pd*ud*s</Expression>
      </DiffEqn>
      <DiffEqn symbol-ref="h">
        <Expression>ph*uh*s-eta_h*h</Expression>
      </DiffEqn>
      <DiffEqn symbol-ref="d">
        <Expression>pd*ud*s-eta_d*d</Expression>
      </DiffEqn>
      <DiffEqn symbol-ref="uh">
        <Expression>h^2*(r0-r1*uh)-r2*uh*d-r3*uh</Expression>
      </DiffEqn>
      <DiffEqn symbol-ref="ud">
        <Expression>d^2*(r0-r1*ud)-r2*ud*h-r3*ud</Expression>
      </DiffEqn>
      <DiffEqn symbol-ref="wnt">
        <Expression>-pw*h*wnt+pw*d*(1-wnt)</Expression>
      </DiffEqn>
    </System>
    <System solver="Runge-Kutta [fixed, O(4)]" time-step="1e-05" name="twelve dynamic boundary ODE concentrations">
      <Intermediate value="1*(wnt_bulk_left-wnt_left)/dx" symbol="g_left" />
      <Intermediate value="tau*(1-h_left)*(1-d_left)*0.5*(tanh((g_left-epsilon*theta)/epsilon)+1)" symbol="psi_h_left" />
      <Intermediate value="tau*(1-h_left)*(1-d_left)*0.5*(tanh(-(g_left+epsilon*theta)/epsilon)+1)" symbol="psi_d_left" />
      <DiffEqn symbol-ref="s_left">
        <Expression>1*Ds*(s_bulk_left-s_left)/(gamma*dx)+ps*s_left/(1+s_left)-eta_s*s_left-ph*uh_left*s_left-pd*ud_left*s_left-(psi_h_left+psi_d_left)*s_left</Expression>
      </DiffEqn>
      <DiffEqn symbol-ref="h_left">
        <Expression>1*Dh*(h_bulk_left-h_left)/(gamma*dx)+ph*uh_left*s_left-eta_h*h_left+psi_h_left*s_left</Expression>
      </DiffEqn>
      <DiffEqn symbol-ref="d_left">
        <Expression>1*Dd*(d_bulk_left-d_left)/(gamma*dx)+pd*ud_left*s_left-eta_d*d_left+psi_d_left*s_left</Expression>
      </DiffEqn>
      <DiffEqn symbol-ref="uh_left">
        <Expression>1*Duh*(uh_bulk_left-uh_left)/(gamma*dx)+h_left^2*(r0-r1*uh_left)-r2*uh_left*d_left-r3*uh_left</Expression>
      </DiffEqn>
      <DiffEqn symbol-ref="ud_left">
        <Expression>1*Dud*(ud_bulk_left-ud_left)/(gamma*dx)+d_left^2*(r0-r1*ud_left)-r2*ud_left*h_left-r3*ud_left</Expression>
      </DiffEqn>
      <DiffEqn symbol-ref="wnt_left">
        <Expression>1*Dw*(wnt_bulk_left-wnt_left)/(gamma*dx)+-pw*h_left*wnt_left+pw*d_left*(1-wnt_left)</Expression>
      </DiffEqn>
      <Intermediate value="1*(wnt_bulk_right-wnt_right)/dx" symbol="g_right" />
      <Intermediate value="tau*(1-h_right)*(1-d_right)*0.5*(tanh((g_right-epsilon*theta)/epsilon)+1)" symbol="psi_h_right" />
      <Intermediate value="tau*(1-h_right)*(1-d_right)*0.5*(tanh(-(g_right+epsilon*theta)/epsilon)+1)" symbol="psi_d_right" />
      <DiffEqn symbol-ref="s_right">
        <Expression>1*Ds*(s_bulk_right-s_right)/(gamma*dx)+ps*s_right/(1+s_right)-eta_s*s_right-ph*uh_right*s_right-pd*ud_right*s_right-(psi_h_right+psi_d_right)*s_right</Expression>
      </DiffEqn>
      <DiffEqn symbol-ref="h_right">
        <Expression>1*Dh*(h_bulk_right-h_right)/(gamma*dx)+ph*uh_right*s_right-eta_h*h_right+psi_h_right*s_right</Expression>
      </DiffEqn>
      <DiffEqn symbol-ref="d_right">
        <Expression>1*Dd*(d_bulk_right-d_right)/(gamma*dx)+pd*ud_right*s_right-eta_d*d_right+psi_d_right*s_right</Expression>
      </DiffEqn>
      <DiffEqn symbol-ref="uh_right">
        <Expression>1*Duh*(uh_bulk_right-uh_right)/(gamma*dx)+h_right^2*(r0-r1*uh_right)-r2*uh_right*d_right-r3*uh_right</Expression>
      </DiffEqn>
      <DiffEqn symbol-ref="ud_right">
        <Expression>1*Dud*(ud_bulk_right-ud_right)/(gamma*dx)+d_right^2*(r0-r1*ud_right)-r2*ud_right*h_right-r3*ud_right</Expression>
      </DiffEqn>
      <DiffEqn symbol-ref="wnt_right">
        <Expression>1*Dw*(wnt_bulk_right-wnt_right)/(gamma*dx)+-pw*h_right*wnt_right+pw*d_right*(1-wnt_right)</Expression>
      </DiffEqn>
    </System>
    <Variable symbol="h_bulk_min" value="0" />
    <Variable symbol="h_bulk_max" value="0" />
    <Mapper time-step="0.10101010101010101">
      <Input value="h" />
      <Output symbol-ref="h_bulk_min" mapping="minimum" />
      <Output symbol-ref="h_bulk_max" mapping="maximum" />
    </Mapper>
    <Function symbol="h_min">
      <Expression>min(h_bulk_min,h_left,h_right)</Expression>
    </Function>
    <Function symbol="h_max">
      <Expression>max(h_bulk_max,h_left,h_right)</Expression>
    </Function>
    <Function symbol="h_range">
      <Expression>h_max-h_min</Expression>
    </Function>
    <Variable symbol="d_bulk_min" value="0" />
    <Variable symbol="d_bulk_max" value="0" />
    <Mapper time-step="0.10101010101010101">
      <Input value="d" />
      <Output symbol-ref="d_bulk_min" mapping="minimum" />
      <Output symbol-ref="d_bulk_max" mapping="maximum" />
    </Mapper>
    <Function symbol="d_min">
      <Expression>min(d_bulk_min,d_left,d_right)</Expression>
    </Function>
    <Function symbol="d_max">
      <Expression>max(d_bulk_max,d_left,d_right)</Expression>
    </Function>
    <Function symbol="d_range">
      <Expression>d_max-d_min</Expression>
    </Function>
    <Variable symbol="wnt_bulk_min" value="0" />
    <Variable symbol="wnt_bulk_max" value="0" />
    <Mapper time-step="0.10101010101010101">
      <Input value="wnt" />
      <Output symbol-ref="wnt_bulk_min" mapping="minimum" />
      <Output symbol-ref="wnt_bulk_max" mapping="maximum" />
    </Mapper>
    <Function symbol="wnt_min">
      <Expression>min(wnt_bulk_min,wnt_left,wnt_right)</Expression>
    </Function>
    <Function symbol="wnt_max">
      <Expression>max(wnt_bulk_max,wnt_left,wnt_right)</Expression>
    </Function>
    <Function symbol="wnt_range">
      <Expression>wnt_max-wnt_min</Expression>
    </Function>
    <Variable symbol="s_bulk_min" value="1" />
    <Variable symbol="s_bulk_max" value="1" />
    <Mapper time-step="0.10101010101010101">
      <Input value="s" />
      <Output symbol-ref="s_bulk_min" mapping="minimum" />
      <Output symbol-ref="s_bulk_max" mapping="maximum" />
    </Mapper>
    <Function symbol="s_min">
      <Expression>min(s_bulk_min,s_left,s_right)</Expression>
    </Function>
    <Function symbol="s_max">
      <Expression>max(s_bulk_max,s_left,s_right)</Expression>
    </Function>
    <Function symbol="s_range">
      <Expression>s_max-s_min</Expression>
    </Function>
  </Global>
  <Space>
    <Lattice class="linear">
      <Size value="999,0,0" symbol="size" />
      <NodeLength value="0.01" />
      <Neighborhood>
        <Order>1</Order>
      </Neighborhood>
      <BoundaryConditions>
        <Condition boundary="-x" type="constant" />
        <Condition boundary="x" type="constant" />
      </BoundaryConditions>
    </Lattice>
    <SpaceSymbol symbol="space" />
  </Space>
  <Time>
    <StartTime value="0" />
    <StopTime value="10.0" />
    <SaveInterval value="0" />
    <TimeSymbol symbol="T" name="time (paper model-time units)" />
  </Time>
  <Analysis>
    <Logger time-step="0.10101010101010101" name="ranges including boundary compartments">
      <Input>
        <Symbol symbol-ref="h_min" />
        <Symbol symbol-ref="h_max" />
        <Symbol symbol-ref="h_range" />
        <Symbol symbol-ref="d_min" />
        <Symbol symbol-ref="d_max" />
        <Symbol symbol-ref="d_range" />
        <Symbol symbol-ref="wnt_min" />
        <Symbol symbol-ref="wnt_max" />
        <Symbol symbol-ref="wnt_range" />
        <Symbol symbol-ref="s_min" />
        <Symbol symbol-ref="s_max" />
        <Symbol symbol-ref="s_range" />
        <Symbol symbol-ref="s_left" />
        <Symbol symbol-ref="s_right" />
        <Symbol symbol-ref="h_left" />
        <Symbol symbol-ref="h_right" />
        <Symbol symbol-ref="d_left" />
        <Symbol symbol-ref="d_right" />
        <Symbol symbol-ref="uh_left" />
        <Symbol symbol-ref="uh_right" />
        <Symbol symbol-ref="ud_left" />
        <Symbol symbol-ref="ud_right" />
        <Symbol symbol-ref="wnt_left" />
        <Symbol symbol-ref="wnt_right" />
      </Input>
      <Output>
        <TextOutput file-name="ranges_raw" file-format="csv" separator="comma" />
      </Output>
    </Logger>
    <Logger time-step="0.1" name="six spatial fields">
      <Input include-boundary="true">
        <Symbol symbol-ref="x_paper" />
        <Symbol symbol-ref="s" />
        <Symbol symbol-ref="h" />
        <Symbol symbol-ref="d" />
        <Symbol symbol-ref="uh" />
        <Symbol symbol-ref="ud" />
        <Symbol symbol-ref="wnt" />
      </Input>
      <Output>
        <TextOutput file-name="fields_raw" file-format="csv" separator="comma" />
      </Output>
      <Plots>
        <Plot title="Six concentration profiles" time-step="2.5">
          <Style style="lines" line-width="2.0" decorate="true" />
          <Terminal terminal="png" plot-size="1000,600,0" />
          <X-axis minimum="-5" maximum="5">
            <Symbol symbol-ref="x_paper" />
          </X-axis>
          <Y-axis minimum="0" maximum="1.05">
            <Symbol symbol-ref="s" />
            <Symbol symbol-ref="h" />
            <Symbol symbol-ref="d" />
            <Symbol symbol-ref="uh" />
            <Symbol symbol-ref="ud" />
            <Symbol symbol-ref="wnt" />
          </Y-axis>
          <Range>
            <Time mode="current" />
          </Range>
        </Plot>
      </Plots>
    </Logger>
    <Logger time-step="0.1" name="dynamic boundary states for spatial profiles">
      <Input>
        <Symbol symbol-ref="s_left" />
        <Symbol symbol-ref="s_right" />
        <Symbol symbol-ref="h_left" />
        <Symbol symbol-ref="h_right" />
        <Symbol symbol-ref="d_left" />
        <Symbol symbol-ref="d_right" />
        <Symbol symbol-ref="uh_left" />
        <Symbol symbol-ref="uh_right" />
        <Symbol symbol-ref="ud_left" />
        <Symbol symbol-ref="ud_right" />
        <Symbol symbol-ref="wnt_left" />
        <Symbol symbol-ref="wnt_right" />
      </Input>
      <Output>
        <TextOutput file-name="boundary_states_raw" file-format="csv" separator="comma" />
      </Output>
    </Logger>
    <Gnuplotter time-step="0" decorate="true" log-commands="true">
      <Terminal name="png" size="1000,600,0" />
      <Plot title="head-cell density">
        <Field symbol-ref="h" min="0" max="1" />
      </Plot>
      <Plot title="tail-cell density">
        <Field symbol-ref="d" min="0" max="1" />
      </Plot>
      <Plot title="Wnt-related signal">
        <Field symbol-ref="wnt" min="0" max="1" />
      </Plot>
    </Gnuplotter>
    <ModelGraph format="dot" reduced="false" include-tags="#untagged" />
  </Analysis>
</MorpheusModel>

==> anc/Supplementary_Movies/08_Mu2024/model.xml <==
<?xml version='1.0' encoding='UTF-8'?>
<!-- Changed for publication: the 8 TIFFReader filenames in this model pointed to
     /tmp/morpheus-modeling-sessions/20261007_202940_session/20261011_140942_08_Mu2024__morpheus_mcp__rep02__replacement03/assets/ on the machine that ran the benchmark.
     They now point to the same files, which the agent generated, next to this model.xml.
     Morpheus resolves relative paths against its working directory: run "morpheus -f model.xml" in this folder.
     Nothing else differs from the model of the benchmark run. -->
<MorpheusModel version="4">
  <Description>
    <Title>Mu 2024 germinal center: explicit B-cell chemotaxis and selection</Title>
    <Details>Source class: CompuCell3D Cellular Potts model coupled to a Tellurium/Gillespie intracellular network (Mu et al., doi:10.3389/fimmu.2024.1377303, pp.3-4). Morpheus translation: full 250x200x11 1-micrometre lattice, explicit B cells and 45 CRC,45 FDC,36 Tfh cells. Model time unit is biological hours. One Morpheus MCS is .01 h = one source MCS; 400 h = 40000 source MCS. Linear stationary-source chemokine PDE is solved to equilibrium before the run; TIFF inputs are mechanistic solutions, not target-image templates. Transient chemokine establishment is approximated. Resident geometry is rounded from Fig.2A; z layers and cell shapes are assumed. Intracellular rates are explicitly approximated deterministic kinetics with stochastic contact selection and independent daughter SHM, not the unrecovered original Gillespie network. No scheduled population growth or external cell guidance. See model_notes.md and parameter_mapping.json for all limitations and source anchors.</Details>
  </Description>
  <Global>
    <Constant symbol="lattice_um" value="1" />
    <Constant symbol="source_mcs_per_hour" value="100" />
    <Constant symbol="temperature" value="15" />
    <Constant symbol="lambda_volume" value="2" />
    <Constant symbol="lambda_CXCL13" value="250.0" />
    <Constant symbol="lambda_CXCL12" value="1000.0" />
    <Constant symbol="AP4_induction" value="4.5" />
    <Constant symbol="gradient_response_scale" value="0.05" />
    <Constant symbol="lambda_surface" value="0.2" />
    <Constant symbol="motility_force_max" value="11.0" />
    <Constant symbol="motility_half_response" value="3" />
    <Constant symbol="CXCR4_FOXO_threshold" value="82.0" />
    <Constant symbol="AP4_half_life_hours" value="8.0" />
    <Constant symbol="death_half_life_hours" value="16" />
    <Constant symbol="first_growth_delay_hours" value="8" />
    <Constant symbol="growth_doubling_hours" value="5" />
    <Constant symbol="volume_growth_lag_hours" value="0.65" />
    <Variable symbol="B_left" value="0" />
    <Variable symbol="B_right" value="0" />
    <Variable symbol="affinity_mean" value="0" />
    <Variable symbol="cycling_left" value="0" />
    <Variable symbol="cycling_right" value="0" />
    <Variable symbol="mean_generation" value="0" />
    <Variable symbol="mean_volume" value="0" />
    <Variable symbol="AP4_mean" value="0" />
    <Variable symbol="CXCR4_mean" value="0" />
    <Field symbol="CXCL12" value="0">
      <Diffusion rate="0" />
      <TIFFReader filename="CXCL12.tif" />
    </Field>
    <Field symbol="CXCL12_gradient_x" value="0">
      <Diffusion rate="0" />
      <TIFFReader filename="CXCL12_gradient_x.tif" />
    </Field>
    <Field symbol="CXCL12_gradient_y" value="0">
      <Diffusion rate="0" />
      <TIFFReader filename="CXCL12_gradient_y.tif" />
    </Field>
    <Field symbol="CXCL12_gradient_z" value="0">
      <Diffusion rate="0" />
      <TIFFReader filename="CXCL12_gradient_z.tif" />
    </Field>
    <Field symbol="CXCL13" value="0">
      <Diffusion rate="0" />
      <TIFFReader filename="CXCL13.tif" />
    </Field>
    <Field symbol="CXCL13_gradient_x" value="0">
      <Diffusion rate="0" />
      <TIFFReader filename="CXCL13_gradient_x.tif" />
    </Field>
    <Field symbol="CXCL13_gradient_y" value="0">
      <Diffusion rate="0" />
      <TIFFReader filename="CXCL13_gradient_y.tif" />
    </Field>
    <Field symbol="CXCL13_gradient_z" value="0">
      <Diffusion rate="0" />
      <TIFFReader filename="CXCL13_gradient_z.tif" />
    </Field>
  </Global>
  <Space>
    <Lattice class="cubic">
      <Size symbol="size" value="250,200,11" />
      <NodeLength value="1" />
      <Neighborhood>
        <Order>1</Order>
      </Neighborhood>
      <BoundaryConditions>
        <Condition boundary="x" type="noflux" />
        <Condition boundary="-x" type="noflux" />
        <Condition boundary="y" type="noflux" />
        <Condition boundary="-y" type="noflux" />
        <Condition boundary="z" type="noflux" />
        <Condition boundary="-z" type="noflux" />
      </BoundaryConditions>
    </Lattice>
    <SpaceSymbol symbol="space" />
  </Space>
  <Time>
    <StartTime value="0" />
    <StopTime value="400.0" />
    <TimeSymbol symbol="time_hours" />
    <RandomSeed value="2024" />
    <SaveInterval value="0" />
  </Time>
  <CellTypes>
    <CellType name="medium" class="medium">
      <Constant symbol="affinity" value="0" />
    </CellType>
    <CellType name="CRC" class="biological">
      <Constant symbol="affinity" value="4" />
      <FreezeMotion>
        <Condition>1</Condition>
      </FreezeMotion>
    </CellType>
    <CellType name="FDC" class="biological">
      <Constant symbol="affinity" value="4" />
      <FreezeMotion>
        <Condition>1</Condition>
      </FreezeMotion>
    </CellType>
    <CellType name="Tfh" class="biological">
      <Constant symbol="affinity" value="4" />
      <FreezeMotion>
        <Condition>1</Condition>
      </FreezeMotion>
    </CellType>
    <CellType name="BCell" class="biological">
      <Property symbol="affinity" value="5" />
      <Property symbol="phase" value="0" />
      <Property symbol="target_volume" value="50" />
      <Property symbol="death_timer" value="100" />
      <Property symbol="pMHCII" value="0" />
      <Property symbol="AKT" value="0" />
      <Property symbol="FOXO1" value="100" />
      <Property symbol="CD40" value="0" />
      <Property symbol="cRel" value="0" />
      <Property symbol="MYC" value="0" />
      <Property symbol="AP4" value="0" />
      <Property symbol="CXCR4" value="0" />
      <Property symbol="CXCR5" value="100" />
      <Property symbol="RelA" value="0" />
      <Property symbol="BLIMP1" value="0" />
      <Property symbol="caspase3" value="0" />
      <Property symbol="lethal" value="0" />
      <Property symbol="FDC_contact" value="0" />
      <Property symbol="Tfh_contact" value="0" />
      <Property symbol="selected_time" value="-100" />
      <Property symbol="exit_time" value="-100" />
      <Property symbol="birth_time" value="0" />
      <Property symbol="cycle_start_time" value="0" />
      <Property symbol="generation" value="0" />
      <Property symbol="clone_id" value="0" />
      <Property symbol="cycle_number" value="0" />
      <Property symbol="return_origin_x" value="0" />
      <Property symbol="return_time" value="-100" />
      <Property symbol="last_entry_time" value="-100" />
      <Property symbol="last_entry_x" value="0" />
      <Property symbol="birth_x" value="0" />
      <Property symbol="birth_y" value="0" />
      <Property symbol="birth_z" value="0" />
      <Property symbol="cycle_duration" value="0" />
      <Property symbol="burst_origin_id" value="0" />
      <Property symbol="search_start_time" value="0" />
      <Property symbol="search_origin_x" value="0" />
      <Property symbol="signal_gain" value="1" />
      <Property symbol="MYC_peak" value="0" />
      <Property symbol="AP4_peak" value="0" />
      <Property symbol="MYC_AUC_hours" value="0" />
      <Property symbol="split_fraction" value="0.5" />
      <Property symbol="split_prepared" value="0" />
      <VolumeConstraint target="target_volume" strength="lambda_volume" />
      <ConnectivityConstraint />
      <SurfaceConstraint mode="aspherity" target="1.3" strength="lambda_surface" />
      <Property symbol="sensed_CXCL12_x" value="0" />
      <Mapper time-step=".01">
        <Input value="CXCL12_gradient_x" />
        <Output symbol-ref="sensed_CXCL12_x" mapping="mean" />
      </Mapper>
      <Property symbol="sensed_CXCL12_y" value="0" />
      <Mapper time-step=".01">
        <Input value="CXCL12_gradient_y" />
        <Output symbol-ref="sensed_CXCL12_y" mapping="mean" />
      </Mapper>
      <Property symbol="sensed_CXCL12_z" value="0" />
      <Mapper time-step=".01">
        <Input value="CXCL12_gradient_z" />
        <Output symbol-ref="sensed_CXCL12_z" mapping="mean" />
      </Mapper>
      <PropertyVector symbol="sensed_CXCL12" value="0,0,0" />
      <VectorEquation symbol-ref="sensed_CXCL12">
        <Expression>sensed_CXCL12_x,sensed_CXCL12_y,sensed_CXCL12_z</Expression>
      </VectorEquation>
      <Property symbol="sensed_CXCL13_x" value="0" />
      <Mapper time-step=".01">
        <Input value="CXCL13_gradient_x" />
        <Output symbol-ref="sensed_CXCL13_x" mapping="mean" />
      </Mapper>
      <Property symbol="sensed_CXCL13_y" value="0" />
      <Mapper time-step=".01">
        <Input value="CXCL13_gradient_y" />
        <Output symbol-ref="sensed_CXCL13_y" mapping="mean" />
      </Mapper>
      <Property symbol="sensed_CXCL13_z" value="0" />
      <Mapper time-step=".01">
        <Input value="CXCL13_gradient_z" />
        <Output symbol-ref="sensed_CXCL13_z" mapping="mean" />
      </Mapper>
      <PropertyVector symbol="sensed_CXCL13" value="0,0,0" />
      <VectorEquation symbol-ref="sensed_CXCL13">
        <Expression>sensed_CXCL13_x,sensed_CXCL13_y,sensed_CXCL13_z</Expression>
      </VectorEquation>
      <PropertyVector symbol="chemotactic_signal" value="0,0,0" />
      <VectorEquation symbol-ref="chemotactic_signal">
        <Expression>lambda_CXCL12*CXCR4/100*sensed_CXCL12*gradient_response_scale/(gradient_response_scale+sensed_CXCL12.abs) + lambda_CXCL13*CXCR5/100*sensed_CXCL13*gradient_response_scale/(gradient_response_scale+sensed_CXCL13.abs)</Expression>
      </VectorEquation>
      <DirectedMotion direction="chemotactic_signal" strength="motility_force_max*chemotactic_signal.abs/(motility_half_response+chemotactic_signal.abs)" update-direction="cell-mass-displacement" />
      <NeighborhoodReporter time-step=".01">
        <Input value="cell.type == celltype.FDC.id" scaling="cell" />
        <Output symbol-ref="FDC_contact" mapping="sum" />
      </NeighborhoodReporter>
      <NeighborhoodReporter time-step=".01">
        <Input value="cell.type == celltype.Tfh.id" scaling="cell" />
        <Output symbol-ref="Tfh_contact" mapping="sum" />
      </NeighborhoodReporter>
      <System solver="Euler [fixed, O(1)]" time-step=".01">
        <DiffEqn symbol-ref="AKT">
          <Expression>-AKT/4</Expression>
        </DiffEqn>
        <DiffEqn symbol-ref="FOXO1">
          <Expression>(100-.8*AKT-FOXO1)/.2</Expression>
        </DiffEqn>
        <DiffEqn symbol-ref="CD40">
          <Expression>-CD40/1.3</Expression>
        </DiffEqn>
        <DiffEqn symbol-ref="cRel">
          <Expression>(CD40-cRel)/.2</Expression>
        </DiffEqn>
        <DiffEqn symbol-ref="MYC">
          <Expression>(.65*signal_gain*cRel*if(FOXO1 &lt; 95,1,0)-MYC)/.2</Expression>
        </DiffEqn>
        <DiffEqn symbol-ref="AP4">
          <Expression>AP4_induction*MYC-ln(2)/AP4_half_life_hours*AP4 + 1.0*sqrt(max(0,AP4_induction*MYC+ln(2)/AP4_half_life_hours*max(0,AP4))/.01)*rand_norm(0,1)</Expression>
        </DiffEqn>
        <DiffEqn symbol-ref="MYC_AUC_hours">
          <Expression>if(phase == 3 or phase == 4,MYC,0)</Expression>
        </DiffEqn>
        <DiffEqn symbol-ref="pMHCII">
          <Expression>if(phase == 3 or phase == 4,pMHCII*(-1),0)</Expression>
        </DiffEqn>
        <DiffEqn symbol-ref="CXCR4">
          <Expression>(if((phase == 3 or phase == 4) and FOXO1 &gt; CXCR4_FOXO_threshold,100,0)-CXCR4)/.25</Expression>
        </DiffEqn>
        <DiffEqn symbol-ref="RelA">
          <Expression>(if(phase == 6,100,0)-RelA)/.1</Expression>
        </DiffEqn>
        <DiffEqn symbol-ref="BLIMP1">
          <Expression>(if(RelA &gt; 50,100,0)-BLIMP1)/.2</Expression>
        </DiffEqn>
        <DiffEqn symbol-ref="caspase3">
          <Expression>(if(lethal &gt; 0 or death_timer &lt; 50,100,0)-caspase3)/.1</Expression>
        </DiffEqn>
        <DiffEqn symbol-ref="death_timer">
          <Expression>if(phase == 3 or phase == 4,0,-ln(2)/death_half_life_hours*death_timer)</Expression>
        </DiffEqn>
        <DiffEqn symbol-ref="target_volume">
          <Expression>if(phase == 4 and target_volume &lt; 110 and time_hours-cycle_start_time &gt;= if(cycle_number == 0,first_growth_delay_hours+volume_growth_lag_hours,volume_growth_lag_hours),ln(2)/growth_doubling_hours*target_volume,0)</Expression>
        </DiffEqn>
        <Rule symbol-ref="MYC_peak">
          <Expression>max(MYC_peak,MYC)</Expression>
        </Rule>
        <Rule symbol-ref="AP4_peak">
          <Expression>max(AP4_peak,AP4)</Expression>
        </Rule>
      </System>
      <Event name="Nonnegative AP4 boundary in diffusion approximation" time-step=".01" trigger="when-true">
        <Condition>AP4 &lt; 0</Condition>
        <Rule symbol-ref="AP4">
          <Expression>0</Expression>
        </Rule>
      </Event>
      <Event name="FDC antigen engagement" time-step=".01" trigger="when-true">
        <Condition>phase == 0 and FDC_contact &gt; 0</Condition>
        <Rule symbol-ref="phase">
          <Expression>if(affinity &gt;= 10,6,1)</Expression>
        </Rule>
        <Rule symbol-ref="pMHCII">
          <Expression>10*max(0,affinity)</Expression>
        </Rule>
        <Rule symbol-ref="AKT">
          <Expression>10*max(0,affinity)</Expression>
        </Rule>
      </Event>
      <Event name="Tfh affinity-dependent positive selection" time-step=".01" trigger="when-true">
        <Condition>phase == 1 and Tfh_contact &gt; 0</Condition>
        <Rule symbol-ref="phase">
          <Expression>if(selection_draw &lt; min(.98,pMHCII/100),3,2)</Expression>
        </Rule>
        <Rule symbol-ref="CD40">
          <Expression>if(selection_draw &lt; min(.98,pMHCII/100),pMHCII,0)</Expression>
        </Rule>
        <Rule symbol-ref="death_timer">
          <Expression>if(selection_draw &lt; min(.98,pMHCII/100),100,death_timer)</Expression>
        </Rule>
        <Rule symbol-ref="selected_time">
          <Expression>time_hours</Expression>
        </Rule>
        <Rule symbol-ref="cycle_start_time">
          <Expression>time_hours</Expression>
        </Rule>
        <Rule symbol-ref="return_origin_x">
          <Expression>cell.center.x</Expression>
        </Rule>
        <Rule symbol-ref="cycle_number">
          <Expression>0</Expression>
        </Rule>
        <Rule symbol-ref="burst_origin_id">
          <Expression>cell.id</Expression>
        </Rule>
        <Rule symbol-ref="signal_gain">
          <Expression>exp(rand_norm(-0.06124999999999999,0.35))</Expression>
        </Rule>
        <Rule symbol-ref="MYC_peak">
          <Expression>0</Expression>
        </Rule>
        <Rule symbol-ref="AP4_peak">
          <Expression>0</Expression>
        </Rule>
        <Rule symbol-ref="MYC_AUC_hours">
          <Expression>0</Expression>
        </Rule>
        <Intermediate symbol="selection_draw" value="rand_uni(0,1)" />
      </Event>
      <Event name="First cell cycle growth after return delay" time-step=".01" trigger="when-true">
        <Condition>phase == 3 and time_hours-selected_time &gt;= first_growth_delay_hours</Condition>
        <Rule symbol-ref="phase">
          <Expression>4</Expression>
        </Rule>
      </Event>
      <Event name="CXCR4 downregulation and start of LZ search" time-step=".01" trigger="when-true">
        <Condition>phase == 5 and time_hours-exit_time &gt;= .5</Condition>
        <Rule symbol-ref="phase">
          <Expression>0</Expression>
        </Rule>
        <Rule symbol-ref="death_timer">
          <Expression>100</Expression>
        </Rule>
        <Rule symbol-ref="pMHCII">
          <Expression>0</Expression>
        </Rule>
        <Rule symbol-ref="CD40">
          <Expression>0</Expression>
        </Rule>
        <Rule symbol-ref="last_entry_time">
          <Expression>-100</Expression>
        </Rule>
        <Rule symbol-ref="search_start_time">
          <Expression>time_hours</Expression>
        </Rule>
        <Rule symbol-ref="search_origin_x">
          <Expression>cell.center.x</Expression>
        </Rule>
      </Event>
      <Event name="Record arrival back in dark zone" time-step=".01" trigger="when-true">
        <Condition>phase == 3 and cell.center.x &lt; 125 and return_time &lt; selected_time</Condition>
        <Rule symbol-ref="return_time">
          <Expression>time_hours</Expression>
        </Rule>
      </Event>
      <Event name="Record arrival in light zone" time-step=".01" trigger="when-true">
        <Condition>(phase == 0 or phase == 1 or phase == 2) and cell.center.x &gt;= 125 and last_entry_time &lt; 0</Condition>
        <Rule symbol-ref="last_entry_time">
          <Expression>time_hours</Expression>
        </Rule>
        <Rule symbol-ref="last_entry_x">
          <Expression>cell.center.x</Expression>
        </Rule>
      </Event>
      <Event name="Prepare complementary lognormal daughter volume targets" time-step=".01" trigger="when-true">
        <Condition>phase == 4 and target_volume &gt;= 100 and cell.volume &gt;= 100 and split_prepared == 0</Condition>
        <Rule symbol-ref="split_fraction">
          <Expression>split_weight/(1+split_weight)</Expression>
        </Rule>
        <Rule symbol-ref="split_prepared">
          <Expression>1</Expression>
        </Rule>
        <Intermediate symbol="split_weight" value="exp(rand_norm(0,0.25))" />
      </Event>
      <CellDivision division-plane="major" write-log="csv" daughterID="daughter">
        <Condition>phase == 4 and target_volume &gt;= 100 and cell.volume &gt;= 100 and split_prepared &gt; 0</Condition>
        <Triggers>
          <Intermediate symbol="mutation_draw" value="rand_uni(0,1)" />
          <Intermediate symbol="mutation_step" value="if(rand_uni(0,1)&lt;.5,.25,.5)" />
          <Rule symbol-ref="target_volume">
            <Expression>if(daughter == 1,100*split_fraction,100*(1-split_fraction))</Expression>
          </Rule>
          <Rule symbol-ref="split_prepared">
            <Expression>0</Expression>
          </Rule>
          <Rule symbol-ref="generation">
            <Expression>generation+1</Expression>
          </Rule>
          <Rule symbol-ref="birth_time">
            <Expression>time_hours</Expression>
          </Rule>
          <Rule symbol-ref="cycle_start_time">
            <Expression>time_hours</Expression>
          </Rule>
          <Rule symbol-ref="birth_x">
            <Expression>cell.center.x</Expression>
          </Rule>
          <Rule symbol-ref="birth_y">
            <Expression>cell.center.y</Expression>
          </Rule>
          <Rule symbol-ref="birth_z">
            <Expression>cell.center.z</Expression>
          </Rule>
          <Rule symbol-ref="cycle_duration">
            <Expression>time_hours-cycle_start_time</Expression>
          </Rule>
          <Rule symbol-ref="cycle_number">
            <Expression>cycle_number+1</Expression>
          </Rule>
          <Rule symbol-ref="lethal">
            <Expression>if(mutation_draw &lt; .3,1,0)</Expression>
          </Rule>
          <Rule symbol-ref="affinity">
            <Expression>if(mutation_draw &lt; .3,-1,max(0,affinity + if(mutation_draw &lt; .3+.7/3,-mutation_step,if(mutation_draw &lt; .3+2*.7/3,mutation_step,0))))</Expression>
          </Rule>
          <Rule symbol-ref="phase">
            <Expression>if(AP4 &lt; 50,5,4)</Expression>
          </Rule>
          <Rule symbol-ref="exit_time">
            <Expression>time_hours</Expression>
          </Rule>
          <Rule symbol-ref="death_timer">
            <Expression>100</Expression>
          </Rule>
          <Rule symbol-ref="pMHCII">
            <Expression>0</Expression>
          </Rule>
          <Rule symbol-ref="CD40">
            <Expression>0</Expression>
          </Rule>
        </Triggers>
      </CellDivision>
      <CellDeath name="Apoptosis or plasma-cell GC exit">
        <Condition>caspase3 &gt; 50 or (phase == 6 and BLIMP1 &gt; 50)</Condition>
        <Logging>
          <Symbol symbol-ref="affinity" />
          <Symbol symbol-ref="phase" />
          <Symbol symbol-ref="lethal" />
          <Symbol symbol-ref="death_timer" />
          <Symbol symbol-ref="caspase3" />
          <Symbol symbol-ref="BLIMP1" />
          <Symbol symbol-ref="RelA" />
          <Symbol symbol-ref="generation" />
          <Symbol symbol-ref="clone_id" />
        </Logging>
      </CellDeath>
      <Mapper time-step=".01">
        <Input value="cell.center.x &lt; 125" />
        <Output symbol-ref="B_left" mapping="sum" />
      </Mapper>
      <Mapper time-step=".01">
        <Input value="cell.center.x &gt;= 125" />
        <Output symbol-ref="B_right" mapping="sum" />
      </Mapper>
      <Mapper time-step=".01">
        <Input value="affinity" />
        <Output symbol-ref="affinity_mean" mapping="mean" />
      </Mapper>
      <Mapper time-step=".01">
        <Input value="(phase == 3 or phase == 4) and cell.center.x &lt; 125" />
        <Output symbol-ref="cycling_left" mapping="sum" />
      </Mapper>
      <Mapper time-step=".01">
        <Input value="(phase == 3 or phase == 4) and cell.center.x &gt;= 125" />
        <Output symbol-ref="cycling_right" mapping="sum" />
      </Mapper>
      <Mapper time-step=".01">
        <Input value="generation" />
        <Output symbol-ref="mean_generation" mapping="mean" />
      </Mapper>
      <Mapper time-step=".01">
        <Input value="cell.volume" />
        <Output symbol-ref="mean_volume" mapping="mean" />
      </Mapper>
      <Mapper time-step=".01">
        <Input value="AP4" />
        <Output symbol-ref="AP4_mean" mapping="mean" />
      </Mapper>
      <Mapper time-step=".01">
        <Input value="CXCR4" />
        <Output symbol-ref="CXCR4_mean" mapping="mean" />
      </Mapper>
    </CellType>
  </CellTypes>
  <CPM>
    <Interaction default="0">
      <Contact type1="BCell" type2="BCell" value="5" />
      <Contact type1="BCell" type2="medium" value="2" />
      <Contact type1="BCell" type2="CRC" value="3" />
      <Contact type1="BCell" type2="FDC" value="3" />
      <Contact type1="BCell" type2="Tfh" value="3" />
    </Interaction>
    <ShapeSurface scaling="compat-cc3d">
      <Neighborhood>
        <Order>2</Order>
      </Neighborhood>
    </ShapeSurface>
    <MonteCarloSampler stepper="edgelist">
      <MCSDuration value=".01" />
      <Neighborhood>
        <Order>1</Order>
      </Neighborhood>
      <MetropolisKinetics temperature="temperature" />
    </MonteCarloSampler>
  </CPM>
  <CellPopulations>
    <Population type="CRC" size="0">
      <Cell id="1">
        <Nodes>35,68,1;35,69,1;35,70,1;35,71,1;35,72,1;35,73,1;36,68,1;36,69,1;36,70,1;36,71,1;36,72,1;36,73,1;37,68,1;37,69,1;37,70,1;37,71,1;37,72,1;37,73,1;38,68,1;38,69,1;38,70,1;38,71,1;38,72,1;38,73,1;39,68,1;39,69,1;39,70,1;39,71,1;39,72,1;39,73,1;40,68,1;40,69,1;40,70,1;40,71,1;40,72,1;40,73,1</Nodes>
      </Cell>
      <Cell id="2">
        <Nodes>35,88,1;35,89,1;35,90,1;35,91,1;35,92,1;35,93,1;36,88,1;36,89,1;36,90,1;36,91,1;36,92,1;36,93,1;37,88,1;37,89,1;37,90,1;37,91,1;37,92,1;37,93,1;38,88,1;38,89,1;38,90,1;38,91,1;38,92,1;38,93,1;39,88,1;39,89,1;39,90,1;39,91,1;39,92,1;39,93,1;40,88,1;40,89,1;40,90,1;40,91,1;40,92,1;40,93,1</Nodes>
      </Cell>
      <Cell id="3">
        <Nodes>35,108,1;35,109,1;35,110,1;35,111,1;35,112,1;35,113,1;36,108,1;36,109,1;36,110,1;36,111,1;36,112,1;36,113,1;37,108,1;37,109,1;37,110,1;37,111,1;37,112,1;37,113,1;38,108,1;38,109,1;38,110,1;38,111,1;38,112,1;38,113,1;39,108,1;39,109,1;39,110,1;39,111,1;39,112,1;39,113,1;40,108,1;40,109,1;40,110,1;40,111,1;40,112,1;40,113,1</Nodes>
      </Cell>
      <Cell id="4">
        <Nodes>35,128,1;35,129,1;35,130,1;35,131,1;35,132,1;35,133,1;36,128,1;36,129,1;36,130,1;36,131,1;36,132,1;36,133,1;37,128,1;37,129,1;37,130,1;37,131,1;37,132,1;37,133,1;38,128,1;38,129,1;38,130,1;38,131,1;38,132,1;38,133,1;39,128,1;39,129,1;39,130,1;39,131,1;39,132,1;39,133,1;40,128,1;40,129,1;40,130,1;40,131,1;40,132,1;40,133,1</Nodes>
      </Cell>
      <Cell id="5">
        <Nodes>55,58,1;55,59,1;55,60,1;55,61,1;55,62,1;55,63,1;56,58,1;56,59,1;56,60,1;56,61,1;56,62,1;56,63,1;57,58,1;57,59,1;57,60,1;57,61,1;57,62,1;57,63,1;58,58,1;58,59,1;58,60,1;58,61,1;58,62,1;58,63,1;59,58,1;59,59,1;59,60,1;59,61,1;59,62,1;59,63,1;60,58,1;60,59,1;60,60,1;60,61,1;60,62,1;60,63,1</Nodes>
      </Cell>
      <Cell id="6">
        <Nodes>55,78,1;55,79,1;55,80,1;55,81,1;55,82,1;55,83,1;56,78,1;56,79,1;56,80,1;56,81,1;56,82,1;56,83,1;57,78,1;57,79,1;57,80,1;57,81,1;57,82,1;57,83,1;58,78,1;58,79,1;58,80,1;58,81,1;58,82,1;58,83,1;59,78,1;59,79,1;59,80,1;59,81,1;59,82,1;59,83,1;60,78,1;60,79,1;60,80,1;60,81,1;60,82,1;60,83,1</Nodes>
      </Cell>
      <Cell id="7">
        <Nodes>55,98,1;55,99,1;55,100,1;55,101,1;55,102,1;55,103,1;56,98,1;56,99,1;56,100,1;56,101,1;56,102,1;56,103,1;57,98,1;57,99,1;57,100,1;57,101,1;57,102,1;57,103,1;58,98,1;58,99,1;58,100,1;58,101,1;58,102,1;58,103,1;59,98,1;59,99,1;59,100,1;59,101,1;59,102,1;59,103,1;60,98,1;60,99,1;60,100,1;60,101,1;60,102,1;60,103,1</Nodes>
      </Cell>
      <Cell id="8">
        <Nodes>55,118,1;55,119,1;55,120,1;55,121,1;55,122,1;55,123,1;56,118,1;56,119,1;56,120,1;56,121,1;56,122,1;56,123,1;57,118,1;57,119,1;57,120,1;57,121,1;57,122,1;57,123,1;58,118,1;58,119,1;58,120,1;58,121,1;58,122,1;58,123,1;59,118,1;59,119,1;59,120,1;59,121,1;59,122,1;59,123,1;60,118,1;60,119,1;60,120,1;60,121,1;60,122,1;60,123,1</Nodes>
      </Cell>
      <Cell id="9">
        <Nodes>55,138,1;55,139,1;55,140,1;55,141,1;55,142,1;55,143,1;56,138,1;56,139,1;56,140,1;56,141,1;56,142,1;56,143,1;57,138,1;57,139,1;57,140,1;57,141,1;57,142,1;57,143,1;58,138,1;58,139,1;58,140,1;58,141,1;58,142,1;58,143,1;59,138,1;59,139,1;59,140,1;59,141,1;59,142,1;59,143,1;60,138,1;60,139,1;60,140,1;60,141,1;60,142,1;60,143,1</Nodes>
      </Cell>
      <Cell id="10">
        <Nodes>75,48,1;75,49,1;75,50,1;75,51,1;75,52,1;75,53,1;76,48,1;76,49,1;76,50,1;76,51,1;76,52,1;76,53,1;77,48,1;77,49,1;77,50,1;77,51,1;77,52,1;77,53,1;78,48,1;78,49,1;78,50,1;78,51,1;78,52,1;78,53,1;79,48,1;79,49,1;79,50,1;79,51,1;79,52,1;79,53,1;80,48,1;80,49,1;80,50,1;80,51,1;80,52,1;80,53,1</Nodes>
      </Cell>
      <Cell id="11">
        <Nodes>75,68,1;75,69,1;75,70,1;75,71,1;75,72,1;75,73,1;76,68,1;76,69,1;76,70,1;76,71,1;76,72,1;76,73,1;77,68,1;77,69,1;77,70,1;77,71,1;77,72,1;77,73,1;78,68,1;78,69,1;78,70,1;78,71,1;78,72,1;78,73,1;79,68,1;79,69,1;79,70,1;79,71,1;79,72,1;79,73,1;80,68,1;80,69,1;80,70,1;80,71,1;80,72,1;80,73,1</Nodes>
      </Cell>
      <Cell id="12">
        <Nodes>75,128,1;75,129,1;75,130,1;75,131,1;75,132,1;75,133,1;76,128,1;76,129,1;76,130,1;76,131,1;76,132,1;76,133,1;77,128,1;77,129,1;77,130,1;77,131,1;77,132,1;77,133,1;78,128,1;78,129,1;78,130,1;78,131,1;78,132,1;78,133,1;79,128,1;79,129,1;79,130,1;79,131,1;79,132,1;79,133,1;80,128,1;80,129,1;80,130,1;80,131,1;80,132,1;80,133,1</Nodes>
      </Cell>
      <Cell id="13">
        <Nodes>75,148,1;75,149,1;75,150,1;75,151,1;75,152,1;75,153,1;76,148,1;76,149,1;76,150,1;76,151,1;76,152,1;76,153,1;77,148,1;77,149,1;77,150,1;77,151,1;77,152,1;77,153,1;78,148,1;78,149,1;78,150,1;78,151,1;78,152,1;78,153,1;79,148,1;79,149,1;79,150,1;79,151,1;79,152,1;79,153,1;80,148,1;80,149,1;80,150,1;80,151,1;80,152,1;80,153,1</Nodes>
      </Cell>
      <Cell id="14">
        <Nodes>95,48,1;95,49,1;95,50,1;95,51,1;95,52,1;95,53,1;96,48,1;96,49,1;96,50,1;96,51,1;96,52,1;96,53,1;97,48,1;97,49,1;97,50,1;97,51,1;97,52,1;97,53,1;98,48,1;98,49,1;98,50,1;98,51,1;98,52,1;98,53,1;99,48,1;99,49,1;99,50,1;99,51,1;99,52,1;99,53,1;100,48,1;100,49,1;100,50,1;100,51,1;100,52,1;100,53,1</Nodes>
      </Cell>
      <Cell id="15">
        <Nodes>95,148,1;95,149,1;95,150,1;95,151,1;95,152,1;95,153,1;96,148,1;96,149,1;96,150,1;96,151,1;96,152,1;96,153,1;97,148,1;97,149,1;97,150,1;97,151,1;97,152,1;97,153,1;98,148,1;98,149,1;98,150,1;98,151,1;98,152,1;98,153,1;99,148,1;99,149,1;99,150,1;99,151,1;99,152,1;99,153,1;100,148,1;100,149,1;100,150,1;100,151,1;100,152,1;100,153,1</Nodes>
      </Cell>
      <Cell id="16">
        <Nodes>35,68,5;35,69,5;35,70,5;35,71,5;35,72,5;35,73,5;36,68,5;36,69,5;36,70,5;36,71,5;36,72,5;36,73,5;37,68,5;37,69,5;37,70,5;37,71,5;37,72,5;37,73,5;38,68,5;38,69,5;38,70,5;38,71,5;38,72,5;38,73,5;39,68,5;39,69,5;39,70,5;39,71,5;39,72,5;39,73,5;40,68,5;40,69,5;40,70,5;40,71,5;40,72,5;40,73,5</Nodes>
      </Cell>
      <Cell id="17">
        <Nodes>35,88,5;35,89,5;35,90,5;35,91,5;35,92,5;35,93,5;36,88,5;36,89,5;36,90,5;36,91,5;36,92,5;36,93,5;37,88,5;37,89,5;37,90,5;37,91,5;37,92,5;37,93,5;38,88,5;38,89,5;38,90,5;38,91,5;38,92,5;38,93,5;39,88,5;39,89,5;39,90,5;39,91,5;39,92,5;39,93,5;40,88,5;40,89,5;40,90,5;40,91,5;40,92,5;40,93,5</Nodes>
      </Cell>
      <Cell id="18">
        <Nodes>35,108,5;35,109,5;35,110,5;35,111,5;35,112,5;35,113,5;36,108,5;36,109,5;36,110,5;36,111,5;36,112,5;36,113,5;37,108,5;37,109,5;37,110,5;37,111,5;37,112,5;37,113,5;38,108,5;38,109,5;38,110,5;38,111,5;38,112,5;38,113,5;39,108,5;39,109,5;39,110,5;39,111,5;39,112,5;39,113,5;40,108,5;40,109,5;40,110,5;40,111,5;40,112,5;40,113,5</Nodes>
      </Cell>
      <Cell id="19">
        <Nodes>35,128,5;35,129,5;35,130,5;35,131,5;35,132,5;35,133,5;36,128,5;36,129,5;36,130,5;36,131,5;36,132,5;36,133,5;37,128,5;37,129,5;37,130,5;37,131,5;37,132,5;37,133,5;38,128,5;38,129,5;38,130,5;38,131,5;38,132,5;38,133,5;39,128,5;39,129,5;39,130,5;39,131,5;39,132,5;39,133,5;40,128,5;40,129,5;40,130,5;40,131,5;40,132,5;40,133,5</Nodes>
      </Cell>
      <Cell id="20">
        <Nodes>55,58,5;55,59,5;55,60,5;55,61,5;55,62,5;55,63,5;56,58,5;56,59,5;56,60,5;56,61,5;56,62,5;56,63,5;57,58,5;57,59,5;57,60,5;57,61,5;57,62,5;57,63,5;58,58,5;58,59,5;58,60,5;58,61,5;58,62,5;58,63,5;59,58,5;59,59,5;59,60,5;59,61,5;59,62,5;59,63,5;60,58,5;60,59,5;60,60,5;60,61,5;60,62,5;60,63,5</Nodes>
      </Cell>
      <Cell id="21">
        <Nodes>55,78,5;55,79,5;55,80,5;55,81,5;55,82,5;55,83,5;56,78,5;56,79,5;56,80,5;56,81,5;56,82,5;56,83,5;57,78,5;57,79,5;57,80,5;57,81,5;57,82,5;57,83,5;58,78,5;58,79,5;58,80,5;58,81,5;58,82,5;58,83,5;59,78,5;59,79,5;59,80,5;59,81,5;59,82,5;59,83,5;60,78,5;60,79,5;60,80,5;60,81,5;60,82,5;60,83,5</Nodes>
      </Cell>
      <Cell id="22">
        <Nodes>55,98,5;55,99,5;55,100,5;55,101,5;55,102,5;55,103,5;56,98,5;56,99,5;56,100,5;56,101,5;56,102,5;56,103,5;57,98,5;57,99,5;57,100,5;57,101,5;57,102,5;57,103,5;58,98,5;58,99,5;58,100,5;58,101,5;58,102,5;58,103,5;59,98,5;59,99,5;59,100,5;59,101,5;59,102,5;59,103,5;60,98,5;60,99,5;60,100,5;60,101,5;60,102,5;60,103,5</Nodes>
      </Cell>
      <Cell id="23">
        <Nodes>55,118,5;55,119,5;55,120,5;55,121,5;55,122,5;55,123,5;56,118,5;56,119,5;56,120,5;56,121,5;56,122,5;56,123,5;57,118,5;57,119,5;57,120,5;57,121,5;57,122,5;57,123,5;58,118,5;58,119,5;58,120,5;58,121,5;58,122,5;58,123,5;59,118,5;59,119,5;59,120,5;59,121,5;59,122,5;59,123,5;60,118,5;60,119,5;60,120,5;60,121,5;60,122,5;60,123,5</Nodes>
      </Cell>
      <Cell id="24">
        <Nodes>55,138,5;55,139,5;55,140,5;55,141,5;55,142,5;55,143,5;56,138,5;56,139,5;56,140,5;56,141,5;56,142,5;56,143,5;57,138,5;57,139,5;57,140,5;57,141,5;57,142,5;57,143,5;58,138,5;58,139,5;58,140,5;58,141,5;58,142,5;58,143,5;59,138,5;59,139,5;59,140,5;59,141,5;59,142,5;59,143,5;60,138,5;60,139,5;60,140,5;60,141,5;60,142,5;60,143,5</Nodes>
      </Cell>
      <Cell id="25">
        <Nodes>75,48,5;75,49,5;75,50,5;75,51,5;75,52,5;75,53,5;76,48,5;76,49,5;76,50,5;76,51,5;76,52,5;76,53,5;77,48,5;77,49,5;77,50,5;77,51,5;77,52,5;77,53,5;78,48,5;78,49,5;78,50,5;78,51,5;78,52,5;78,53,5;79,48,5;79,49,5;79,50,5;79,51,5;79,52,5;79,53,5;80,48,5;80,49,5;80,50,5;80,51,5;80,52,5;80,53,5</Nodes>
      </Cell>
      <Cell id="26">
        <Nodes>75,68,5;75,69,5;75,70,5;75,71,5;75,72,5;75,73,5;76,68,5;76,69,5;76,70,5;76,71,5;76,72,5;76,73,5;77,68,5;77,69,5;77,70,5;77,71,5;77,72,5;77,73,5;78,68,5;78,69,5;78,70,5;78,71,5;78,72,5;78,73,5;79,68,5;79,69,5;79,70,5;79,71,5;79,72,5;79,73,5;80,68,5;80,69,5;80,70,5;80,71,5;80,72,5;80,73,5</Nodes>
      </Cell>
      <Cell id="27">
        <Nodes>75,128,5;75,129,5;75,130,5;75,131,5;75,132,5;75,133,5;76,128,5;76,129,5;76,130,5;76,131,5;76,132,5;76,133,5;77,128,5;77,129,5;77,130,5;77,131,5;77,132,5;77,133,5;78,128,5;78,129,5;78,130,5;78,131,5;78,132,5;78,133,5;79,128,5;79,129,5;79,130,5;79,131,5;79,132,5;79,133,5;80,128,5;80,129,5;80,130,5;80,131,5;80,132,5;80,133,5</Nodes>
      </Cell>
      <Cell id="28">
        <Nodes>75,148,5;75,149,5;75,150,5;75,151,5;75,152,5;75,153,5;76,148,5;76,149,5;76,150,5;76,151,5;76,152,5;76,153,5;77,148,5;77,149,5;77,150,5;77,151,5;77,152,5;77,153,5;78,148,5;78,149,5;78,150,5;78,151,5;78,152,5;78,153,5;79,148,5;79,149,5;79,150,5;79,151,5;79,152,5;79,153,5;80,148,5;80,149,5;80,150,5;80,151,5;80,152,5;80,153,5</Nodes>
      </Cell>
      <Cell id="29">
        <Nodes>95,48,5;95,49,5;95,50,5;95,51,5;95,52,5;95,53,5;96,48,5;96,49,5;96,50,5;96,51,5;96,52,5;96,53,5;97,48,5;97,49,5;97,50,5;97,51,5;97,52,5;97,53,5;98,48,5;98,49,5;98,50,5;98,51,5;98,52,5;98,53,5;99,48,5;99,49,5;99,50,5;99,51,5;99,52,5;99,53,5;100,48,5;100,49,5;100,50,5;100,51,5;100,52,5;100,53,5</Nodes>
      </Cell>
      <Cell id="30">
        <Nodes>95,148,5;95,149,5;95,150,5;95,151,5;95,152,5;95,153,5;96,148,5;96,149,5;96,150,5;96,151,5;96,152,5;96,153,5;97,148,5;97,149,5;97,150,5;97,151,5;97,152,5;97,153,5;98,148,5;98,149,5;98,150,5;98,151,5;98,152,5;98,153,5;99,148,5;99,149,5;99,150,5;99,151,5;99,152,5;99,153,5;100,148,5;100,149,5;100,150,5;100,151,5;100,152,5;100,153,5</Nodes>
      </Cell>
      <Cell id="31">
        <Nodes>35,68,9;35,69,9;35,70,9;35,71,9;35,72,9;35,73,9;36,68,9;36,69,9;36,70,9;36,71,9;36,72,9;36,73,9;37,68,9;37,69,9;37,70,9;37,71,9;37,72,9;37,73,9;38,68,9;38,69,9;38,70,9;38,71,9;38,72,9;38,73,9;39,68,9;39,69,9;39,70,9;39,71,9;39,72,9;39,73,9;40,68,9;40,69,9;40,70,9;40,71,9;40,72,9;40,73,9</Nodes>
      </Cell>
      <Cell id="32">
        <Nodes>35,88,9;35,89,9;35,90,9;35,91,9;35,92,9;35,93,9;36,88,9;36,89,9;36,90,9;36,91,9;36,92,9;36,93,9;37,88,9;37,89,9;37,90,9;37,91,9;37,92,9;37,93,9;38,88,9;38,89,9;38,90,9;38,91,9;38,92,9;38,93,9;39,88,9;39,89,9;39,90,9;39,91,9;39,92,9;39,93,9;40,88,9;40,89,9;40,90,9;40,91,9;40,92,9;40,93,9</Nodes>
      </Cell>
      <Cell id="33">
        <Nodes>35,108,9;35,109,9;35,110,9;35,111,9;35,112,9;35,113,9;36,108,9;36,109,9;36,110,9;36,111,9;36,112,9;36,113,9;37,108,9;37,109,9;37,110,9;37,111,9;37,112,9;37,113,9;38,108,9;38,109,9;38,110,9;38,111,9;38,112,9;38,113,9;39,108,9;39,109,9;39,110,9;39,111,9;39,112,9;39,113,9;40,108,9;40,109,9;40,110,9;40,111,9;40,112,9;40,113,9</Nodes>
      </Cell>
      <Cell id="34">
        <Nodes>35,128,9;35,129,9;35,130,9;35,131,9;35,132,9;35,133,9;36,128,9;36,129,9;36,130,9;36,131,9;36,132,9;36,133,9;37,128,9;37,129,9;37,130,9;37,131,9;37,132,9;37,133,9;38,128,9;38,129,9;38,130,9;38,131,9;38,132,9;38,133,9;39,128,9;39,129,9;39,130,9;39,131,9;39,132,9;39,133,9;40,128,9;40,129,9;40,130,9;40,131,9;40,132,9;40,133,9</Nodes>
      </Cell>
      <Cell id="35">
        <Nodes>55,58,9;55,59,9;55,60,9;55,61,9;55,62,9;55,63,9;56,58,9;56,59,9;56,60,9;56,61,9;56,62,9;56,63,9;57,58,9;57,59,9;57,60,9;57,61,9;57,62,9;57,63,9;58,58,9;58,59,9;58,60,9;58,61,9;58,62,9;58,63,9;59,58,9;59,59,9;59,60,9;59,61,9;59,62,9;59,63,9;60,58,9;60,59,9;60,60,9;60,61,9;60,62,9;60,63,9</Nodes>
      </Cell>
      <Cell id="36">
        <Nodes>55,78,9;55,79,9;55,80,9;55,81,9;55,82,9;55,83,9;56,78,9;56,79,9;56,80,9;56,81,9;56,82,9;56,83,9;57,78,9;57,79,9;57,80,9;57,81,9;57,82,9;57,83,9;58,78,9;58,79,9;58,80,9;58,81,9;58,82,9;58,83,9;59,78,9;59,79,9;59,80,9;59,81,9;59,82,9;59,83,9;60,78,9;60,79,9;60,80,9;60,81,9;60,82,9;60,83,9</Nodes>
      </Cell>
      <Cell id="37">
        <Nodes>55,98,9;55,99,9;55,100,9;55,101,9;55,102,9;55,103,9;56,98,9;56,99,9;56,100,9;56,101,9;56,102,9;56,103,9;57,98,9;57,99,9;57,100,9;57,101,9;57,102,9;57,103,9;58,98,9;58,99,9;58,100,9;58,101,9;58,102,9;58,103,9;59,98,9;59,99,9;59,100,9;59,101,9;59,102,9;59,103,9;60,98,9;60,99,9;60,100,9;60,101,9;60,102,9;60,103,9</Nodes>
      </Cell>
      <Cell id="38">
        <Nodes>55,118,9;55,119,9;55,120,9;55,121,9;55,122,9;55,123,9;56,118,9;56,119,9;56,120,9;56,121,9;56,122,9;56,123,9;57,118,9;57,119,9;57,120,9;57,121,9;57,122,9;57,123,9;58,118,9;58,119,9;58,120,9;58,121,9;58,122,9;58,123,9;59,118,9;59,119,9;59,120,9;59,121,9;59,122,9;59,123,9;60,118,9;60,119,9;60,120,9;60,121,9;60,122,9;60,123,9</Nodes>
      </Cell>
      <Cell id="39">
        <Nodes>55,138,9;55,139,9;55,140,9;55,141,9;55,142,9;55,143,9;56,138,9;56,139,9;56,140,9;56,141,9;56,142,9;56,143,9;57,138,9;57,139,9;57,140,9;57,141,9;57,142,9;57,143,9;58,138,9;58,139,9;58,140,9;58,141,9;58,142,9;58,143,9;59,138,9;59,139,9;59,140,9;59,141,9;59,142,9;59,143,9;60,138,9;60,139,9;60,140,9;60,141,9;60,142,9;60,143,9</Nodes>
      </Cell>
      <Cell id="40">
        <Nodes>75,48,9;75,49,9;75,50,9;75,51,9;75,52,9;75,53,9;76,48,9;76,49,9;76,50,9;76,51,9;76,52,9;76,53,9;77,48,9;77,49,9;77,50,9;77,51,9;77,52,9;77,53,9;78,48,9;78,49,9;78,50,9;78,51,9;78,52,9;78,53,9;79,48,9;79,49,9;79,50,9;79,51,9;79,52,9;79,53,9;80,48,9;80,49,9;80,50,9;80,51,9;80,52,9;80,53,9</Nodes>
      </Cell>
      <Cell id="41">
        <Nodes>75,68,9;75,69,9;75,70,9;75,71,9;75,72,9;75,73,9;76,68,9;76,69,9;76,70,9;76,71,9;76,72,9;76,73,9;77,68,9;77,69,9;77,70,9;77,71,9;77,72,9;77,73,9;78,68,9;78,69,9;78,70,9;78,71,9;78,72,9;78,73,9;79,68,9;79,69,9;79,70,9;79,71,9;79,72,9;79,73,9;80,68,9;80,69,9;80,70,9;80,71,9;80,72,9;80,73,9</Nodes>
      </Cell>
      <Cell id="42">
        <Nodes>75,128,9;75,129,9;75,130,9;75,131,9;75,132,9;75,133,9;76,128,9;76,129,9;76,130,9;76,131,9;76,132,9;76,133,9;77,128,9;77,129,9;77,130,9;77,131,9;77,132,9;77,133,9;78,128,9;78,129,9;78,130,9;78,131,9;78,132,9;78,133,9;79,128,9;79,129,9;79,130,9;79,131,9;79,132,9;79,133,9;80,128,9;80,129,9;80,130,9;80,131,9;80,132,9;80,133,9</Nodes>
      </Cell>
      <Cell id="43">
        <Nodes>75,148,9;75,149,9;75,150,9;75,151,9;75,152,9;75,153,9;76,148,9;76,149,9;76,150,9;76,151,9;76,152,9;76,153,9;77,148,9;77,149,9;77,150,9;77,151,9;77,152,9;77,153,9;78,148,9;78,149,9;78,150,9;78,151,9;78,152,9;78,153,9;79,148,9;79,149,9;79,150,9;79,151,9;79,152,9;79,153,9;80,148,9;80,149,9;80,150,9;80,151,9;80,152,9;80,153,9</Nodes>
      </Cell>
      <Cell id="44">
        <Nodes>95,48,9;95,49,9;95,50,9;95,51,9;95,52,9;95,53,9;96,48,9;96,49,9;96,50,9;96,51,9;96,52,9;96,53,9;97,48,9;97,49,9;97,50,9;97,51,9;97,52,9;97,53,9;98,48,9;98,49,9;98,50,9;98,51,9;98,52,9;98,53,9;99,48,9;99,49,9;99,50,9;99,51,9;99,52,9;99,53,9;100,48,9;100,49,9;100,50,9;100,51,9;100,52,9;100,53,9</Nodes>
      </Cell>
      <Cell id="45">
        <Nodes>95,148,9;95,149,9;95,150,9;95,151,9;95,152,9;95,153,9;96,148,9;96,149,9;96,150,9;96,151,9;96,152,9;96,153,9;97,148,9;97,149,9;97,150,9;97,151,9;97,152,9;97,153,9;98,148,9;98,149,9;98,150,9;98,151,9;98,152,9;98,153,9;99,148,9;99,149,9;99,150,9;99,151,9;99,152,9;99,153,9;100,148,9;100,149,9;100,150,9;100,151,9;100,152,9;100,153,9</Nodes>
      </Cell>
    </Population>
    <Population type="FDC" size="0">
      <Cell id="46">
        <Nodes>210,68,1;210,69,1;210,70,1;210,71,1;210,72,1;210,73,1;211,68,1;211,69,1;211,70,1;211,71,1;211,72,1;211,73,1;212,68,1;212,69,1;212,70,1;212,71,1;212,72,1;212,73,1;213,68,1;213,69,1;213,70,1;213,71,1;213,72,1;213,73,1;214,68,1;214,69,1;214,70,1;214,71,1;214,72,1;214,73,1;215,68,1;215,69,1;215,70,1;215,71,1;215,72,1;215,73,1</Nodes>
      </Cell>
      <Cell id="47">
        <Nodes>210,88,1;210,89,1;210,90,1;210,91,1;210,92,1;210,93,1;211,88,1;211,89,1;211,90,1;211,91,1;211,92,1;211,93,1;212,88,1;212,89,1;212,90,1;212,91,1;212,92,1;212,93,1;213,88,1;213,89,1;213,90,1;213,91,1;213,92,1;213,93,1;214,88,1;214,89,1;214,90,1;214,91,1;214,92,1;214,93,1;215,88,1;215,89,1;215,90,1;215,91,1;215,92,1;215,93,1</Nodes>
      </Cell>
      <Cell id="48">
        <Nodes>210,108,1;210,109,1;210,110,1;210,111,1;210,112,1;210,113,1;211,108,1;211,109,1;211,110,1;211,111,1;211,112,1;211,113,1;212,108,1;212,109,1;212,110,1;212,111,1;212,112,1;212,113,1;213,108,1;213,109,1;213,110,1;213,111,1;213,112,1;213,113,1;214,108,1;214,109,1;214,110,1;214,111,1;214,112,1;214,113,1;215,108,1;215,109,1;215,110,1;215,111,1;215,112,1;215,113,1</Nodes>
      </Cell>
      <Cell id="49">
        <Nodes>210,128,1;210,129,1;210,130,1;210,131,1;210,132,1;210,133,1;211,128,1;211,129,1;211,130,1;211,131,1;211,132,1;211,133,1;212,128,1;212,129,1;212,130,1;212,131,1;212,132,1;212,133,1;213,128,1;213,129,1;213,130,1;213,131,1;213,132,1;213,133,1;214,128,1;214,129,1;214,130,1;214,131,1;214,132,1;214,133,1;215,128,1;215,129,1;215,130,1;215,131,1;215,132,1;215,133,1</Nodes>
      </Cell>
      <Cell id="50">
        <Nodes>190,58,1;190,59,1;190,60,1;190,61,1;190,62,1;190,63,1;191,58,1;191,59,1;191,60,1;191,61,1;191,62,1;191,63,1;192,58,1;192,59,1;192,60,1;192,61,1;192,62,1;192,63,1;193,58,1;193,59,1;193,60,1;193,61,1;193,62,1;193,63,1;194,58,1;194,59,1;194,60,1;194,61,1;194,62,1;194,63,1;195,58,1;195,59,1;195,60,1;195,61,1;195,62,1;195,63,1</Nodes>
      </Cell>
      <Cell id="51">
        <Nodes>190,78,1;190,79,1;190,80,1;190,81,1;190,82,1;190,83,1;191,78,1;191,79,1;191,80,1;191,81,1;191,82,1;191,83,1;192,78,1;192,79,1;192,80,1;192,81,1;192,82,1;192,83,1;193,78,1;193,79,1;193,80,1;193,81,1;193,82,1;193,83,1;194,78,1;194,79,1;194,80,1;194,81,1;194,82,1;194,83,1;195,78,1;195,79,1;195,80,1;195,81,1;195,82,1;195,83,1</Nodes>
      </Cell>
      <Cell id="52">
        <Nodes>190,98,1;190,99,1;190,100,1;190,101,1;190,102,1;190,103,1;191,98,1;191,99,1;191,100,1;191,101,1;191,102,1;191,103,1;192,98,1;192,99,1;192,100,1;192,101,1;192,102,1;192,103,1;193,98,1;193,99,1;193,100,1;193,101,1;193,102,1;193,103,1;194,98,1;194,99,1;194,100,1;194,101,1;194,102,1;194,103,1;195,98,1;195,99,1;195,100,1;195,101,1;195,102,1;195,103,1</Nodes>
      </Cell>
      <Cell id="53">
        <Nodes>190,118,1;190,119,1;190,120,1;190,121,1;190,122,1;190,123,1;191,118,1;191,119,1;191,120,1;191,121,1;191,122,1;191,123,1;192,118,1;192,119,1;192,120,1;192,121,1;192,122,1;192,123,1;193,118,1;193,119,1;193,120,1;193,121,1;193,122,1;193,123,1;194,118,1;194,119,1;194,120,1;194,121,1;194,122,1;194,123,1;195,118,1;195,119,1;195,120,1;195,121,1;195,122,1;195,123,1</Nodes>
      </Cell>
      <Cell id="54">
        <Nodes>190,138,1;190,139,1;190,140,1;190,141,1;190,142,1;190,143,1;191,138,1;191,139,1;191,140,1;191,141,1;191,142,1;191,143,1;192,138,1;192,139,1;192,140,1;192,141,1;192,142,1;192,143,1;193,138,1;193,139,1;193,140,1;193,141,1;193,142,1;193,143,1;194,138,1;194,139,1;194,140,1;194,141,1;194,142,1;194,143,1;195,138,1;195,139,1;195,140,1;195,141,1;195,142,1;195,143,1</Nodes>
      </Cell>
      <Cell id="55">
        <Nodes>170,48,1;170,49,1;170,50,1;170,51,1;170,52,1;170,53,1;171,48,1;171,49,1;171,50,1;171,51,1;171,52,1;171,53,1;172,48,1;172,49,1;172,50,1;172,51,1;172,52,1;172,53,1;173,48,1;173,49,1;173,50,1;173,51,1;173,52,1;173,53,1;174,48,1;174,49,1;174,50,1;174,51,1;174,52,1;174,53,1;175,48,1;175,49,1;175,50,1;175,51,1;175,52,1;175,53,1</Nodes>
      </Cell>
      <Cell id="56">
        <Nodes>170,68,1;170,69,1;170,70,1;170,71,1;170,72,1;170,73,1;171,68,1;171,69,1;171,70,1;171,71,1;171,72,1;171,73,1;172,68,1;172,69,1;172,70,1;172,71,1;172,72,1;172,73,1;173,68,1;173,69,1;173,70,1;173,71,1;173,72,1;173,73,1;174,68,1;174,69,1;174,70,1;174,71,1;174,72,1;174,73,1;175,68,1;175,69,1;175,70,1;175,71,1;175,72,1;175,73,1</Nodes>
      </Cell>
      <Cell id="57">
        <Nodes>170,128,1;170,129,1;170,130,1;170,131,1;170,132,1;170,133,1;171,128,1;171,129,1;171,130,1;171,131,1;171,132,1;171,133,1;172,128,1;172,129,1;172,130,1;172,131,1;172,132,1;172,133,1;173,128,1;173,129,1;173,130,1;173,131,1;173,132,1;173,133,1;174,128,1;174,129,1;174,130,1;174,131,1;174,132,1;174,133,1;175,128,1;175,129,1;175,130,1;175,131,1;175,132,1;175,133,1</Nodes>
      </Cell>
      <Cell id="58">
        <Nodes>170,148,1;170,149,1;170,150,1;170,151,1;170,152,1;170,153,1;171,148,1;171,149,1;171,150,1;171,151,1;171,152,1;171,153,1;172,148,1;172,149,1;172,150,1;172,151,1;172,152,1;172,153,1;173,148,1;173,149,1;173,150,1;173,151,1;173,152,1;173,153,1;174,148,1;174,149,1;174,150,1;174,151,1;174,152,1;174,153,1;175,148,1;175,149,1;175,150,1;175,151,1;175,152,1;175,153,1</Nodes>
      </Cell>
      <Cell id="59">
        <Nodes>150,48,1;150,49,1;150,50,1;150,51,1;150,52,1;150,53,1;151,48,1;151,49,1;151,50,1;151,51,1;151,52,1;151,53,1;152,48,1;152,49,1;152,50,1;152,51,1;152,52,1;152,53,1;153,48,1;153,49,1;153,50,1;153,51,1;153,52,1;153,53,1;154,48,1;154,49,1;154,50,1;154,51,1;154,52,1;154,53,1;155,48,1;155,49,1;155,50,1;155,51,1;155,52,1;155,53,1</Nodes>
      </Cell>
      <Cell id="60">
        <Nodes>150,148,1;150,149,1;150,150,1;150,151,1;150,152,1;150,153,1;151,148,1;151,149,1;151,150,1;151,151,1;151,152,1;151,153,1;152,148,1;152,149,1;152,150,1;152,151,1;152,152,1;152,153,1;153,148,1;153,149,1;153,150,1;153,151,1;153,152,1;153,153,1;154,148,1;154,149,1;154,150,1;154,151,1;154,152,1;154,153,1;155,148,1;155,149,1;155,150,1;155,151,1;155,152,1;155,153,1</Nodes>
      </Cell>
      <Cell id="61">
        <Nodes>210,68,5;210,69,5;210,70,5;210,71,5;210,72,5;210,73,5;211,68,5;211,69,5;211,70,5;211,71,5;211,72,5;211,73,5;212,68,5;212,69,5;212,70,5;212,71,5;212,72,5;212,73,5;213,68,5;213,69,5;213,70,5;213,71,5;213,72,5;213,73,5;214,68,5;214,69,5;214,70,5;214,71,5;214,72,5;214,73,5;215,68,5;215,69,5;215,70,5;215,71,5;215,72,5;215,73,5</Nodes>
      </Cell>
      <Cell id="62">
        <Nodes>210,88,5;210,89,5;210,90,5;210,91,5;210,92,5;210,93,5;211,88,5;211,89,5;211,90,5;211,91,5;211,92,5;211,93,5;212,88,5;212,89,5;212,90,5;212,91,5;212,92,5;212,93,5;213,88,5;213,89,5;213,90,5;213,91,5;213,92,5;213,93,5;214,88,5;214,89,5;214,90,5;214,91,5;214,92,5;214,93,5;215,88,5;215,89,5;215,90,5;215,91,5;215,92,5;215,93,5</Nodes>
      </Cell>
      <Cell id="63">
        <Nodes>210,108,5;210,109,5;210,110,5;210,111,5;210,112,5;210,113,5;211,108,5;211,109,5;211,110,5;211,111,5;211,112,5;211,113,5;212,108,5;212,109,5;212,110,5;212,111,5;212,112,5;212,113,5;213,108,5;213,109,5;213,110,5;213,111,5;213,112,5;213,113,5;214,108,5;214,109,5;214,110,5;214,111,5;214,112,5;214,113,5;215,108,5;215,109,5;215,110,5;215,111,5;215,112,5;215,113,5</Nodes>
      </Cell>
      <Cell id="64">
        <Nodes>210,128,5;210,129,5;210,130,5;210,131,5;210,132,5;210,133,5;211,128,5;211,129,5;211,130,5;211,131,5;211,132,5;211,133,5;212,128,5;212,129,5;212,130,5;212,131,5;212,132,5;212,133,5;213,128,5;213,129,5;213,130,5;213,131,5;213,132,5;213,133,5;214,128,5;214,129,5;214,130,5;214,131,5;214,132,5;214,133,5;215,128,5;215,129,5;215,130,5;215,131,5;215,132,5;215,133,5</Nodes>
      </Cell>
      <Cell id="65">
        <Nodes>190,58,5;190,59,5;190,60,5;190,61,5;190,62,5;190,63,5;191,58,5;191,59,5;191,60,5;191,61,5;191,62,5;191,63,5;192,58,5;192,59,5;192,60,5;192,61,5;192,62,5;192,63,5;193,58,5;193,59,5;193,60,5;193,61,5;193,62,5;193,63,5;194,58,5;194,59,5;194,60,5;194,61,5;194,62,5;194,63,5;195,58,5;195,59,5;195,60,5;195,61,5;195,62,5;195,63,5</Nodes>
      </Cell>
      <Cell id="66">
        <Nodes>190,78,5;190,79,5;190,80,5;190,81,5;190,82,5;190,83,5;191,78,5;191,79,5;191,80,5;191,81,5;191,82,5;191,83,5;192,78,5;192,79,5;192,80,5;192,81,5;192,82,5;192,83,5;193,78,5;193,79,5;193,80,5;193,81,5;193,82,5;193,83,5;194,78,5;194,79,5;194,80,5;194,81,5;194,82,5;194,83,5;195,78,5;195,79,5;195,80,5;195,81,5;195,82,5;195,83,5</Nodes>
      </Cell>
      <Cell id="67">
        <Nodes>190,98,5;190,99,5;190,100,5;190,101,5;190,102,5;190,103,5;191,98,5;191,99,5;191,100,5;191,101,5;191,102,5;191,103,5;192,98,5;192,99,5;192,100,5;192,101,5;192,102,5;192,103,5;193,98,5;193,99,5;193,100,5;193,101,5;193,102,5;193,103,5;194,98,5;194,99,5;194,100,5;194,101,5;194,102,5;194,103,5;195,98,5;195,99,5;195,100,5;195,101,5;195,102,5;195,103,5</Nodes>
      </Cell>
      <Cell id="68">
        <Nodes>190,118,5;190,119,5;190,120,5;190,121,5;190,122,5;190,123,5;191,118,5;191,119,5;191,120,5;191,121,5;191,122,5;191,123,5;192,118,5;192,119,5;192,120,5;192,121,5;192,122,5;192,123,5;193,118,5;193,119,5;193,120,5;193,121,5;193,122,5;193,123,5;194,118,5;194,119,5;194,120,5;194,121,5;194,122,5;194,123,5;195,118,5;195,119,5;195,120,5;195,121,5;195,122,5;195,123,5</Nodes>
      </Cell>
      <Cell id="69">
        <Nodes>190,138,5;190,139,5;190,140,5;190,141,5;190,142,5;190,143,5;191,138,5;191,139,5;191,140,5;191,141,5;191,142,5;191,143,5;192,138,5;192,139,5;192,140,5;192,141,5;192,142,5;192,143,5;193,138,5;193,139,5;193,140,5;193,141,5;193,142,5;193,143,5;194,138,5;194,139,5;194,140,5;194,141,5;194,142,5;194,143,5;195,138,5;195,139,5;195,140,5;195,141,5;195,142,5;195,143,5</Nodes>
      </Cell>
      <Cell id="70">
        <Nodes>170,48,5;170,49,5;170,50,5;170,51,5;170,52,5;170,53,5;171,48,5;171,49,5;171,50,5;171,51,5;171,52,5;171,53,5;172,48,5;172,49,5;172,50,5;172,51,5;172,52,5;172,53,5;173,48,5;173,49,5;173,50,5;173,51,5;173,52,5;173,53,5;174,48,5;174,49,5;174,50,5;174,51,5;174,52,5;174,53,5;175,48,5;175,49,5;175,50,5;175,51,5;175,52,5;175,53,5</Nodes>
      </Cell>
      <Cell id="71">
        <Nodes>170,68,5;170,69,5;170,70,5;170,71,5;170,72,5;170,73,5;171,68,5;171,69,5;171,70,5;171,71,5;171,72,5;171,73,5;172,68,5;172,69,5;172,70,5;172,71,5;172,72,5;172,73,5;173,68,5;173,69,5;173,70,5;173,71,5;173,72,5;173,73,5;174,68,5;174,69,5;174,70,5;174,71,5;174,72,5;174,73,5;175,68,5;175,69,5;175,70,5;175,71,5;175,72,5;175,73,5</Nodes>
      </Cell>
      <Cell id="72">
        <Nodes>170,128,5;170,129,5;170,130,5;170,131,5;170,132,5;170,133,5;171,128,5;171,129,5;171,130,5;171,131,5;171,132,5;171,133,5;172,128,5;172,129,5;172,130,5;172,131,5;172,132,5;172,133,5;173,128,5;173,129,5;173,130,5;173,131,5;173,132,5;173,133,5;174,128,5;174,129,5;174,130,5;174,131,5;174,132,5;174,133,5;175,128,5;175,129,5;175,130,5;175,131,5;175,132,5;175,133,5</Nodes>
      </Cell>
      <Cell id="73">
        <Nodes>170,148,5;170,149,5;170,150,5;170,151,5;170,152,5;170,153,5;171,148,5;171,149,5;171,150,5;171,151,5;171,152,5;171,153,5;172,148,5;172,149,5;172,150,5;172,151,5;172,152,5;172,153,5;173,148,5;173,149,5;173,150,5;173,151,5;173,152,5;173,153,5;174,148,5;174,149,5;174,150,5;174,151,5;174,152,5;174,153,5;175,148,5;175,149,5;175,150,5;175,151,5;175,152,5;175,153,5</Nodes>
      </Cell>
      <Cell id="74">
        <Nodes>150,48,5;150,49,5;150,50,5;150,51,5;150,52,5;150,53,5;151,48,5;151,49,5;151,50,5;151,51,5;151,52,5;151,53,5;152,48,5;152,49,5;152,50,5;152,51,5;152,52,5;152,53,5;153,48,5;153,49,5;153,50,5;153,51,5;153,52,5;153,53,5;154,48,5;154,49,5;154,50,5;154,51,5;154,52,5;154,53,5;155,48,5;155,49,5;155,50,5;155,51,5;155,52,5;155,53,5</Nodes>
      </Cell>
      <Cell id="75">
        <Nodes>150,148,5;150,149,5;150,150,5;150,151,5;150,152,5;150,153,5;151,148,5;151,149,5;151,150,5;151,151,5;151,152,5;151,153,5;152,148,5;152,149,5;152,150,5;152,151,5;152,152,5;152,153,5;153,148,5;153,149,5;153,150,5;153,151,5;153,152,5;153,153,5;154,148,5;154,149,5;154,150,5;154,151,5;154,152,5;154,153,5;155,148,5;155,149,5;155,150,5;155,151,5;155,152,5;155,153,5</Nodes>
      </Cell>
      <Cell id="76">
        <Nodes>210,68,9;210,69,9;210,70,9;210,71,9;210,72,9;210,73,9;211,68,9;211,69,9;211,70,9;211,71,9;211,72,9;211,73,9;212,68,9;212,69,9;212,70,9;212,71,9;212,72,9;212,73,9;213,68,9;213,69,9;213,70,9;213,71,9;213,72,9;213,73,9;214,68,9;214,69,9;214,70,9;214,71,9;214,72,9;214,73,9;215,68,9;215,69,9;215,70,9;215,71,9;215,72,9;215,73,9</Nodes>
      </Cell>
      <Cell id="77">
        <Nodes>210,88,9;210,89,9;210,90,9;210,91,9;210,92,9;210,93,9;211,88,9;211,89,9;211,90,9;211,91,9;211,92,9;211,93,9;212,88,9;212,89,9;212,90,9;212,91,9;212,92,9;212,93,9;213,88,9;213,89,9;213,90,9;213,91,9;213,92,9;213,93,9;214,88,9;214,89,9;214,90,9;214,91,9;214,92,9;214,93,9;215,88,9;215,89,9;215,90,9;215,91,9;215,92,9;215,93,9</Nodes>
      </Cell>
      <Cell id="78">
        <Nodes>210,108,9;210,109,9;210,110,9;210,111,9;210,112,9;210,113,9;211,108,9;211,109,9;211,110,9;211,111,9;211,112,9;211,113,9;212,108,9;212,109,9;212,110,9;212,111,9;212,112,9;212,113,9;213,108,9;213,109,9;213,110,9;213,111,9;213,112,9;213,113,9;214,108,9;214,109,9;214,110,9;214,111,9;214,112,9;214,113,9;215,108,9;215,109,9;215,110,9;215,111,9;215,112,9;215,113,9</Nodes>
      </Cell>
      <Cell id="79">
        <Nodes>210,128,9;210,129,9;210,130,9;210,131,9;210,132,9;210,133,9;211,128,9;211,129,9;211,130,9;211,131,9;211,132,9;211,133,9;212,128,9;212,129,9;212,130,9;212,131,9;212,132,9;212,133,9;213,128,9;213,129,9;213,130,9;213,131,9;213,132,9;213,133,9;214,128,9;214,129,9;214,130,9;214,131,9;214,132,9;214,133,9;215,128,9;215,129,9;215,130,9;215,131,9;215,132,9;215,133,9</Nodes>
      </Cell>
      <Cell id="80">
        <Nodes>190,58,9;190,59,9;190,60,9;190,61,9;190,62,9;190,63,9;191,58,9;191,59,9;191,60,9;191,61,9;191,62,9;191,63,9;192,58,9;192,59,9;192,60,9;192,61,9;192,62,9;192,63,9;193,58,9;193,59,9;193,60,9;193,61,9;193,62,9;193,63,9;194,58,9;194,59,9;194,60,9;194,61,9;194,62,9;194,63,9;195,58,9;195,59,9;195,60,9;195,61,9;195,62,9;195,63,9</Nodes>
      </Cell>
      <Cell id="81">
        <Nodes>190,78,9;190,79,9;190,80,9;190,81,9;190,82,9;190,83,9;191,78,9;191,79,9;191,80,9;191,81,9;191,82,9;191,83,9;192,78,9;192,79,9;192,80,9;192,81,9;192,82,9;192,83,9;193,78,9;193,79,9;193,80,9;193,81,9;193,82,9;193,83,9;194,78,9;194,79,9;194,80,9;194,81,9;194,82,9;194,83,9;195,78,9;195,79,9;195,80,9;195,81,9;195,82,9;195,83,9</Nodes>
      </Cell>
      <Cell id="82">
        <Nodes>190,98,9;190,99,9;190,100,9;190,101,9;190,102,9;190,103,9;191,98,9;191,99,9;191,100,9;191,101,9;191,102,9;191,103,9;192,98,9;192,99,9;192,100,9;192,101,9;192,102,9;192,103,9;193,98,9;193,99,9;193,100,9;193,101,9;193,102,9;193,103,9;194,98,9;194,99,9;194,100,9;194,101,9;194,102,9;194,103,9;195,98,9;195,99,9;195,100,9;195,101,9;195,102,9;195,103,9</Nodes>
      </Cell>
      <Cell id="83">
        <Nodes>190,118,9;190,119,9;190,120,9;190,121,9;190,122,9;190,123,9;191,118,9;191,119,9;191,120,9;191,121,9;191,122,9;191,123,9;192,118,9;192,119,9;192,120,9;192,121,9;192,122,9;192,123,9;193,118,9;193,119,9;193,120,9;193,121,9;193,122,9;193,123,9;194,118,9;194,119,9;194,120,9;194,121,9;194,122,9;194,123,9;195,118,9;195,119,9;195,120,9;195,121,9;195,122,9;195,123,9</Nodes>
      </Cell>
      <Cell id="84">
        <Nodes>190,138,9;190,139,9;190,140,9;190,141,9;190,142,9;190,143,9;191,138,9;191,139,9;191,140,9;191,141,9;191,142,9;191,143,9;192,138,9;192,139,9;192,140,9;192,141,9;192,142,9;192,143,9;193,138,9;193,139,9;193,140,9;193,141,9;193,142,9;193,143,9;194,138,9;194,139,9;194,140,9;194,141,9;194,142,9;194,143,9;195,138,9;195,139,9;195,140,9;195,141,9;195,142,9;195,143,9</Nodes>
      </Cell>
      <Cell id="85">
        <Nodes>170,48,9;170,49,9;170,50,9;170,51,9;170,52,9;170,53,9;171,48,9;171,49,9;171,50,9;171,51,9;171,52,9;171,53,9;172,48,9;172,49,9;172,50,9;172,51,9;172,52,9;172,53,9;173,48,9;173,49,9;173,50,9;173,51,9;173,52,9;173,53,9;174,48,9;174,49,9;174,50,9;174,51,9;174,52,9;174,53,9;175,48,9;175,49,9;175,50,9;175,51,9;175,52,9;175,53,9</Nodes>
      </Cell>
      <Cell id="86">
        <Nodes>170,68,9;170,69,9;170,70,9;170,71,9;170,72,9;170,73,9;171,68,9;171,69,9;171,70,9;171,71,9;171,72,9;171,73,9;172,68,9;172,69,9;172,70,9;172,71,9;172,72,9;172,73,9;173,68,9;173,69,9;173,70,9;173,71,9;173,72,9;173,73,9;174,68,9;174,69,9;174,70,9;174,71,9;174,72,9;174,73,9;175,68,9;175,69,9;175,70,9;175,71,9;175,72,9;175,73,9</Nodes>
      </Cell>
      <Cell id="87">
        <Nodes>170,128,9;170,129,9;170,130,9;170,131,9;170,132,9;170,133,9;171,128,9;171,129,9;171,130,9;171,131,9;171,132,9;171,133,9;172,128,9;172,129,9;172,130,9;172,131,9;172,132,9;172,133,9;173,128,9;173,129,9;173,130,9;173,131,9;173,132,9;173,133,9;174,128,9;174,129,9;174,130,9;174,131,9;174,132,9;174,133,9;175,128,9;175,129,9;175,130,9;175,131,9;175,132,9;175,133,9</Nodes>
      </Cell>
      <Cell id="88">
        <Nodes>170,148,9;170,149,9;170,150,9;170,151,9;170,152,9;170,153,9;171,148,9;171,149,9;171,150,9;171,151,9;171,152,9;171,153,9;172,148,9;172,149,9;172,150,9;172,151,9;172,152,9;172,153,9;173,148,9;173,149,9;173,150,9;173,151,9;173,152,9;173,153,9;174,148,9;174,149,9;174,150,9;174,151,9;174,152,9;174,153,9;175,148,9;175,149,9;175,150,9;175,151,9;175,152,9;175,153,9</Nodes>
      </Cell>
      <Cell id="89">
        <Nodes>150,48,9;150,49,9;150,50,9;150,51,9;150,52,9;150,53,9;151,48,9;151,49,9;151,50,9;151,51,9;151,52,9;151,53,9;152,48,9;152,49,9;152,50,9;152,51,9;152,52,9;152,53,9;153,48,9;153,49,9;153,50,9;153,51,9;153,52,9;153,53,9;154,48,9;154,49,9;154,50,9;154,51,9;154,52,9;154,53,9;155,48,9;155,49,9;155,50,9;155,51,9;155,52,9;155,53,9</Nodes>
      </Cell>
      <Cell id="90">
        <Nodes>150,148,9;150,149,9;150,150,9;150,151,9;150,152,9;150,153,9;151,148,9;151,149,9;151,150,9;151,151,9;151,152,9;151,153,9;152,148,9;152,149,9;152,150,9;152,151,9;152,152,9;152,153,9;153,148,9;153,149,9;153,150,9;153,151,9;153,152,9;153,153,9;154,148,9;154,149,9;154,150,9;154,151,9;154,152,9;154,153,9;155,148,9;155,149,9;155,150,9;155,151,9;155,152,9;155,153,9</Nodes>
      </Cell>
    </Population>
    <Population type="Tfh" size="0">
      <Cell id="91">
        <Nodes>165,129,0;165,129,1;165,129,2;165,130,0;165,130,1;165,130,2;165,131,0;165,131,1;165,131,2;166,129,0;166,129,1;166,129,2;166,130,0;166,130,1;166,130,2;166,131,0;166,131,1;166,131,2;167,129,0;167,129,1;167,129,2;167,130,0;167,130,1;167,130,2;167,131,0;167,131,1;167,131,2</Nodes>
      </Cell>
      <Cell id="92">
        <Nodes>177,129,0;177,129,1;177,129,2;177,130,0;177,130,1;177,130,2;177,131,0;177,131,1;177,131,2;178,129,0;178,129,1;178,129,2;178,130,0;178,130,1;178,130,2;178,131,0;178,131,1;178,131,2;179,129,0;179,129,1;179,129,2;179,130,0;179,130,1;179,130,2;179,131,0;179,131,1;179,131,2</Nodes>
      </Cell>
      <Cell id="93">
        <Nodes>185,119,0;185,119,1;185,119,2;185,120,0;185,120,1;185,120,2;185,121,0;185,121,1;185,121,2;186,119,0;186,119,1;186,119,2;186,120,0;186,120,1;186,120,2;186,121,0;186,121,1;186,121,2;187,119,0;187,119,1;187,119,2;187,120,0;187,120,1;187,120,2;187,121,0;187,121,1;187,121,2</Nodes>
      </Cell>
      <Cell id="94">
        <Nodes>197,119,0;197,119,1;197,119,2;197,120,0;197,120,1;197,120,2;197,121,0;197,121,1;197,121,2;198,119,0;198,119,1;198,119,2;198,120,0;198,120,1;198,120,2;198,121,0;198,121,1;198,121,2;199,119,0;199,119,1;199,119,2;199,120,0;199,120,1;199,120,2;199,121,0;199,121,1;199,121,2</Nodes>
      </Cell>
      <Cell id="95">
        <Nodes>205,109,0;205,109,1;205,109,2;205,110,0;205,110,1;205,110,2;205,111,0;205,111,1;205,111,2;206,109,0;206,109,1;206,109,2;206,110,0;206,110,1;206,110,2;206,111,0;206,111,1;206,111,2;207,109,0;207,109,1;207,109,2;207,110,0;207,110,1;207,110,2;207,111,0;207,111,1;207,111,2</Nodes>
      </Cell>
      <Cell id="96">
        <Nodes>185,99,0;185,99,1;185,99,2;185,100,0;185,100,1;185,100,2;185,101,0;185,101,1;185,101,2;186,99,0;186,99,1;186,99,2;186,100,0;186,100,1;186,100,2;186,101,0;186,101,1;186,101,2;187,99,0;187,99,1;187,99,2;187,100,0;187,100,1;187,100,2;187,101,0;187,101,1;187,101,2</Nodes>
      </Cell>
      <Cell id="97">
        <Nodes>197,99,0;197,99,1;197,99,2;197,100,0;197,100,1;197,100,2;197,101,0;197,101,1;197,101,2;198,99,0;198,99,1;198,99,2;198,100,0;198,100,1;198,100,2;198,101,0;198,101,1;198,101,2;199,99,0;199,99,1;199,99,2;199,100,0;199,100,1;199,100,2;199,101,0;199,101,1;199,101,2</Nodes>
      </Cell>
      <Cell id="98">
        <Nodes>205,89,0;205,89,1;205,89,2;205,90,0;205,90,1;205,90,2;205,91,0;205,91,1;205,91,2;206,89,0;206,89,1;206,89,2;206,90,0;206,90,1;206,90,2;206,91,0;206,91,1;206,91,2;207,89,0;207,89,1;207,89,2;207,90,0;207,90,1;207,90,2;207,91,0;207,91,1;207,91,2</Nodes>
      </Cell>
      <Cell id="99">
        <Nodes>185,79,0;185,79,1;185,79,2;185,80,0;185,80,1;185,80,2;185,81,0;185,81,1;185,81,2;186,79,0;186,79,1;186,79,2;186,80,0;186,80,1;186,80,2;186,81,0;186,81,1;186,81,2;187,79,0;187,79,1;187,79,2;187,80,0;187,80,1;187,80,2;187,81,0;187,81,1;187,81,2</Nodes>
      </Cell>
      <Cell id="100">
        <Nodes>197,79,0;197,79,1;197,79,2;197,80,0;197,80,1;197,80,2;197,81,0;197,81,1;197,81,2;198,79,0;198,79,1;198,79,2;198,80,0;198,80,1;198,80,2;198,81,0;198,81,1;198,81,2;199,79,0;199,79,1;199,79,2;199,80,0;199,80,1;199,80,2;199,81,0;199,81,1;199,81,2</Nodes>
      </Cell>
      <Cell id="101">
        <Nodes>165,69,0;165,69,1;165,69,2;165,70,0;165,70,1;165,70,2;165,71,0;165,71,1;165,71,2;166,69,0;166,69,1;166,69,2;166,70,0;166,70,1;166,70,2;166,71,0;166,71,1;166,71,2;167,69,0;167,69,1;167,69,2;167,70,0;167,70,1;167,70,2;167,71,0;167,71,1;167,71,2</Nodes>
      </Cell>
      <Cell id="102">
        <Nodes>177,69,0;177,69,1;177,69,2;177,70,0;177,70,1;177,70,2;177,71,0;177,71,1;177,71,2;178,69,0;178,69,1;178,69,2;178,70,0;178,70,1;178,70,2;178,71,0;178,71,1;178,71,2;179,69,0;179,69,1;179,69,2;179,70,0;179,70,1;179,70,2;179,71,0;179,71,1;179,71,2</Nodes>
      </Cell>
      <Cell id="103">
        <Nodes>165,129,4;165,129,5;165,129,6;165,130,4;165,130,5;165,130,6;165,131,4;165,131,5;165,131,6;166,129,4;166,129,5;166,129,6;166,130,4;166,130,5;166,130,6;166,131,4;166,131,5;166,131,6;167,129,4;167,129,5;167,129,6;167,130,4;167,130,5;167,130,6;167,131,4;167,131,5;167,131,6</Nodes>
      </Cell>
      <Cell id="104">
        <Nodes>177,129,4;177,129,5;177,129,6;177,130,4;177,130,5;177,130,6;177,131,4;177,131,5;177,131,6;178,129,4;178,129,5;178,129,6;178,130,4;178,130,5;178,130,6;178,131,4;178,131,5;178,131,6;179,129,4;179,129,5;179,129,6;179,130,4;179,130,5;179,130,6;179,131,4;179,131,5;179,131,6</Nodes>
      </Cell>
      <Cell id="105">
        <Nodes>185,119,4;185,119,5;185,119,6;185,120,4;185,120,5;185,120,6;185,121,4;185,121,5;185,121,6;186,119,4;186,119,5;186,119,6;186,120,4;186,120,5;186,120,6;186,121,4;186,121,5;186,121,6;187,119,4;187,119,5;187,119,6;187,120,4;187,120,5;187,120,6;187,121,4;187,121,5;187,121,6</Nodes>
      </Cell>
      <Cell id="106">
        <Nodes>197,119,4;197,119,5;197,119,6;197,120,4;197,120,5;197,120,6;197,121,4;197,121,5;197,121,6;198,119,4;198,119,5;198,119,6;198,120,4;198,120,5;198,120,6;198,121,4;198,121,5;198,121,6;199,119,4;199,119,5;199,119,6;199,120,4;199,120,5;199,120,6;199,121,4;199,121,5;199,121,6</Nodes>
      </Cell>
      <Cell id="107">
        <Nodes>205,109,4;205,109,5;205,109,6;205,110,4;205,110,5;205,110,6;205,111,4;205,111,5;205,111,6;206,109,4;206,109,5;206,109,6;206,110,4;206,110,5;206,110,6;206,111,4;206,111,5;206,111,6;207,109,4;207,109,5;207,109,6;207,110,4;207,110,5;207,110,6;207,111,4;207,111,5;207,111,6</Nodes>
      </Cell>
      <Cell id="108">
        <Nodes>185,99,4;185,99,5;185,99,6;185,100,4;185,100,5;185,100,6;185,101,4;185,101,5;185,101,6;186,99,4;186,99,5;186,99,6;186,100,4;186,100,5;186,100,6;186,101,4;186,101,5;186,101,6;187,99,4;187,99,5;187,99,6;187,100,4;187,100,5;187,100,6;187,101,4;187,101,5;187,101,6</Nodes>
      </Cell>
      <Cell id="109">
        <Nodes>197,99,4;197,99,5;197,99,6;197,100,4;197,100,5;197,100,6;197,101,4;197,101,5;197,101,6;198,99,4;198,99,5;198,99,6;198,100,4;198,100,5;198,100,6;198,101,4;198,101,5;198,101,6;199,99,4;199,99,5;199,99,6;199,100,4;199,100,5;199,100,6;199,101,4;199,101,5;199,101,6</Nodes>
      </Cell>
      <Cell id="110">
        <Nodes>205,89,4;205,89,5;205,89,6;205,90,4;205,90,5;205,90,6;205,91,4;205,91,5;205,91,6;206,89,4;206,89,5;206,89,6;206,90,4;206,90,5;206,90,6;206,91,4;206,91,5;206,91,6;207,89,4;207,89,5;207,89,6;207,90,4;207,90,5;207,90,6;207,91,4;207,91,5;207,91,6</Nodes>
      </Cell>
      <Cell id="111">
        <Nodes>185,79,4;185,79,5;185,79,6;185,80,4;185,80,5;185,80,6;185,81,4;185,81,5;185,81,6;186,79,4;186,79,5;186,79,6;186,80,4;186,80,5;186,80,6;186,81,4;186,81,5;186,81,6;187,79,4;187,79,5;187,79,6;187,80,4;187,80,5;187,80,6;187,81,4;187,81,5;187,81,6</Nodes>
      </Cell>
      <Cell id="112">
        <Nodes>197,79,4;197,79,5;197,79,6;197,80,4;197,80,5;197,80,6;197,81,4;197,81,5;197,81,6;198,79,4;198,79,5;198,79,6;198,80,4;198,80,5;198,80,6;198,81,4;198,81,5;198,81,6;199,79,4;199,79,5;199,79,6;199,80,4;199,80,5;199,80,6;199,81,4;199,81,5;199,81,6</Nodes>
      </Cell>
      <Cell id="113">
        <Nodes>165,69,4;165,69,5;165,69,6;165,70,4;165,70,5;165,70,6;165,71,4;165,71,5;165,71,6;166,69,4;166,69,5;166,69,6;166,70,4;166,70,5;166,70,6;166,71,4;166,71,5;166,71,6;167,69,4;167,69,5;167,69,6;167,70,4;167,70,5;167,70,6;167,71,4;167,71,5;167,71,6</Nodes>
      </Cell>
      <Cell id="114">
        <Nodes>177,69,4;177,69,5;177,69,6;177,70,4;177,70,5;177,70,6;177,71,4;177,71,5;177,71,6;178,69,4;178,69,5;178,69,6;178,70,4;178,70,5;178,70,6;178,71,4;178,71,5;178,71,6;179,69,4;179,69,5;179,69,6;179,70,4;179,70,5;179,70,6;179,71,4;179,71,5;179,71,6</Nodes>
      </Cell>
      <Cell id="115">
        <Nodes>165,129,8;165,129,9;165,129,10;165,130,8;165,130,9;165,130,10;165,131,8;165,131,9;165,131,10;166,129,8;166,129,9;166,129,10;166,130,8;166,130,9;166,130,10;166,131,8;166,131,9;166,131,10;167,129,8;167,129,9;167,129,10;167,130,8;167,130,9;167,130,10;167,131,8;167,131,9;167,131,10</Nodes>
      </Cell>
      <Cell id="116">
        <Nodes>177,129,8;177,129,9;177,129,10;177,130,8;177,130,9;177,130,10;177,131,8;177,131,9;177,131,10;178,129,8;178,129,9;178,129,10;178,130,8;178,130,9;178,130,10;178,131,8;178,131,9;178,131,10;179,129,8;179,129,9;179,129,10;179,130,8;179,130,9;179,130,10;179,131,8;179,131,9;179,131,10</Nodes>
      </Cell>
      <Cell id="117">
        <Nodes>185,119,8;185,119,9;185,119,10;185,120,8;185,120,9;185,120,10;185,121,8;185,121,9;185,121,10;186,119,8;186,119,9;186,119,10;186,120,8;186,120,9;186,120,10;186,121,8;186,121,9;186,121,10;187,119,8;187,119,9;187,119,10;187,120,8;187,120,9;187,120,10;187,121,8;187,121,9;187,121,10</Nodes>
      </Cell>
      <Cell id="118">
        <Nodes>197,119,8;197,119,9;197,119,10;197,120,8;197,120,9;197,120,10;197,121,8;197,121,9;197,121,10;198,119,8;198,119,9;198,119,10;198,120,8;198,120,9;198,120,10;198,121,8;198,121,9;198,121,10;199,119,8;199,119,9;199,119,10;199,120,8;199,120,9;199,120,10;199,121,8;199,121,9;199,121,10</Nodes>
      </Cell>
      <Cell id="119">
        <Nodes>205,109,8;205,109,9;205,109,10;205,110,8;205,110,9;205,110,10;205,111,8;205,111,9;205,111,10;206,109,8;206,109,9;206,109,10;206,110,8;206,110,9;206,110,10;206,111,8;206,111,9;206,111,10;207,109,8;207,109,9;207,109,10;207,110,8;207,110,9;207,110,10;207,111,8;207,111,9;207,111,10</Nodes>
      </Cell>
      <Cell id="120">
        <Nodes>185,99,8;185,99,9;185,99,10;185,100,8;185,100,9;185,100,10;185,101,8;185,101,9;185,101,10;186,99,8;186,99,9;186,99,10;186,100,8;186,100,9;186,100,10;186,101,8;186,101,9;186,101,10;187,99,8;187,99,9;187,99,10;187,100,8;187,100,9;187,100,10;187,101,8;187,101,9;187,101,10</Nodes>
      </Cell>
      <Cell id="121">
        <Nodes>197,99,8;197,99,9;197,99,10;197,100,8;197,100,9;197,100,10;197,101,8;197,101,9;197,101,10;198,99,8;198,99,9;198,99,10;198,100,8;198,100,9;198,100,10;198,101,8;198,101,9;198,101,10;199,99,8;199,99,9;199,99,10;199,100,8;199,100,9;199,100,10;199,101,8;199,101,9;199,101,10</Nodes>
      </Cell>
      <Cell id="122">
        <Nodes>205,89,8;205,89,9;205,89,10;205,90,8;205,90,9;205,90,10;205,91,8;205,91,9;205,91,10;206,89,8;206,89,9;206,89,10;206,90,8;206,90,9;206,90,10;206,91,8;206,91,9;206,91,10;207,89,8;207,89,9;207,89,10;207,90,8;207,90,9;207,90,10;207,91,8;207,91,9;207,91,10</Nodes>
      </Cell>
      <Cell id="123">
        <Nodes>185,79,8;185,79,9;185,79,10;185,80,8;185,80,9;185,80,10;185,81,8;185,81,9;185,81,10;186,79,8;186,79,9;186,79,10;186,80,8;186,80,9;186,80,10;186,81,8;186,81,9;186,81,10;187,79,8;187,79,9;187,79,10;187,80,8;187,80,9;187,80,10;187,81,8;187,81,9;187,81,10</Nodes>
      </Cell>
      <Cell id="124">
        <Nodes>197,79,8;197,79,9;197,79,10;197,80,8;197,80,9;197,80,10;197,81,8;197,81,9;197,81,10;198,79,8;198,79,9;198,79,10;198,80,8;198,80,9;198,80,10;198,81,8;198,81,9;198,81,10;199,79,8;199,79,9;199,79,10;199,80,8;199,80,9;199,80,10;199,81,8;199,81,9;199,81,10</Nodes>
      </Cell>
      <Cell id="125">
        <Nodes>165,69,8;165,69,9;165,69,10;165,70,8;165,70,9;165,70,10;165,71,8;165,71,9;165,71,10;166,69,8;166,69,9;166,69,10;166,70,8;166,70,9;166,70,10;166,71,8;166,71,9;166,71,10;167,69,8;167,69,9;167,69,10;167,70,8;167,70,9;167,70,10;167,71,8;167,71,9;167,71,10</Nodes>
      </Cell>
      <Cell id="126">
        <Nodes>177,69,8;177,69,9;177,69,10;177,70,8;177,70,9;177,70,10;177,71,8;177,71,9;177,71,10;178,69,8;178,69,9;178,69,10;178,70,8;178,70,9;178,70,10;178,71,8;178,71,9;178,71,10;179,69,8;179,69,9;179,69,10;179,70,8;179,70,9;179,70,10;179,71,8;179,71,9;179,71,10</Nodes>
      </Cell>
    </Population>
    <Population type="BCell" size="0">
      <Cell id="127">
        <Nodes>147,57,4;148,57,4;147,58,4;147,57,3;148,58,4;147,57,5;148,57,3;147,56,4;148,57,5;147,58,3;146,57,4;148,56,4;147,58,5;148,58,3;147,56,3;148,58,5;146,58,4;147,56,5;146,57,3;148,56,3;146,57,5;149,57,4;148,56,5;146,56,4;146,58,3;147,59,4;146,58,5;149,58,4;149,57,3;147,57,2;146,56,3;148,59,4;149,57,5;146,56,5;149,56,4;148,57,2;147,57,6;147,59,3;149,58,3;147,58,2;147,59,5;147,55,4;149,58,5;148,57,6;148,59,3;148,58,2;148,59,5;149,56,3;147,58,6;148,55,4</Nodes>
        <PropertyData symbol-ref="clone_id" value="127" />
      </Cell>
      <Cell id="128">
        <Nodes>156,174,3;156,175,3;155,174,3;156,174,2;156,174,4;157,174,3;155,175,3;156,175,2;156,175,4;157,175,3;156,173,3;155,174,2;155,174,4;157,174,2;157,174,4;155,175,2;155,175,4;157,175,2;157,175,4;156,176,3;155,173,3;156,173,2;156,173,4;157,173,3;155,176,3;156,176,2;156,176,4;157,176,3;155,173,2;155,173,4;157,173,2;157,173,4;154,174,3;156,174,1;156,174,5;154,175,3;158,174,3;156,175,1;156,175,5;158,175,3;155,176,2;155,176,4;157,176,2;157,176,4;154,174,2;154,174,4;155,174,1;155,174,5;157,174,1;157,174,5</Nodes>
        <PropertyData symbol-ref="clone_id" value="128" />
      </Cell>
      <Cell id="129">
        <Nodes>106,52,4;105,52,4;106,52,5;105,52,5;106,53,4;105,53,4;106,51,4;105,51,4;106,53,5;105,53,5;106,52,3;105,52,3;106,51,5;105,51,5;107,52,4;104,52,4;106,53,3;105,53,3;107,52,5;104,52,5;106,51,3;105,51,3;107,53,4;104,53,4;106,52,6;105,52,6;107,51,4;104,51,4;107,53,5;104,53,5;107,52,3;104,52,3;106,54,4;105,54,4;107,51,5;104,51,5;106,53,6;105,53,6;106,54,5;105,54,5;107,53,3;104,53,3;106,51,6;105,51,6;106,50,4;105,50,4;107,51,3;104,51,3;106,52,2;105,52,2</Nodes>
        <PropertyData symbol-ref="clone_id" value="129" />
      </Cell>
      <Cell id="130">
        <Nodes>112,113,6;112,113,5;112,114,6;112,114,5;111,113,6;111,113,5;111,114,6;113,113,6;111,114,5;113,113,5;113,114,6;112,112,6;112,113,7;113,114,5;112,112,5;112,114,7;111,112,6;111,113,7;112,113,4;111,112,5;112,115,6;111,114,7;113,112,6;113,113,7;112,114,4;112,115,5;113,112,5;113,114,7;112,112,7;111,113,4;111,115,6;110,113,6;111,114,4;111,115,5;110,113,5;110,114,6;113,113,4;113,115,6;111,112,7;110,114,5;113,114,4;112,112,4;113,115,5;112,115,7;114,113,6;113,112,7;114,113,5;114,114,6;111,112,4;110,112,6</Nodes>
        <PropertyData symbol-ref="clone_id" value="130" />
      </Cell>
      <Cell id="131">
        <Nodes>107,110,2;108,110,2;107,110,3;107,109,2;108,110,3;108,109,2;107,109,3;107,111,2;107,110,1;108,109,3;108,111,2;108,110,1;106,110,2;107,111,3;108,111,3;107,109,1;106,110,3;108,109,1;106,109,2;109,110,2;107,111,1;108,111,1;106,109,3;106,111,2;109,110,3;107,110,4;106,110,1;109,109,2;108,110,4;107,108,2;106,111,3;108,108,2;109,109,3;109,111,2;107,109,4;106,109,1;109,110,1;107,108,3;108,109,4;108,108,3;109,111,3;107,111,4;106,111,1;107,112,2;108,111,4;109,109,1;108,112,2;106,110,4;107,108,1;107,110,0</Nodes>
        <PropertyData symbol-ref="clone_id" value="131" />
      </Cell>
      <Cell id="132">
        <Nodes>133,171,7;132,171,7;133,172,7;133,171,6;132,172,7;132,171,6;133,172,6;132,172,6;133,171,8;133,170,7;132,171,8;132,170,7;134,171,7;133,172,8;133,170,6;132,172,8;132,170,6;134,172,7;131,171,7;134,171,6;131,172,7;134,172,6;131,171,6;133,173,7;133,171,5;132,173,7;132,171,5;131,172,6;133,173,6;133,172,5;132,173,6;132,172,5;133,170,8;132,170,8;134,171,8;134,170,7;134,172,8;131,171,8;131,170,7;134,170,6;131,172,8;133,173,8;131,170,6;132,173,8;133,170,5;134,173,7;132,170,5;134,171,5;131,173,7;134,173,6</Nodes>
        <PropertyData symbol-ref="clone_id" value="132" />
      </Cell>
      <Cell id="133">
        <Nodes>142,74,3;142,74,4;141,74,3;142,73,3;141,74,4;142,73,4;141,73,3;142,75,3;143,74,3;141,73,4;142,75,4;142,74,2;143,74,4;141,75,3;143,73,3;141,75,4;141,74,2;142,73,2;143,73,4;142,74,5;143,75,3;141,73,2;142,75,2;140,74,3;143,75,4;141,74,5;143,74,2;142,73,5;142,72,3;140,74,4;142,72,4;141,75,2;140,73,3;141,73,5;143,73,2;141,72,3;142,75,5;140,73,4;143,74,5;141,72,4;140,75,3;141,75,5;143,75,2;143,73,5;143,72,3;142,76,3;140,75,4;140,74,2;144,74,3;142,72,2</Nodes>
        <PropertyData symbol-ref="clone_id" value="133" />
      </Cell>
      <Cell id="134">
        <Nodes>131,67,7;131,66,7;131,67,8;130,67,7;132,67,7;131,67,6;131,66,8;130,66,7;132,66,7;131,68,7;131,66,6;130,67,8;132,67,8;130,67,6;130,66,8;132,67,6;132,66,8;131,68,8;130,68,7;130,66,6;132,68,7;132,66,6;131,68,6;131,65,7;130,68,8;132,68,8;131,67,9;131,65,8;130,68,6;132,68,6;130,65,7;132,65,7;129,67,7;131,66,9;131,65,6;133,67,7;129,66,7;131,67,5;133,66,7;130,67,9;130,65,8;132,67,9;132,65,8;129,67,8;131,66,5;133,67,8;130,66,9;130,65,6;132,66,9;132,65,6</Nodes>
        <PropertyData symbol-ref="clone_id" value="134" />
      </Cell>
      <Cell id="135">
        <Nodes>115,66,7;115,66,6;115,67,7;114,66,7;116,66,7;115,67,6;115,65,7;114,66,6;115,66,8;114,67,7;116,66,6;115,65,6;116,67,7;114,67,6;114,65,7;115,67,8;116,67,6;114,66,8;116,65,7;114,65,6;116,66,8;115,65,8;116,65,6;115,66,5;114,67,8;116,67,8;115,68,7;115,67,5;114,65,8;113,66,7;114,66,5;115,68,6;116,65,8;116,66,5;113,66,6;115,65,5;114,68,7;117,66,7;113,67,7;114,67,5;115,64,7;116,68,7;114,68,6;117,66,6;116,67,5;113,67,6;113,65,7;115,64,6;114,65,5;115,68,8</Nodes>
        <PropertyData symbol-ref="clone_id" value="135" />
      </Cell>
      <Cell id="136">
        <Nodes>119,65,3;119,65,2;118,65,3;119,66,3;118,65,2;119,66,2;118,66,3;118,66,2;119,64,3;120,65,3;119,64,2;120,65,2;119,65,4;118,64,3;120,66,3;118,64,2;120,66,2;118,65,4;119,66,4;119,65,1;120,64,3;118,66,4;118,65,1;119,66,1;120,64,2;117,65,3;119,67,3;119,64,4;120,65,4;117,65,2;119,67,2;118,66,1;117,66,3;118,67,3;118,64,4;119,64,1;120,66,4;120,65,1;117,66,2;118,67,2;118,64,1;120,66,1;117,64,3;120,67,3;120,64,4;117,64,2;120,67,2;119,63,3;121,65,3;117,65,4</Nodes>
        <PropertyData symbol-ref="clone_id" value="136" />
      </Cell>
      <Cell id="137">
        <Nodes>120,141,5;120,141,4;120,142,5;121,141,5;119,141,5;120,140,5;120,141,6;120,142,4;121,141,4;121,142,5;119,141,4;119,142,5;120,140,4;120,142,6;121,140,5;121,141,6;119,140,5;119,141,6;120,140,6;121,142,4;119,142,4;121,140,4;121,142,6;119,140,4;119,142,6;121,140,6;119,140,6;120,141,3;120,143,5;122,141,5;118,141,5;120,139,5;120,141,7;120,142,3;120,143,4;121,141,3;121,143,5;122,141,4;122,142,5;119,141,3;119,143,5;120,140,3;120,143,6;122,140,5;122,141,6;118,141,4;118,142,5;120,139,4;120,142,7;121,139,5</Nodes>
        <PropertyData symbol-ref="clone_id" value="137" />
      </Cell>
      <Cell id="138">
        <Nodes>106,62,3;105,62,3;106,62,4;106,61,3;105,62,4;105,61,3;106,61,4;105,61,4;106,63,3;106,62,2;105,63,3;105,62,2;107,62,3;106,63,4;106,61,2;105,63,4;105,61,2;104,62,3;107,62,4;107,61,3;104,62,4;104,61,3;106,63,2;105,63,2;107,61,4;106,62,5;106,60,3;105,62,5;105,60,3;104,61,4;107,63,3;107,62,2;104,63,3;104,62,2;106,61,5;106,60,4;105,61,5;105,60,4;107,63,4;107,61,2;104,63,4;104,61,2;106,63,5;105,63,5;106,60,2;105,60,2;107,63,2;106,64,3;106,62,1;105,64,3</Nodes>
        <PropertyData symbol-ref="clone_id" value="138" />
      </Cell>
      <Cell id="139">
        <Nodes>163,108,4;164,108,4;163,108,5;164,108,5;163,109,4;164,109,4;163,107,4;163,109,5;164,107,4;164,109,5;163,108,3;163,107,5;162,108,4;164,108,3;164,107,5;162,108,5;163,109,3;165,108,4;162,109,4;164,109,3;163,107,3;163,108,6;165,108,5;162,107,4;164,107,3;162,109,5;164,108,6;165,109,4;162,108,3;162,107,5;165,107,4;163,110,4;163,109,6;165,109,5;164,110,4;164,109,6;163,107,6;165,108,3;165,107,5;163,110,5;162,109,3;164,107,6;163,106,4;164,110,5;162,107,3;164,106,4;162,108,6;163,106,5;165,109,3;164,106,5</Nodes>
        <PropertyData symbol-ref="clone_id" value="139" />
      </Cell>
      <Cell id="140">
        <Nodes>158,77,6;159,77,6;158,78,6;159,78,6;158,77,7;158,77,5;159,77,7;159,77,5;158,78,7;158,78,5;159,78,7;158,76,6;159,78,5;157,77,6;159,76,6;157,78,6;160,77,6;158,76,7;158,76,5;157,77,7;158,79,6;157,77,5;159,76,7;160,78,6;159,76,5;159,79,6;157,78,7;157,78,5;157,76,6;160,77,7;160,77,5;158,79,7;158,79,5;160,78,7;160,78,5;158,77,8;159,79,7;159,79,5;158,77,4;160,76,6;159,77,8;158,78,8;159,77,4;157,76,7;157,76,5;158,78,4;157,79,6;159,78,8;159,78,4;160,76,7</Nodes>
        <PropertyData symbol-ref="clone_id" value="140" />
      </Cell>
      <Cell id="141">
        <Nodes>116,29,6;116,28,6;116,29,7;116,28,7;115,29,6;117,29,6;115,28,6;117,28,6;116,29,5;116,28,5;115,29,7;117,29,7;116,30,6;115,28,7;117,28,7;115,29,5;117,29,5;116,27,6;115,28,5;117,28,5;116,30,7;115,30,6;117,30,6;116,30,5;116,27,7;115,27,6;117,27,6;116,27,5;116,29,8;115,30,7;117,30,7;116,28,8;114,29,6;115,30,5;118,29,6;117,30,5;115,27,7;114,28,6;117,27,7;118,28,6;116,29,4;115,27,5;117,27,5;116,28,4;115,29,8;117,29,8;115,28,8;114,29,7;117,28,8;118,29,7</Nodes>
        <PropertyData symbol-ref="clone_id" value="141" />
      </Cell>
      <Cell id="142">
        <Nodes>124,76,4;123,76,4;124,77,4;124,76,3;123,77,4;123,76,3;124,77,3;123,77,3;124,76,5;124,75,4;123,76,5;123,75,4;125,76,4;124,77,5;123,77,5;124,75,3;125,77,4;123,75,3;122,76,4;125,76,3;122,77,4;125,77,3;124,78,4;122,76,3;123,78,4;124,76,2;124,75,5;123,76,2;122,77,3;123,75,5;124,78,3;125,76,5;124,77,2;125,75,4;123,78,3;123,77,2;125,77,5;122,76,5;122,75,4;125,75,3;122,77,5;124,78,5;122,75,3;123,78,5;124,75,2;125,78,4;123,75,2;125,76,2;125,75,5;124,76,6</Nodes>
        <PropertyData symbol-ref="clone_id" value="142" />
      </Cell>
      <Cell id="143">
        <Nodes>118,111,4;118,110,4;117,111,4;117,110,4;118,111,5;118,110,5;117,111,5;117,110,5;118,111,3;118,110,3;117,111,3;117,110,3;119,111,4;119,110,4;118,112,4;118,109,4;117,112,4;117,109,4;116,111,4;116,110,4;119,111,5;119,110,5;118,112,5;118,109,5;119,111,3;119,110,3;117,112,5;118,112,3;117,109,5;118,109,3;116,111,5;116,110,5;117,112,3;117,109,3;116,111,3;116,110,3;118,111,6;118,110,6;119,112,4;119,109,4;117,111,6;117,110,6;118,111,2;118,110,2;116,112,4;116,109,4;117,111,2;117,110,2;119,112,5;119,109,5</Nodes>
        <PropertyData symbol-ref="clone_id" value="143" />
      </Cell>
      <Cell id="144">
        <Nodes>130,55,5;130,56,5;129,55,5;130,55,6;129,56,5;130,55,4;130,56,6;131,55,5;130,56,4;129,55,6;130,54,5;129,55,4;131,56,5;129,56,6;129,56,4;129,54,5;131,55,6;131,55,4;130,54,6;130,54,4;131,56,6;130,57,5;131,56,4;131,54,5;129,54,6;128,55,5;129,54,4;129,57,5;128,56,5;130,57,6;130,55,7;130,57,4;131,54,6;131,54,4;128,55,6;130,55,3;128,55,4;131,57,5;130,56,7;129,57,6;129,55,7;129,57,4;128,56,6;130,56,3;128,56,4;129,55,3;128,54,5;132,55,5;129,56,7;129,56,3</Nodes>
        <PropertyData symbol-ref="clone_id" value="144" />
      </Cell>
      <Cell id="145">
        <Nodes>141,88,4;141,88,5;141,89,4;140,88,4;141,89,5;140,88,5;142,88,4;141,87,4;142,88,5;141,87,5;140,89,4;141,88,3;140,89,5;142,89,4;142,89,5;140,87,4;140,87,5;142,87,4;141,88,6;142,87,5;141,89,3;140,88,3;142,88,3;141,87,3;141,89,6;140,88,6;142,88,6;141,87,6;140,89,3;141,90,4;142,89,3;141,90,5;139,88,4;140,87,3;139,88,5;140,89,6;142,87,3;143,88,4;142,89,6;143,88,5;141,86,4;140,87,6;141,86,5;142,87,6;140,90,4;139,89,4;140,90,5;142,90,4;139,89,5;142,90,5</Nodes>
        <PropertyData symbol-ref="clone_id" value="145" />
      </Cell>
      <Cell id="146">
        <Nodes>166,32,4;166,33,4;167,32,4;166,32,5;166,32,3;165,32,4;167,33,4;166,31,4;166,33,5;166,33,3;165,33,4;167,32,5;167,32,3;165,32,5;165,32,3;167,31,4;167,33,5;166,31,5;167,33,3;166,31,3;165,31,4;165,33,5;165,33,3;166,34,4;167,31,5;167,31,3;165,31,5;165,31,3;168,32,4;166,32,6;167,34,4;166,34,5;166,32,2;166,34,3;165,34,4;168,33,4;164,32,4;166,33,6;166,33,2;168,32,5;167,32,6;168,32,3;164,33,4;167,34,5;166,30,4;167,32,2;167,34,3;165,32,6;168,31,4;165,34,5</Nodes>
        <PropertyData symbol-ref="clone_id" value="146" />
      </Cell>
      <Cell id="147">
        <Nodes>136,115,2;136,115,3;137,115,2;137,115,3;136,114,2;136,114,3;137,114,2;137,114,3;136,116,2;136,116,3;135,115,2;135,115,3;137,116,2;136,115,1;137,116,3;135,114,2;137,115,1;136,115,4;135,114,3;136,114,1;137,115,4;138,115,2;137,114,1;136,114,4;138,115,3;136,113,2;135,116,2;137,114,4;136,113,3;138,114,2;135,116,3;136,116,1;138,114,3;137,113,2;135,115,1;137,113,3;137,116,1;136,116,4;135,115,4;135,114,1;137,116,4;138,116,2;138,116,3;135,114,4;138,115,1;135,113,2;135,113,3;136,117,2;136,113,1;138,115,4</Nodes>
        <PropertyData symbol-ref="clone_id" value="147" />
      </Cell>
      <Cell id="148">
        <Nodes>117,33,2;117,33,3;117,34,2;116,33,2;118,33,2;117,34,3;117,32,2;116,33,3;117,33,1;116,34,2;118,33,3;117,32,3;118,34,2;116,34,3;116,32,2;117,34,1;116,33,1;118,34,3;118,32,2;116,32,3;118,33,1;117,32,1;116,34,1;118,32,3;117,33,4;118,34,1;117,35,2;116,32,1;115,33,2;117,34,4;116,33,4;117,35,3;118,32,1;115,33,3;116,35,2;118,33,4;115,34,2;117,32,4;119,33,2;116,34,4;117,31,2;118,35,2;116,35,3;115,34,3;115,32,2;117,35,1;119,33,3;117,33,0;118,34,4;115,33,1</Nodes>
        <PropertyData symbol-ref="clone_id" value="148" />
      </Cell>
      <Cell id="149">
        <Nodes>123,86,7;122,86,7;123,87,7;123,86,8;122,87,7;123,86,6;122,86,8;123,85,7;122,86,6;122,85,7;123,87,8;124,86,7;123,87,6;122,87,8;122,87,6;123,85,8;123,85,6;122,85,8;121,86,7;122,85,6;124,87,7;124,86,8;124,86,6;124,85,7;121,87,7;121,86,8;121,86,6;121,85,7;124,87,8;123,88,7;124,87,6;122,88,7;123,86,9;124,85,8;124,85,6;123,86,5;122,86,9;121,87,8;121,87,6;122,86,5;123,84,7;121,85,8;122,84,7;121,85,6;123,88,8;123,88,6;123,87,9;122,88,8;122,88,6;123,87,5</Nodes>
        <PropertyData symbol-ref="clone_id" value="149" />
      </Cell>
      <Cell id="150">
        <Nodes>101,132,5;101,133,5;101,132,4;101,133,4;100,132,5;100,133,5;102,132,5;102,133,5;100,132,4;101,132,6;100,133,4;101,133,6;102,132,4;102,133,4;101,131,5;101,134,5;100,132,6;101,131,4;100,133,6;102,132,6;102,133,6;100,131,5;101,134,4;102,131,5;101,132,3;100,134,5;101,133,3;100,131,4;101,131,6;102,134,5;102,131,4;100,134,4;101,134,6;99,132,5;102,134,4;99,133,5;100,132,3;100,133,3;102,132,3;103,132,5;100,131,6;102,133,3;99,132,4;103,133,5;99,133,4;102,131,6;100,134,6;103,132,4;102,134,6;103,133,4</Nodes>
        <PropertyData symbol-ref="clone_id" value="150" />
      </Cell>
      <Cell id="151">
        <Nodes>141,47,7;141,47,6;142,47,7;142,47,6;141,46,7;141,48,7;141,46,6;142,46,7;141,48,6;140,47,7;142,48,7;141,47,8;142,46,6;140,47,6;142,48,6;142,47,8;140,46,7;141,46,8;140,48,7;141,48,8;141,47,5;140,46,6;140,48,6;143,47,7;142,46,8;140,47,8;142,48,8;142,47,5;143,47,6;141,46,5;141,45,7;141,48,5;143,46,7;140,46,8;143,48,7;141,49,7;140,48,8;142,46,5;141,45,6;140,47,5;143,46,6;142,45,7;142,48,5;143,48,6;141,49,6;143,47,8;142,49,7;142,45,6;139,47,7;142,49,6</Nodes>
        <PropertyData symbol-ref="clone_id" value="151" />
      </Cell>
      <Cell id="152">
        <Nodes>127,86,5;127,87,5;126,86,5;126,87,5;127,86,6;127,87,6;126,86,6;126,87,6;127,86,4;127,87,4;126,86,4;126,87,4;128,86,5;127,85,5;128,87,5;126,85,5;127,88,5;128,86,6;125,86,5;127,85,6;126,88,5;128,87,6;125,87,5;126,85,6;127,88,6;125,86,6;126,88,6;125,87,6;127,86,7;127,87,7;126,86,7;126,87,7;128,86,4;127,85,4;128,87,4;126,85,4;128,85,5;127,88,4;125,86,4;126,88,4;125,87,4;128,88,5;128,85,6;125,85,5;128,88,6;125,88,5;125,85,6;128,86,7;127,85,7;128,87,7</Nodes>
        <PropertyData symbol-ref="clone_id" value="152" />
      </Cell>
      <Cell id="153">
        <Nodes>118,90,3;118,91,3;119,90,3;119,91,3;118,90,2;118,91,2;118,90,4;118,91,4;119,90,2;117,90,3;119,91,2;119,90,4;117,91,3;119,91,4;118,89,3;118,92,3;119,89,3;117,90,2;117,91,2;117,90,4;117,91,4;119,92,3;118,89,2;118,89,4;120,90,3;120,91,3;118,92,2;118,92,4;119,89,2;117,89,3;119,89,4;119,92,2;117,92,3;119,92,4;118,90,1;120,90,2;118,91,1;120,91,2;120,90,4;118,90,5;120,91,4;118,91,5;117,89,2;119,90,1;119,91,1;117,89,4;117,92,2;119,90,5;119,91,5;117,92,4</Nodes>
        <PropertyData symbol-ref="clone_id" value="153" />
      </Cell>
      <Cell id="154">
        <Nodes>149,40,4;149,40,3;150,40,4;149,41,4;150,40,3;149,39,4;149,41,3;148,40,4;150,41,4;149,40,5;149,39,3;150,39,4;148,40,3;150,41,3;150,40,5;148,41,4;150,39,3;149,41,5;148,39,4;149,39,5;148,41,3;148,40,5;150,41,5;149,40,2;148,39,3;151,40,4;150,39,5;150,40,2;149,42,4;148,41,5;151,40,3;149,41,2;151,41,4;148,39,5;149,42,3;149,39,2;150,42,4;149,38,4;151,39,4;148,40,2;150,41,2;151,41,3;151,40,5;150,42,3;147,40,4;150,39,2;149,38,3;151,39,3;150,38,4;149,40,6</Nodes>
        <PropertyData symbol-ref="clone_id" value="154" />
      </Cell>
      <Cell id="155">
        <Nodes>115,45,5;116,45,5;115,45,6;115,44,5;116,45,6;116,44,5;115,44,6;116,44,6;115,46,5;115,45,4;114,45,5;116,46,5;116,45,4;115,46,6;115,44,4;114,45,6;114,44,5;116,46,6;116,44,4;114,44,6;117,45,5;115,45,7;115,43,5;115,46,4;114,46,5;114,45,4;117,45,6;117,44,5;116,45,7;116,43,5;115,44,7;115,43,6;116,46,4;114,46,6;114,44,4;117,44,6;116,44,7;116,43,6;117,46,5;117,45,4;115,46,7;114,45,7;115,43,4;114,43,5;114,46,4;117,46,6;116,46,7;117,44,4;116,43,4;114,44,7</Nodes>
        <PropertyData symbol-ref="clone_id" value="155" />
      </Cell>
      <Cell id="156">
        <Nodes>114,138,4;114,137,4;114,138,3;113,138,4;114,137,3;113,137,4;113,138,3;115,138,4;113,137,3;114,138,5;114,139,4;115,137,4;114,137,5;115,138,3;113,138,5;114,139,3;113,139,4;115,137,3;113,137,5;114,136,4;113,139,3;115,138,5;114,138,2;115,139,4;114,139,5;112,138,4;114,136,3;115,137,5;113,136,4;114,137,2;112,137,4;115,139,3;113,138,2;112,138,3;113,139,5;113,136,3;113,137,2;112,137,3;115,136,4;114,136,5;115,138,2;115,139,5;112,138,5;115,136,3;114,139,2;113,136,5;112,139,4;115,137,2;116,138,4;114,138,6</Nodes>
        <PropertyData symbol-ref="clone_id" value="156" />
      </Cell>
      <Cell id="157">
        <Nodes>168,110,3;168,110,2;167,110,3;168,109,3;167,110,2;168,109,2;167,109,3;167,109,2;168,111,3;169,110,3;168,110,4;168,111,2;169,110,2;167,111,3;169,109,3;167,110,4;168,109,4;167,111,2;169,109,2;167,109,4;168,110,1;169,111,3;166,110,3;168,108,3;168,111,4;169,110,4;167,110,1;168,109,1;169,111,2;166,110,2;168,108,2;166,109,3;167,108,3;167,111,4;169,109,4;167,109,1;166,109,2;167,108,2;168,111,1;169,110,1;166,111,3;169,108,3;169,111,4;166,110,4;168,108,4;167,111,1;169,109,1;166,111,2;169,108,2;168,112,3</Nodes>
        <PropertyData symbol-ref="clone_id" value="157" />
      </Cell>
      <Cell id="158">
        <Nodes>143,56,4;144,56,4;143,57,4;143,56,5;144,57,4;144,56,5;143,57,5;144,57,5;143,56,3;143,55,4;144,56,3;142,56,4;144,55,4;143,57,3;143,55,5;144,57,3;142,57,4;142,56,5;144,55,5;145,56,4;142,57,5;143,58,4;145,57,4;145,56,5;143,56,6;144,58,4;144,56,6;143,58,5;145,57,5;143,57,6;144,58,5;144,57,6;143,55,3;142,56,3;144,55,3;142,55,4;142,57,3;142,55,5;145,56,3;145,55,4;143,58,3;145,57,3;144,58,3;145,55,5;142,58,4;143,55,6;142,56,6;144,55,6;142,58,5;142,57,6</Nodes>
        <PropertyData symbol-ref="clone_id" value="158" />
      </Cell>
      <Cell id="159">
        <Nodes>135,28,7;136,28,7;135,28,8;136,28,8;135,27,7;135,29,7;136,27,7;135,27,8;136,29,7;135,29,8;136,27,8;135,28,6;136,29,8;134,28,7;136,28,6;134,28,8;137,28,7;135,27,6;134,27,7;135,28,9;135,29,6;136,27,6;137,28,8;134,29,7;136,28,9;134,27,8;136,29,6;134,29,8;137,27,7;134,28,6;135,27,9;137,29,7;137,27,8;135,26,7;135,29,9;136,27,9;137,29,8;136,26,7;136,29,9;135,26,8;137,28,6;135,30,7;134,27,6;136,26,8;134,28,9;136,30,7;134,29,6;135,30,8;136,30,8;137,27,6</Nodes>
        <PropertyData symbol-ref="clone_id" value="159" />
      </Cell>
      <Cell id="160">
        <Nodes>117,98,3;118,98,3;117,97,3;117,98,2;117,98,4;118,97,3;117,99,3;118,98,2;116,98,3;117,97,2;118,98,4;118,99,3;117,97,4;118,97,2;117,99,2;116,97,3;118,97,4;116,98,2;117,99,4;118,99,2;116,98,4;116,99,3;118,99,4;119,98,3;116,97,2;116,97,4;117,96,3;119,97,3;116,99,2;117,98,1;119,98,2;118,96,3;116,99,4;119,98,4;118,98,1;119,99,3;117,96,2;117,98,5;117,97,1;119,97,2;117,100,3;117,96,4;118,96,2;118,98,5;119,97,4;118,97,1;117,99,1;118,100,3;119,99,2;116,96,3</Nodes>
        <PropertyData symbol-ref="clone_id" value="160" />
      </Cell>
      <Cell id="161">
        <Nodes>127,142,4;127,142,3;127,143,4;127,143,3;126,142,4;126,142,3;126,143,4;126,143,3;128,142,4;128,142,3;128,143,4;128,143,3;127,141,4;127,141,3;127,142,5;127,142,2;127,143,5;126,141,4;127,143,2;126,141,3;127,144,4;126,142,5;127,144,3;126,142,2;126,143,5;128,141,4;128,141,3;126,143,2;128,142,5;126,144,4;126,144,3;125,142,4;128,142,2;125,142,3;128,143,5;127,141,5;125,143,4;128,143,2;125,143,3;127,141,2;128,144,4;128,144,3;126,141,5;127,144,5;126,141,2;129,142,4;129,142,3;127,144,2;129,143,4;128,141,5</Nodes>
        <PropertyData symbol-ref="clone_id" value="161" />
      </Cell>
      <Cell id="162">
        <Nodes>159,117,6;159,117,5;160,117,6;159,118,6;159,116,6;158,117,6;160,117,5;159,118,5;159,117,7;160,118,6;159,116,5;158,117,5;160,116,6;158,118,6;160,118,5;160,117,7;159,118,7;158,116,6;160,116,5;158,118,5;159,116,7;158,117,7;158,116,5;159,117,4;160,118,7;160,116,7;158,118,7;161,117,6;159,119,6;160,117,4;159,118,4;158,116,7;161,117,5;159,119,5;159,116,4;158,117,4;161,118,6;160,119,6;159,115,6;157,117,6;160,118,4;161,116,6;158,119,6;161,118,5;160,119,5;159,115,5;157,117,5;160,116,4;159,117,8;158,118,4</Nodes>
        <PropertyData symbol-ref="clone_id" value="162" />
      </Cell>
      <Cell id="163">
        <Nodes>163,101,3;163,102,3;164,101,3;164,102,3;163,101,2;163,101,4;163,102,2;163,102,4;164,101,2;164,101,4;164,102,2;164,102,4;162,101,3;162,102,3;163,100,3;163,103,3;164,100,3;164,103,3;165,101,3;162,101,2;165,102,3;162,101,4;162,102,2;162,102,4;163,100,2;163,100,4;163,103,2;164,100,2;163,103,4;164,100,4;164,103,2;164,103,4;165,101,2;162,100,3;165,101,4;165,102,2;165,102,4;162,103,3;163,101,1;163,102,1;163,101,5;163,102,5;164,101,1;164,102,1;164,101,5;164,102,5;165,100,3;162,100,2;162,100,4;165,103,3</Nodes>
        <PropertyData symbol-ref="clone_id" value="163" />
      </Cell>
      <Cell id="164">
        <Nodes>145,120,7;145,120,6;144,120,7;145,121,7;144,120,6;145,121,6;145,119,7;146,120,7;144,121,7;145,120,8;145,119,6;146,120,6;144,121,6;144,119,7;146,121,7;144,120,8;145,121,8;144,119,6;146,121,6;146,119,7;145,120,5;145,119,8;146,120,8;144,121,8;146,119,6;143,120,7;145,122,7;144,120,5;145,121,5;144,119,8;146,121,8;143,120,6;145,122,6;143,121,7;144,122,7;145,119,5;146,120,5;144,121,5;146,119,8;143,121,6;144,122,6;145,118,7;143,119,7;147,120,7;146,122,7;144,119,5;146,121,5;143,120,8;145,122,8;145,118,6</Nodes>
        <PropertyData symbol-ref="clone_id" value="164" />
      </Cell>
      <Cell id="165">
        <Nodes>109,58,7;109,58,8;109,57,7;109,57,8;108,58,7;108,58,8;108,57,7;108,57,8;110,58,7;110,58,8;109,59,7;110,57,7;109,59,8;109,58,6;110,57,8;109,57,6;108,59,7;109,58,9;108,59,8;108,58,6;109,57,9;109,56,7;110,59,7;108,57,6;109,56,8;108,58,9;110,59,8;110,58,6;107,58,7;108,57,9;109,59,6;108,56,7;110,57,6;107,58,8;110,58,9;108,56,8;107,57,7;109,59,9;107,57,8;110,57,9;110,56,7;108,59,6;110,56,8;111,58,7;108,59,9;109,56,6;110,59,6;111,58,8;111,57,7;107,59,7</Nodes>
        <PropertyData symbol-ref="clone_id" value="165" />
      </Cell>
      <Cell id="166">
        <Nodes>139,56,5;139,56,4;139,55,5;140,56,5;139,55,4;140,56,4;140,55,5;140,55,4;138,56,5;139,57,5;139,56,6;138,56,4;139,57,4;138,55,5;140,57,5;139,55,6;140,56,6;138,55,4;140,57,4;140,55,6;139,56,3;139,54,5;141,56,5;139,55,3;140,56,3;139,54,4;141,56,4;140,54,5;141,55,5;140,55,3;140,54,4;141,55,4;138,57,5;138,56,6;139,57,6;138,57,4;138,55,6;140,57,6;138,56,3;139,57,3;138,54,5;139,54,6;141,57,5;141,56,6;138,55,3;138,54,4;140,57,3;141,57,4;140,54,6;141,55,6</Nodes>
        <PropertyData symbol-ref="clone_id" value="166" />
      </Cell>
      <Cell id="167">
        <Nodes>127,45,6;127,45,5;127,44,6;127,44,5;128,45,6;128,45,5;128,44,6;128,44,5;126,45,6;126,45,5;126,44,6;127,46,6;126,44,5;127,46,5;127,45,7;127,45,4;127,44,7;128,46,6;128,46,5;127,44,4;128,45,7;127,43,6;127,43,5;128,45,4;128,44,7;128,44,4;128,43,6;129,45,6;128,43,5;129,45,5;129,44,6;129,44,5;126,46,6;126,46,5;126,45,7;126,45,4;126,44,7;127,46,7;126,44,4;127,46,4;126,43,6;126,43,5;128,46,7;128,46,4;127,43,7;127,43,4;129,46,6;129,46,5;128,43,7;129,45,7</Nodes>
        <PropertyData symbol-ref="clone_id" value="167" />
      </Cell>
      <Cell id="168">
        <Nodes>104,34,4;103,34,4;104,34,3;103,34,3;104,33,4;104,35,4;103,33,4;104,33,3;103,35,4;104,35,3;103,33,3;103,35,3;104,34,5;105,34,4;103,34,5;105,34,3;102,34,4;104,34,2;104,33,5;105,33,4;104,35,5;105,35,4;102,34,3;103,34,2;103,33,5;105,33,3;103,35,5;105,35,3;105,34,5;102,33,4;104,33,2;102,35,4;104,35,2;102,33,3;103,33,2;104,32,4;102,35,3;103,35,2;103,32,4;104,36,4;104,32,3;102,34,5;105,34,2;105,33,5;103,36,4;103,32,3;104,36,3;105,35,5;103,36,3;102,34,2</Nodes>
        <PropertyData symbol-ref="clone_id" value="168" />
      </Cell>
      <Cell id="169">
        <Nodes>126,109,7;126,110,7;126,109,8;126,110,8;125,109,7;125,110,7;127,109,7;127,110,7;125,109,8;125,110,8;126,109,6;126,110,6;127,109,8;127,110,8;126,108,7;126,111,7;125,109,6;125,110,6;126,108,8;126,111,8;127,109,6;125,108,7;127,110,6;125,111,7;126,109,9;126,110,9;127,108,7;125,108,8;127,111,7;125,111,8;126,108,6;124,109,7;126,111,6;127,108,8;124,110,7;125,109,9;127,111,8;125,110,9;124,109,8;124,110,8;127,109,9;127,110,9;125,108,6;128,109,7;125,111,6;128,110,7;127,108,6;127,111,6;128,109,8;126,108,9</Nodes>
        <PropertyData symbol-ref="clone_id" value="169" />
      </Cell>
      <Cell id="170">
        <Nodes>166,156,3;167,156,3;166,157,3;166,156,2;166,156,4;166,155,3;167,157,3;167,156,2;167,156,4;167,155,3;165,156,3;166,157,2;166,157,4;166,155,2;166,155,4;167,157,2;167,157,4;167,155,2;167,155,4;168,156,3;165,157,3;165,156,2;165,156,4;165,155,3;168,157,3;168,156,2;168,156,4;168,155,3;165,157,2;165,157,4;165,155,2;166,158,3;165,155,4;166,156,1;166,156,5;167,158,3;166,154,3;167,156,1;167,156,5;168,157,2;167,154,3;168,157,4;168,155,2;168,155,4;166,158,2;166,158,4;166,157,1;166,157,5;166,155,1;167,158,2</Nodes>
        <PropertyData symbol-ref="clone_id" value="170" />
      </Cell>
      <Cell id="171">
        <Nodes>155,26,6;154,26,6;155,26,5;155,25,6;155,27,6;154,26,5;155,26,7;154,25,6;154,27,6;154,26,7;156,26,6;155,25,5;155,27,5;154,25,5;154,27,5;155,25,7;155,27,7;154,25,7;154,27,7;153,26,6;156,26,5;156,25,6;156,27,6;156,26,7;153,26,5;153,25,6;153,27,6;156,25,5;153,26,7;156,27,5;155,26,4;156,25,7;154,26,4;155,24,6;156,27,7;155,28,6;154,24,6;153,25,5;154,28,6;155,26,8;153,27,5;154,26,8;153,25,7;155,25,4;153,27,7;155,27,4;155,24,5;154,25,4;155,28,5;154,27,4</Nodes>
        <PropertyData symbol-ref="clone_id" value="171" />
      </Cell>
      <Cell id="172">
        <Nodes>139,165,7;139,164,7;140,165,7;140,164,7;139,165,6;139,164,6;140,165,6;140,164,6;139,165,8;139,164,8;140,165,8;138,165,7;140,164,8;138,164,7;139,166,7;140,166,7;139,163,7;138,165,6;138,164,6;140,163,7;139,166,6;141,165,7;141,164,7;140,166,6;139,163,6;138,165,8;138,164,8;139,166,8;140,163,6;141,165,6;139,165,5;141,164,6;139,164,5;140,166,8;139,163,8;138,166,7;140,165,5;140,164,5;140,163,8;141,165,8;138,163,7;141,164,8;138,166,6;141,166,7;138,163,6;139,165,9;139,164,9;141,163,7;138,166,8;140,165,9</Nodes>
        <PropertyData symbol-ref="clone_id" value="172" />
      </Cell>
      <Cell id="173">
        <Nodes>157,102,8;157,102,7;157,101,8;157,101,7;158,102,8;156,102,8;158,102,7;158,101,8;156,102,7;156,101,8;158,101,7;157,103,8;157,102,9;156,101,7;157,103,7;157,101,9;158,103,8;158,102,9;157,102,6;157,100,8;156,103,8;158,103,7;156,102,9;158,101,9;157,101,6;157,100,7;156,103,7;156,101,9;157,103,9;158,102,6;158,100,8;159,102,8;156,102,6;158,101,6;156,100,8;158,100,7;159,102,7;159,101,8;156,101,6;156,100,7;158,103,9;157,103,6;155,102,8;159,101,7;157,100,9;156,103,9;155,102,7;155,101,8;155,101,7;158,103,6</Nodes>
        <PropertyData symbol-ref="clone_id" value="173" />
      </Cell>
      <Cell id="174">
        <Nodes>113,37,4;113,38,4;112,37,4;113,37,5;112,38,4;113,38,5;112,37,5;112,38,5;113,37,3;114,37,4;113,38,3;114,38,4;113,36,4;112,37,3;112,38,3;114,37,5;114,38,5;113,39,4;112,36,4;113,36,5;112,39,4;113,39,5;112,36,5;111,37,4;111,38,4;113,37,6;113,38,6;112,39,5;111,37,5;112,37,6;111,38,5;112,38,6;114,37,3;114,38,3;113,36,3;114,36,4;113,39,3;114,39,4;112,36,3;114,36,5;112,39,3;114,39,5;111,37,3;111,38,3;114,37,6;114,38,6;111,36,4;113,36,6;111,39,4;113,39,6</Nodes>
        <PropertyData symbol-ref="clone_id" value="174" />
      </Cell>
      <Cell id="175">
        <Nodes>150,114,5;150,115,5;151,114,5;150,114,6;151,115,5;150,115,6;151,114,6;150,114,4;149,114,5;150,113,5;151,115,6;150,115,4;149,115,5;151,114,4;149,114,6;151,113,5;150,113,6;151,115,4;149,115,6;151,113,6;149,114,4;150,116,5;150,113,4;149,113,5;152,114,5;149,115,4;150,114,7;151,116,5;150,116,6;151,113,4;152,115,5;149,113,6;150,115,7;152,114,6;151,114,7;151,116,6;152,115,6;150,116,4;151,115,7;149,116,5;149,113,4;152,114,4;152,113,5;149,114,7;150,114,3;151,116,4;150,113,7;148,114,5;152,115,4;149,116,6</Nodes>
        <PropertyData symbol-ref="clone_id" value="175" />
      </Cell>
      <Cell id="176">
        <Nodes>134,75,3;135,75,3;134,75,2;134,74,3;134,76,3;134,75,4;135,75,2;135,74,3;135,76,3;135,75,4;133,75,3;134,74,2;134,76,2;134,74,4;134,76,4;135,74,2;135,76,2;135,74,4;133,75,2;133,74,3;135,76,4;133,76,3;133,75,4;136,75,3;133,74,2;133,76,2;133,74,4;136,75,2;136,74,3;133,76,4;134,75,1;134,73,3;136,76,3;136,75,4;134,77,3;134,75,5;135,75,1;135,73,3;135,77,3;135,75,5;136,74,2;134,74,1;134,73,2;136,76,2;136,74,4;134,76,1;134,73,4;136,76,4;134,77,2;134,74,5</Nodes>
        <PropertyData symbol-ref="clone_id" value="176" />
      </Cell>
      <Cell id="177">
        <Nodes>152,43,7;151,43,7;152,43,6;152,42,7;151,43,6;152,44,7;151,42,7;152,43,8;151,44,7;151,43,8;152,42,6;153,43,7;152,44,6;151,42,6;151,44,6;152,42,8;152,44,8;151,42,8;153,43,6;150,43,7;151,44,8;153,42,7;153,44,7;153,43,8;150,43,6;153,42,6;150,42,7;152,43,5;153,44,6;150,44,7;151,43,5;150,43,8;152,41,7;153,42,8;153,44,8;152,45,7;151,41,7;150,42,6;150,44,6;151,45,7;152,42,5;152,43,9;152,44,5;152,41,6;151,42,5;150,42,8;151,43,9;151,44,5;150,44,8;152,45,6</Nodes>
        <PropertyData symbol-ref="clone_id" value="177" />
      </Cell>
      <Cell id="178">
        <Nodes>136,52,2;136,52,3;136,53,2;137,52,2;136,53,3;137,52,3;135,52,2;136,51,2;137,53,2;135,52,3;136,51,3;137,53,3;136,52,1;135,53,2;135,53,3;137,51,2;137,51,3;136,52,4;136,53,1;137,52,1;135,51,2;135,51,3;136,53,4;135,52,1;137,52,4;136,51,1;137,53,1;136,54,2;136,54,3;138,52,2;135,52,4;138,52,3;135,53,1;136,51,4;137,53,4;137,51,1;137,54,2;138,53,2;137,54,3;135,53,4;138,53,3;135,51,1;137,51,4;134,52,2;135,54,2;134,52,3;135,54,3;136,50,2;138,51,2;136,50,3</Nodes>
        <PropertyData symbol-ref="clone_id" value="178" />
      </Cell>
      <Cell id="179">
        <Nodes>120,155,4;120,155,5;119,155,4;120,154,4;119,155,5;120,156,4;120,154,5;121,155,4;120,156,5;119,154,4;120,155,3;121,155,5;119,156,4;119,154,5;121,154,4;119,156,5;119,155,3;121,156,4;120,154,3;121,154,5;120,156,3;120,155,6;121,156,5;121,155,3;119,154,3;118,155,4;119,156,3;119,155,6;120,154,6;120,153,4;121,154,3;118,155,5;120,156,6;121,156,3;121,155,6;120,153,5;120,157,4;118,154,4;119,154,6;119,153,4;122,155,4;118,156,4;119,156,6;120,157,5;118,154,5;119,153,5;121,154,6;122,155,5;121,153,4;118,156,5</Nodes>
        <PropertyData symbol-ref="clone_id" value="179" />
      </Cell>
      <Cell id="180">
        <Nodes>169,98,8;169,98,7;169,97,8;170,98,8;169,97,7;170,98,7;168,98,8;169,99,8;168,98,7;169,99,7;170,97,8;170,97,7;169,98,9;168,97,8;168,97,7;170,99,8;170,99,7;169,98,6;168,99,8;168,99,7;169,97,9;170,98,9;169,97,6;170,98,6;168,98,9;169,99,9;168,98,6;169,99,6;170,97,9;169,96,8;169,96,7;171,98,8;171,98,7;170,97,6;168,97,9;170,99,9;168,97,6;170,99,6;168,99,9;167,98,8;170,96,8;167,98,7;171,97,8;169,100,8;170,96,7;171,97,7;169,100,7;168,99,6;168,96,8;168,96,7</Nodes>
        <PropertyData symbol-ref="clone_id" value="180" />
      </Cell>
      <Cell id="181">
        <Nodes>114,54,6;114,53,6;113,54,6;113,53,6;114,54,7;114,53,7;114,54,5;113,54,7;114,53,5;113,53,7;113,54,5;115,54,6;114,55,6;113,53,5;115,53,6;113,55,6;115,54,7;114,55,7;114,52,6;115,53,7;112,54,6;115,54,5;114,55,5;113,55,7;113,52,6;112,53,6;115,53,5;113,55,5;115,55,6;114,52,7;112,54,7;114,54,8;114,52,5;113,52,7;112,53,7;114,53,8;112,54,5;113,54,8;115,55,7;113,52,5;115,52,6;112,53,5;113,53,8;114,54,4;112,55,6;115,55,5;114,53,4;113,54,4;115,52,7;113,53,4</Nodes>
        <PropertyData symbol-ref="clone_id" value="181" />
      </Cell>
      <Cell id="182">
        <Nodes>168,121,5;168,121,6;167,121,5;168,122,5;167,121,6;168,122,6;167,122,5;167,122,6;168,120,5;169,121,5;168,120,6;168,121,4;169,121,6;167,120,5;167,120,6;169,122,5;167,121,4;168,122,4;169,122,6;168,121,7;167,122,4;166,121,5;167,121,7;168,122,7;166,121,6;168,123,5;168,123,6;166,122,5;167,122,7;167,123,5;166,122,6;169,120,5;167,123,6;168,120,4;169,120,6;169,121,4;167,120,4;169,122,4;168,120,7;169,121,7;166,120,5;167,120,7;166,120,6;166,121,4;169,122,7;169,123,5;168,123,4;169,123,6;166,122,4;167,123,4</Nodes>
        <PropertyData symbol-ref="clone_id" value="182" />
      </Cell>
      <Cell id="183">
        <Nodes>161,66,7;160,66,7;161,67,7;160,67,7;161,66,8;160,66,8;161,66,6;161,67,8;160,66,6;160,67,8;161,65,7;160,65,7;161,67,6;160,67,6;162,66,7;159,66,7;161,65,8;160,65,8;162,67,7;159,67,7;162,66,8;161,65,6;160,65,6;159,66,8;161,68,7;160,68,7;162,66,6;162,67,8;159,66,6;162,65,7;159,67,8;161,66,9;160,66,9;159,65,7;162,67,6;161,68,8;160,68,8;159,67,6;161,67,9;160,67,9;162,65,8;159,65,8;161,68,6;160,68,6;161,66,5;160,66,5;162,65,6;159,65,6;161,64,7;161,65,9</Nodes>
        <PropertyData symbol-ref="clone_id" value="183" />
      </Cell>
      <Cell id="184">
        <Nodes>104,57,7;104,57,6;105,57,7;104,58,7;105,57,6;104,58,6;104,56,7;103,57,7;105,58,7;104,57,8;104,56,6;103,57,6;105,58,6;105,56,7;103,58,7;105,57,8;104,58,8;105,56,6;103,58,6;103,56,7;104,56,8;103,57,8;105,58,8;104,57,5;103,56,6;106,57,7;104,59,7;105,56,8;103,58,8;105,57,5;104,58,5;106,57,6;104,59,6;103,56,8;106,58,7;105,59,7;104,56,5;103,57,5;105,58,5;104,55,7;106,58,6;102,57,7;105,59,6;106,56,7;103,59,7;106,57,8;104,59,8;105,56,5;103,58,5;104,57,9</Nodes>
        <PropertyData symbol-ref="clone_id" value="184" />
      </Cell>
      <Cell id="185">
        <Nodes>139,151,4;139,150,4;139,151,5;139,150,5;140,151,4;140,150,4;140,151,5;140,150,5;138,151,4;138,150,4;139,151,3;138,151,5;139,150,3;138,150,5;139,152,4;139,149,4;139,152,5;140,151,3;140,150,3;139,149,5;140,152,4;139,151,6;139,150,6;140,149,4;140,152,5;138,151,3;138,150,3;140,149,5;138,152,4;141,151,4;140,151,6;141,150,4;140,150,6;138,149,4;139,152,3;138,152,5;141,151,5;141,150,5;139,149,3;138,149,5;138,151,6;138,150,6;140,152,3;140,149,3;139,152,6;137,151,4;137,150,4;139,149,6;138,152,3;141,151,3</Nodes>
        <PropertyData symbol-ref="clone_id" value="185" />
      </Cell>
      <Cell id="186">
        <Nodes>102,112,6;103,112,6;102,113,6;102,112,5;103,113,6;103,112,5;102,113,5;102,112,7;103,113,5;102,111,6;103,112,7;101,112,6;102,113,7;103,111,6;103,113,7;101,113,6;102,111,5;101,112,5;103,111,5;104,112,6;101,113,5;102,111,7;102,114,6;104,113,6;101,112,7;103,111,7;103,114,6;104,112,5;101,111,6;102,112,4;101,113,7;102,114,5;103,112,4;104,113,5;102,113,4;103,114,5;104,112,7;101,111,5;103,113,4;104,111,6;102,114,7;104,113,7;103,114,7;101,111,7;101,114,6;102,112,8;104,111,5;102,111,4;103,112,8;101,112,4</Nodes>
        <PropertyData symbol-ref="clone_id" value="186" />
      </Cell>
      <Cell id="187">
        <Nodes>108,117,6;109,117,6;108,117,7;109,117,7;108,116,6;109,116,6;108,116,7;109,116,7;108,118,6;109,118,6;108,118,7;109,118,7;108,117,5;109,117,5;107,117,6;107,117,7;110,117,6;110,117,7;108,117,8;108,116,5;109,117,8;109,116,5;107,116,6;107,116,7;110,116,6;108,118,5;109,118,5;107,118,6;110,116,7;108,116,8;109,116,8;107,118,7;110,118,6;108,115,6;110,118,7;109,115,6;107,117,5;108,118,8;109,118,8;108,115,7;109,115,7;110,117,5;107,117,8;108,119,6;107,116,5;109,119,6;110,117,8;108,119,7;110,116,5;109,119,7</Nodes>
        <PropertyData symbol-ref="clone_id" value="187" />
      </Cell>
      <Cell id="188">
        <Nodes>146,84,5;145,84,5;146,84,6;145,84,6;146,85,5;145,85,5;146,83,5;145,83,5;146,84,4;145,84,4;146,85,6;145,85,6;146,83,6;145,83,6;147,84,5;144,84,5;146,85,4;145,85,4;146,83,4;145,83,4;147,84,6;144,84,6;147,85,5;144,85,5;147,83,5;144,83,5;146,84,7;145,84,7;147,84,4;144,84,4;147,85,6;144,85,6;147,83,6;144,83,6;146,86,5;145,86,5;146,85,7;145,85,7;146,82,5;145,82,5;146,83,7;145,83,7;147,85,4;144,85,4;146,86,6;145,86,6;147,83,4;144,83,4;146,82,6;145,82,6</Nodes>
        <PropertyData symbol-ref="clone_id" value="188" />
      </Cell>
      <Cell id="189">
        <Nodes>131,108,6;131,108,5;132,108,6;131,107,6;131,109,6;130,108,6;131,108,7;132,108,5;131,107,5;131,109,5;130,108,5;132,107,6;132,109,6;130,107,6;130,109,6;132,108,7;131,107,7;131,109,7;132,107,5;132,109,5;130,108,7;130,107,5;130,109,5;131,108,4;132,107,7;132,109,7;130,107,7;130,109,7;133,108,6;131,106,6;131,110,6;132,108,4;131,107,4;131,109,4;129,108,6;133,108,5;130,108,4;131,106,5;131,110,5;133,107,6;133,109,6;131,108,8;132,106,6;129,108,5;132,110,6;132,107,4;132,109,4;130,106,6;133,108,7;130,110,6</Nodes>
        <PropertyData symbol-ref="clone_id" value="189" />
      </Cell>
      <Cell id="190">
        <Nodes>146,152,3;146,151,3;145,152,3;146,152,4;145,151,3;146,151,4;146,152,2;145,152,4;147,152,3;146,153,3;146,151,2;145,151,4;147,151,3;145,152,2;147,152,4;145,153,3;146,153,4;145,151,2;147,151,4;147,152,2;146,153,2;145,153,4;147,153,3;146,150,3;147,151,2;144,152,3;145,153,2;146,152,5;147,153,4;145,150,3;146,150,4;144,151,3;146,151,5;144,152,4;145,152,5;147,153,2;146,150,2;145,150,4;147,150,3;144,151,4;144,152,2;146,152,1;145,151,5;148,152,3;144,153,3;147,152,5;146,153,5;146,154,3;145,150,2;144,151,2</Nodes>
        <PropertyData symbol-ref="clone_id" value="190" />
      </Cell>
      <Cell id="191">
        <Nodes>116,73,7;116,73,8;116,74,7;116,74,8;115,73,7;115,73,8;115,74,7;115,74,8;117,73,7;117,73,8;117,74,7;117,74,8;116,72,7;116,73,6;116,72,8;116,74,6;116,73,9;116,75,7;116,74,9;116,75,8;115,72,7;115,73,6;115,72,8;115,74,6;115,73,9;115,75,7;117,72,7;115,74,9;117,73,6;115,75,8;117,72,8;117,74,6;114,73,7;117,73,9;114,73,8;114,74,7;117,75,7;116,72,6;117,74,9;114,74,8;117,75,8;116,72,9;116,75,6;115,72,6;118,73,7;116,75,9;118,73,8;118,74,7;115,72,9;118,74,8</Nodes>
        <PropertyData symbol-ref="clone_id" value="191" />
      </Cell>
      <Cell id="192">
        <Nodes>145,44,4;146,44,4;145,44,3;145,45,4;145,43,4;145,44,5;146,44,3;146,45,4;146,43,4;146,44,5;144,44,4;145,45,3;145,43,3;145,45,5;145,43,5;146,45,3;146,43,3;144,44,3;146,45,5;144,45,4;146,43,5;144,43,4;144,44,5;147,44,4;144,45,3;144,43,3;147,44,3;144,45,5;145,44,2;147,45,4;144,43,5;147,43,4;145,46,4;147,44,5;145,42,4;146,44,2;145,44,6;146,46,4;146,42,4;147,45,3;146,44,6;145,45,2;147,43,3;145,43,2;145,46,3;147,45,5;145,42,3;147,43,5;145,46,5;146,45,2</Nodes>
        <PropertyData symbol-ref="clone_id" value="192" />
      </Cell>
      <Cell id="193">
        <Nodes>166,164,5;166,165,5;165,164,5;165,165,5;166,164,4;166,165,4;166,164,6;165,164,4;166,165,6;165,165,4;165,164,6;165,165,6;167,164,5;166,163,5;167,165,5;165,163,5;166,166,5;164,164,5;167,164,4;165,166,5;166,163,4;164,165,5;167,165,4;167,164,6;166,163,6;165,163,4;167,165,6;165,163,6;166,166,4;164,164,4;166,166,6;165,166,4;167,163,5;164,165,4;164,164,6;166,164,3;165,166,6;164,165,6;166,165,3;165,164,3;167,166,5;165,165,3;166,164,7;164,163,5;167,163,4;166,165,7;165,164,7;167,163,6;165,165,7;164,166,5</Nodes>
        <PropertyData symbol-ref="clone_id" value="193" />
      </Cell>
      <Cell id="194">
        <Nodes>124,52,3;124,51,3;123,52,3;124,52,4;124,52,2;123,51,3;125,52,3;124,51,4;124,51,2;125,51,3;124,53,3;123,52,4;123,52,2;123,51,4;123,51,2;125,52,4;125,52,2;125,51,4;125,51,2;124,50,3;123,53,3;124,53,4;124,53,2;125,53,3;123,50,3;124,50,4;123,53,4;124,50,2;123,53,2;122,52,3;125,50,3;122,51,3;125,53,4;124,52,5;125,53,2;124,52,1;124,51,5;123,50,4;124,51,1;123,50,2;126,52,3;122,52,4;122,52,2;126,51,3;125,50,4;125,50,2;123,52,5;122,51,4;123,52,1;122,51,2</Nodes>
        <PropertyData symbol-ref="clone_id" value="194" />
      </Cell>
      <Cell id="195">
        <Nodes>104,149,4;105,149,4;104,148,4;104,149,5;105,148,4;104,149,3;105,149,5;104,150,4;104,148,5;103,149,4;105,149,3;105,150,4;104,148,3;105,148,5;104,150,5;103,148,4;105,148,3;103,149,5;104,150,3;105,150,5;103,149,3;106,149,4;103,150,4;103,148,5;105,150,3;104,147,4;103,148,3;106,148,4;104,149,6;106,149,5;105,147,4;103,150,5;105,149,6;104,147,5;106,149,3;103,150,3;104,148,6;106,150,4;106,148,5;104,149,2;104,147,3;105,147,5;105,148,6;106,148,3;104,151,4;103,147,4;105,149,2;105,147,3;104,150,6;104,148,2</Nodes>
        <PropertyData symbol-ref="clone_id" value="195" />
      </Cell>
      <Cell id="196">
        <Nodes>110,64,7;109,64,7;110,65,7;109,65,7;110,64,6;109,64,6;110,65,6;109,65,6;110,64,8;109,64,8;110,65,8;109,65,8;110,63,7;109,63,7;111,64,7;108,64,7;111,65,7;108,65,7;110,66,7;109,66,7;110,63,6;109,63,6;111,64,6;108,64,6;111,65,6;108,65,6;110,63,8;109,63,8;110,66,6;109,66,6;111,64,8;108,64,8;111,65,8;110,64,5;109,64,5;108,65,8;110,65,5;110,66,8;109,65,5;111,63,7;109,66,8;108,63,7;111,66,7;111,63,6;108,66,7;110,64,9;109,64,9;108,63,6;110,65,9;109,65,9</Nodes>
        <PropertyData symbol-ref="clone_id" value="196" />
      </Cell>
      <Cell id="197">
        <Nodes>161,129,3;162,129,3;161,128,3;161,129,2;161,129,4;161,130,3;162,128,3;162,129,2;162,129,4;162,130,3;160,129,3;161,128,2;161,128,4;161,130,2;161,130,4;162,128,2;162,128,4;162,130,2;160,128,3;160,129,2;162,130,4;160,129,4;160,130,3;163,129,3;160,128,2;160,128,4;160,130,2;160,130,4;163,128,3;163,129,2;161,127,3;161,129,1;163,129,4;163,130,3;161,129,5;161,131,3;162,127,3;162,129,1;162,129,5;162,131,3;163,128,2;161,127,2;161,128,1;163,128,4;163,130,2;161,127,4;161,130,1;163,130,4;161,128,5;161,131,2</Nodes>
        <PropertyData symbol-ref="clone_id" value="197" />
      </Cell>
      <Cell id="198">
        <Nodes>150,174,6;149,174,6;150,175,6;150,174,7;150,174,5;150,173,6;151,174,6;149,175,6;149,174,7;150,175,7;149,174,5;150,175,5;149,173,6;151,175,6;150,173,7;151,174,7;150,173,5;151,174,5;151,173,6;149,175,7;149,175,5;149,173,7;151,175,7;149,173,5;151,175,5;151,173,7;151,173,5;148,174,6;150,176,6;150,174,8;150,174,4;150,172,6;148,175,6;149,176,6;148,174,7;152,174,6;150,176,7;149,174,8;150,175,8;148,174,5;148,173,6;150,176,5;151,176,6;150,173,8;151,174,8;149,174,4;150,175,4;149,172,6;150,172,7;148,175,7</Nodes>
        <PropertyData symbol-ref="clone_id" value="198" />
      </Cell>
      <Cell id="199">
        <Nodes>138,134,7;138,134,8;137,134,7;138,133,7;137,134,8;138,133,8;138,135,7;137,133,7;139,134,7;138,134,6;138,135,8;137,133,8;137,135,7;139,134,8;137,134,6;139,133,7;138,133,6;137,135,8;139,133,8;139,135,7;138,135,6;137,133,6;139,134,6;138,134,9;139,135,8;136,134,7;137,135,6;138,132,7;139,133,6;137,134,9;136,134,8;138,133,9;136,133,7;138,132,8;137,132,7;139,135,6;138,135,9;137,133,9;139,134,9;136,133,8;136,135,7;138,136,7;137,132,8;136,134,6;140,134,7;139,132,7;138,132,6;138,134,5;137,135,9;136,135,8</Nodes>
        <PropertyData symbol-ref="clone_id" value="199" />
      </Cell>
      <Cell id="200">
        <Nodes>129,131,6;130,131,6;129,131,5;130,131,5;129,130,6;129,132,6;130,130,6;129,130,5;130,132,6;129,132,5;130,130,5;129,131,7;128,131,6;130,132,5;130,131,7;128,131,5;129,130,7;128,130,6;131,131,6;129,131,4;129,132,7;130,130,7;128,132,6;128,130,5;131,131,5;130,131,4;130,132,7;128,132,5;128,131,7;131,130,6;129,130,4;131,132,6;129,129,6;131,130,5;129,132,4;130,130,4;130,129,6;131,132,5;129,129,5;130,132,4;128,130,7;131,131,7;129,133,6;130,129,5;128,131,4;128,132,7;130,133,6;129,133,5;130,133,5;131,130,7</Nodes>
        <PropertyData symbol-ref="clone_id" value="200" />
      </Cell>
      <Cell id="201">
        <Nodes>143,95,4;143,96,4;142,95,4;143,95,5;142,96,4;143,96,5;142,95,5;142,96,5;143,95,3;144,95,4;143,94,4;143,96,3;142,95,3;144,96,4;142,94,4;144,95,5;142,96,3;143,94,5;144,96,5;143,97,4;142,94,5;141,95,4;142,97,4;143,95,6;141,96,4;143,97,5;141,95,5;143,96,6;142,95,6;142,97,5;141,96,5;142,96,6;144,95,3;143,94,3;144,94,4;144,96,3;142,94,3;144,94,5;143,97,3;144,97,4;141,95,3;142,97,3;141,94,4;141,96,3;144,95,6;144,97,5;143,94,6;144,96,6;141,94,5;142,94,6</Nodes>
        <PropertyData symbol-ref="clone_id" value="201" />
      </Cell>
      <Cell id="202">
        <Nodes>144,66,5;144,66,6;145,66,5;144,67,5;144,65,5;143,66,5;144,66,4;145,66,6;144,67,6;144,65,6;145,67,5;145,65,5;143,66,6;145,66,4;143,67,5;143,65,5;144,67,4;144,65,4;145,67,6;145,65,6;143,66,4;143,67,6;143,65,6;145,67,4;145,65,4;144,66,7;146,66,5;143,67,4;143,65,4;144,68,5;144,64,5;145,66,7;146,66,6;144,67,7;144,65,7;146,67,5;142,66,5;146,65,5;143,66,7;144,68,6;144,66,3;145,68,5;144,64,6;145,64,5;146,66,4;145,67,7;145,65,7;146,67,6;142,66,6;143,68,5</Nodes>
        <PropertyData symbol-ref="clone_id" value="202" />
      </Cell>
      <Cell id="203">
        <Nodes>102,98,5;103,98,5;102,97,5;103,97,5;102,98,6;103,98,6;102,97,6;102,98,4;103,97,6;103,98,4;102,99,5;102,97,4;103,99,5;103,97,4;101,98,5;101,97,5;104,98,5;102,99,6;103,99,6;101,98,6;104,97,5;102,96,5;102,99,4;103,96,5;101,97,6;103,99,4;104,98,6;101,98,4;104,97,6;101,99,5;102,98,7;101,97,4;102,96,6;104,98,4;103,98,7;103,96,6;102,97,7;104,99,5;104,97,4;103,97,7;102,96,4;103,96,4;101,99,6;102,98,3;101,96,5;104,99,6;103,98,3;101,99,4;102,97,3;103,97,3</Nodes>
        <PropertyData symbol-ref="clone_id" value="203" />
      </Cell>
      <Cell id="204">
        <Nodes>107,44,3;107,44,4;107,43,3;106,44,3;108,44,3;107,43,4;107,45,3;106,44,4;107,44,2;108,44,4;106,43,3;108,43,3;107,45,4;106,43,4;107,43,2;108,43,4;106,45,3;108,45,3;106,44,2;108,44,2;106,45,4;107,45,2;108,45,4;107,44,5;106,43,2;108,43,2;107,42,3;107,43,5;107,42,4;106,45,2;108,45,2;105,44,3;106,44,5;108,44,5;109,44,3;106,42,3;108,42,3;107,45,5;105,44,4;109,44,4;105,43,3;106,43,5;108,43,5;109,43,3;107,46,3;106,42,4;107,42,2;108,42,4;107,44,1;105,43,4</Nodes>
        <PropertyData symbol-ref="clone_id" value="204" />
      </Cell>
      <Cell id="205">
        <Nodes>124,170,7;124,171,7;125,170,7;124,170,6;124,170,8;123,170,7;125,171,7;124,171,6;124,171,8;123,171,7;124,169,7;125,170,6;125,170,8;123,170,6;123,170,8;125,171,6;125,171,8;123,171,6;123,171,8;124,172,7;125,169,7;124,169,6;124,169,8;123,169,7;125,172,7;124,172,6;124,172,8;123,172,7;125,169,6;125,169,8;123,169,6;126,170,7;123,169,8;124,170,5;124,170,9;126,171,7;122,170,7;124,171,5;124,171,9;125,172,6;122,171,7;125,172,8;123,172,6;123,172,8;126,170,6;125,170,5;126,170,8;123,170,5;125,170,9;126,171,6</Nodes>
        <PropertyData symbol-ref="clone_id" value="205" />
      </Cell>
      <Cell id="206">
        <Nodes>154,130,2;155,130,2;154,130,3;154,129,2;155,130,3;155,129,2;154,131,2;154,129,3;154,130,1;155,131,2;155,129,3;153,130,2;154,131,3;155,130,1;155,131,3;153,130,3;154,129,1;153,129,2;155,129,1;156,130,2;154,131,1;153,131,2;153,129,3;154,130,4;155,131,1;156,130,3;153,130,1;155,130,4;153,131,3;156,129,2;154,128,2;154,129,4;155,128,2;156,131,2;156,129,3;153,129,1;154,128,3;155,129,4;154,131,4;156,130,1;155,128,3;156,131,3;153,131,1;154,132,2;155,131,4;153,130,4;155,132,2;154,132,3;156,129,1;154,130,0</Nodes>
        <PropertyData symbol-ref="clone_id" value="206" />
      </Cell>
      <Cell id="207">
        <Nodes>144,160,7;143,160,7;144,161,7;144,160,6;143,161,7;143,160,6;144,161,6;143,161,6;144,160,8;144,159,7;143,160,8;143,159,7;145,160,7;144,161,8;143,161,8;144,159,6;143,159,6;142,160,7;145,161,7;145,160,6;142,161,7;142,160,6;145,161,6;144,162,7;143,162,7;144,160,5;144,159,8;143,160,5;142,161,6;143,159,8;144,162,6;145,160,8;144,161,5;143,162,6;145,159,7;143,161,5;142,160,8;145,161,8;142,159,7;145,159,6;142,161,8;144,162,8;142,159,6;143,162,8;144,159,5;145,162,7;143,159,5;145,160,5;145,159,8;144,160,9</Nodes>
        <PropertyData symbol-ref="clone_id" value="207" />
      </Cell>
      <Cell id="208">
        <Nodes>129,159,8;129,159,7;129,160,8;129,160,7;130,159,8;128,159,8;130,159,7;128,159,7;130,160,8;128,160,8;129,158,8;129,159,9;130,160,7;128,160,7;129,158,7;129,160,9;130,158,8;128,158,8;130,159,9;128,159,9;129,159,6;130,158,7;128,158,7;129,161,8;130,160,9;128,160,9;129,158,9;129,160,6;129,161,7;130,159,6;128,159,6;130,161,8;131,159,8;128,161,8;127,159,8;130,158,9;128,158,9;130,160,6;128,160,6;129,158,6;130,161,7;131,159,7;128,161,7;131,160,8;127,159,7;127,160,8;129,161,9;131,160,7;127,160,7;129,157,8</Nodes>
        <PropertyData symbol-ref="clone_id" value="208" />
      </Cell>
      <Cell id="209">
        <Nodes>135,93,5;135,92,5;135,93,4;134,93,5;136,93,5;135,93,6;135,94,5;135,92,4;134,92,5;134,93,4;136,92,5;135,92,6;136,93,4;134,93,6;135,94,4;134,94,5;136,93,6;134,92,4;136,94,5;135,94,6;136,92,4;134,92,6;136,92,6;134,94,4;136,94,4;134,94,6;135,91,5;136,94,6;135,93,3;133,93,5;135,91,4;137,93,5;134,91,5;135,93,7;135,92,3;133,92,5;136,91,5;134,93,3;135,91,6;133,93,4;135,95,5;136,93,3;133,93,6;137,92,5;135,94,3;135,92,7;133,94,5;137,93,4;134,91,4;134,93,7</Nodes>
        <PropertyData symbol-ref="clone_id" value="209" />
      </Cell>
      <Cell id="210">
        <Nodes>109,102,4;110,102,4;109,101,4;110,101,4;109,102,5;110,102,5;109,101,5;110,101,5;109,102,3;110,102,3;109,101,3;110,101,3;109,103,4;110,103,4;108,102,4;111,102,4;108,101,4;111,101,4;109,103,5;110,103,5;109,100,4;110,100,4;108,102,5;111,102,5;108,101,5;111,101,5;109,100,5;110,100,5;109,102,6;110,102,6;109,101,6;110,101,6;109,103,3;110,103,3;108,102,3;111,102,3;108,101,3;111,101,3;108,103,4;111,103,4;109,100,3;110,100,3;108,103,5;111,103,5;108,100,4;111,100,4;109,103,6;110,103,6;108,100,5;111,100,5</Nodes>
        <PropertyData symbol-ref="clone_id" value="210" />
      </Cell>
      <Cell id="211">
        <Nodes>102,85,7;101,85,7;102,86,7;101,86,7;102,85,8;101,85,8;102,86,8;101,86,8;102,85,6;101,85,6;102,84,7;101,84,7;102,86,6;101,86,6;103,85,7;100,85,7;102,84,8;101,84,8;103,86,7;100,86,7;103,85,8;100,85,8;102,87,7;101,87,7;103,86,8;102,84,6;101,84,6;100,86,8;102,85,9;101,85,9;103,85,6;102,87,8;101,87,8;100,85,6;103,84,7;102,86,9;101,86,9;100,84,7;103,86,6;100,86,6;103,84,8;102,87,6;101,87,6;100,84,8;103,87,7;102,84,9;102,85,5;101,84,9;101,85,5;100,87,7</Nodes>
        <PropertyData symbol-ref="clone_id" value="211" />
      </Cell>
      <Cell id="212">
        <Nodes>121,48,2;120,48,2;121,49,2;121,48,3;120,49,2;120,48,3;121,49,3;120,49,3;121,48,1;121,47,2;122,48,2;120,48,1;120,47,2;121,49,1;121,47,3;122,49,2;122,48,3;120,49,1;120,47,3;122,49,3;119,48,2;121,50,2;121,48,4;121,47,1;122,48,1;122,47,2;119,49,2;119,48,3;120,50,2;120,48,4;121,50,3;120,47,1;121,49,4;122,49,1;122,47,3;119,49,3;120,50,3;120,49,4;119,48,1;119,47,2;121,50,1;122,50,2;121,47,4;122,48,4;122,47,1;119,49,1;120,50,1;119,47,3;120,47,4;121,48,0</Nodes>
        <PropertyData symbol-ref="clone_id" value="212" />
      </Cell>
      <Cell id="213">
        <Nodes>155,158,4;155,158,3;155,159,4;155,159,3;154,158,4;154,158,3;154,159,4;154,159,3;156,158,4;156,158,3;155,157,4;155,157,3;156,159,4;156,159,3;155,158,5;155,158,2;154,157,4;154,157,3;155,159,5;154,158,5;155,159,2;154,158,2;155,160,4;155,160,3;154,159,5;154,159,2;153,158,4;153,158,3;154,160,4;154,160,3;153,159,4;153,159,3;156,157,4;156,157,3;156,158,5;155,157,5;156,158,2;155,157,2;156,159,5;156,159,2;154,157,5;154,157,2;156,160,4;156,160,3;153,157,4;153,157,3;155,160,5;155,160,2;153,158,5;153,158,2</Nodes>
        <PropertyData symbol-ref="clone_id" value="213" />
      </Cell>
      <Cell id="214">
        <Nodes>101,136,7;101,136,8;100,136,7;100,136,8;101,137,7;101,137,8;100,137,7;100,137,8;101,135,7;101,135,8;102,136,7;102,136,8;100,135,7;100,135,8;101,136,6;101,136,9;102,137,7;102,137,8;100,136,6;100,136,9;101,137,6;101,137,9;102,135,7;102,135,8;99,136,7;99,136,8;100,137,6;100,137,9;101,135,6;101,135,9;101,138,7;101,138,8;102,136,6;102,136,9;99,137,7;99,137,8;100,135,6;100,135,9;100,138,7;100,138,8;99,135,7;99,135,8;102,137,6;102,137,9;101,134,7;101,134,8;102,135,6;102,135,9;99,136,6;99,136,9</Nodes>
        <PropertyData symbol-ref="clone_id" value="214" />
      </Cell>
      <Cell id="215">
        <Nodes>111,134,8;111,134,7;111,133,8;111,133,7;112,134,8;112,134,7;110,134,8;112,133,8;110,134,7;112,133,7;110,133,8;111,135,8;110,133,7;111,135,7;111,134,9;111,133,9;111,134,6;112,135,8;112,135,7;112,134,9;110,135,8;111,133,6;111,132,8;110,135,7;110,134,9;111,132,7;112,133,9;112,134,6;110,133,9;111,135,9;110,134,6;112,133,6;112,132,8;113,134,8;112,132,7;110,133,6;110,132,8;113,134,7;111,135,6;110,132,7;113,133,8;109,134,8;112,135,9;113,133,7;109,134,7;110,135,9;111,132,9;109,133,8;109,133,7;112,135,6</Nodes>
        <PropertyData symbol-ref="clone_id" value="215" />
      </Cell>
      <Cell id="216">
        <Nodes>125,39,5;126,39,5;125,38,5;126,38,5;125,39,6;126,39,6;125,38,6;125,39,4;126,38,6;126,39,4;125,40,5;126,40,5;125,38,4;126,38,4;124,39,5;127,39,5;125,40,6;124,38,5;126,40,6;124,39,6;127,38,5;125,40,4;126,40,4;125,37,5;127,39,6;126,37,5;124,38,6;124,39,4;124,40,5;127,38,6;125,39,7;127,39,4;124,38,4;126,39,7;125,37,6;127,40,5;126,37,6;125,38,7;127,38,4;126,38,7;124,40,6;125,37,4;126,37,4;125,39,3;127,40,6;126,39,3;124,40,4;124,37,5;125,38,3;125,40,7</Nodes>
        <PropertyData symbol-ref="clone_id" value="216" />
      </Cell>
      <Cell id="217">
        <Nodes>152,99,4;152,99,5;151,99,4;152,98,4;152,100,4;151,99,5;153,99,4;152,98,5;152,99,3;152,100,5;151,98,4;151,100,4;153,99,5;151,98,5;151,99,3;151,100,5;153,98,4;153,100,4;152,98,3;152,100,3;153,98,5;153,99,3;153,100,5;152,99,6;151,98,3;151,100,3;150,99,4;151,99,6;153,98,3;150,99,5;153,100,3;152,97,4;152,98,6;152,100,6;152,101,4;150,98,4;150,100,4;153,99,6;152,97,5;151,97,4;152,101,5;151,98,6;154,99,4;151,100,6;151,101,4;150,98,5;150,99,3;150,100,5;152,99,2;151,97,5</Nodes>
        <PropertyData symbol-ref="clone_id" value="217" />
      </Cell>
      <Cell id="218">
        <Nodes>136,44,6;136,44,7;136,45,6;137,44,6;136,45,7;135,44,6;137,44,7;136,43,6;137,45,6;135,44,7;136,44,5;136,43,7;135,45,6;137,45,7;135,45,7;137,43,6;136,45,5;137,44,5;135,43,6;137,43,7;136,44,8;135,44,5;135,43,7;136,43,5;137,45,5;136,46,6;136,45,8;135,45,5;137,44,8;136,46,7;138,44,6;137,43,5;135,44,8;138,44,7;137,46,6;136,43,8;135,43,5;137,45,8;134,44,6;138,45,6;135,46,6;137,46,7;135,45,8;134,44,7;138,45,7;136,42,6;135,46,7;136,46,5;134,45,6;137,43,8</Nodes>
        <PropertyData symbol-ref="clone_id" value="218" />
      </Cell>
      <Cell id="219">
        <Nodes>154,30,3;154,30,4;155,30,3;154,31,3;155,30,4;154,31,4;155,31,3;154,29,3;155,31,4;153,30,3;154,30,2;154,29,4;155,29,3;153,30,4;155,30,2;155,29,4;153,31,3;154,31,2;153,31,4;155,31,2;154,30,5;156,30,3;153,29,3;154,29,2;155,30,5;156,30,4;153,30,2;154,32,3;153,29,4;155,29,2;154,31,5;156,31,3;154,32,4;155,32,3;155,31,5;156,31,4;153,31,2;155,32,4;154,29,5;156,29,3;153,30,5;156,30,2;155,29,5;156,29,4;153,29,2;154,28,3;153,32,3;154,32,2;153,31,5;156,31,2</Nodes>
        <PropertyData symbol-ref="clone_id" value="219" />
      </Cell>
      <Cell id="220">
        <Nodes>146,51,7;145,51,7;146,51,6;146,50,7;146,52,7;146,51,8;147,51,7;145,51,6;145,50,7;145,52,7;145,51,8;146,50,6;146,52,6;146,50,8;146,52,8;147,51,6;147,50,7;147,52,7;147,51,8;145,50,6;145,52,6;145,50,8;145,52,8;147,50,6;147,52,6;144,51,7;147,50,8;147,52,8;146,51,5;146,49,7;146,53,7;146,51,9;144,51,6;144,50,7;144,52,7;144,51,8;145,51,5;148,51,7;145,49,7;145,53,7;145,51,9;146,50,5;146,52,5;146,49,6;146,53,6;146,49,8;146,53,8;146,50,9;146,52,9;147,51,5</Nodes>
        <PropertyData symbol-ref="clone_id" value="220" />
      </Cell>
      <Cell id="221">
        <Nodes>155,145,6;156,145,6;155,145,5;156,145,5;155,144,6;155,146,6;156,144,6;156,146,6;155,145,7;155,144,5;155,146,5;156,145,7;156,144,5;154,145,6;156,146,5;154,145,5;155,144,7;157,145,6;155,146,7;156,144,7;156,146,7;154,144,6;154,146,6;157,145,5;155,145,4;154,145,7;154,144,5;156,145,4;154,146,5;157,144,6;157,146,6;157,145,7;155,143,6;157,144,5;157,146,5;155,144,4;155,147,6;155,146,4;156,143,6;154,144,7;156,144,4;154,146,7;156,147,6;156,146,4;155,143,5;155,147,5;156,143,5;156,147,5;154,145,4;157,144,7</Nodes>
        <PropertyData symbol-ref="clone_id" value="221" />
      </Cell>
      <Cell id="222">
        <Nodes>103,169,3;103,170,3;103,169,2;103,170,2;104,169,3;104,170,3;102,169,3;102,170,3;103,169,4;103,170,4;104,169,2;104,170,2;102,169,2;103,168,3;102,170,2;104,169,4;103,171,3;104,170,4;102,169,4;102,170,4;103,168,2;104,168,3;103,171,2;104,171,3;102,168,3;103,168,4;102,171,3;103,171,4;103,169,1;104,168,2;103,170,1;105,169,3;104,171,2;105,170,3;102,168,2;104,168,4;102,171,2;104,171,4;101,169,3;102,168,4;101,170,3;103,169,5;102,171,4;103,170,5;104,169,1;104,170,1;105,169,2;105,170,2;102,169,1;102,170,1</Nodes>
        <PropertyData symbol-ref="clone_id" value="222" />
      </Cell>
      <Cell id="223">
        <Nodes>102,103,7;103,103,7;102,103,8;103,103,8;102,102,7;103,102,7;102,102,8;103,102,8;102,104,7;103,104,7;102,103,6;102,104,8;101,103,7;103,103,6;103,104,8;101,103,8;102,102,6;104,103,7;101,102,7;103,102,6;102,103,9;104,103,8;101,102,8;103,103,9;104,102,7;102,101,7;102,104,6;102,102,9;104,102,8;103,101,7;101,104,7;103,104,6;103,102,9;102,101,8;101,103,6;103,101,8;101,104,8;104,104,7;104,103,6;101,102,6;102,104,9;104,104,8;103,104,9;101,103,9;104,102,6;102,101,6;101,101,7;103,101,6;102,105,7;101,104,6</Nodes>
        <PropertyData symbol-ref="clone_id" value="223" />
      </Cell>
      <Cell id="224">
        <Nodes>106,121,8;106,121,7;106,120,8;106,120,7;105,121,8;107,121,8;105,121,7;107,121,7;106,122,8;106,122,7;105,120,8;107,120,8;106,121,9;105,120,7;107,120,7;105,122,8;107,122,8;106,121,6;105,122,7;107,122,7;106,120,9;105,121,9;107,121,9;106,122,9;106,120,6;105,121,6;107,121,6;106,119,8;105,120,9;107,120,9;106,119,7;106,122,6;104,121,8;108,121,8;105,122,9;107,122,9;105,120,6;107,120,6;104,121,7;108,121,7;105,119,8;107,119,8;106,123,8;105,119,7;107,119,7;105,122,6;107,122,6;104,120,8;108,120,8;106,123,7</Nodes>
        <PropertyData symbol-ref="clone_id" value="224" />
      </Cell>
      <Cell id="225">
        <Nodes>148,125,6;148,125,5;149,125,6;149,125,5;148,126,6;148,126,5;149,126,6;149,126,5;148,124,6;148,124,5;149,124,6;149,124,5;147,125,6;147,125,5;148,125,7;149,125,7;148,125,4;149,125,4;150,125,6;147,126,6;150,125,5;147,126,5;148,126,7;149,126,7;148,126,4;149,126,4;150,126,6;150,126,5;148,127,6;148,127,5;149,127,6;149,127,5;147,124,6;147,124,5;148,124,7;149,124,7;148,124,4;147,125,7;149,124,4;150,124,6;150,124,5;147,125,4;150,125,7;147,126,7;150,125,4;147,126,4;150,126,7;147,127,6;147,127,5;148,127,7</Nodes>
        <PropertyData symbol-ref="clone_id" value="225" />
      </Cell>
      <Cell id="226">
        <Nodes>107,86,3;107,87,3;107,86,4;107,87,4;106,86,3;106,87,3;108,86,3;106,86,4;108,87,3;106,87,4;108,86,4;108,87,4;107,86,2;107,87,2;107,85,3;107,85,4;107,88,3;107,88,4;107,86,5;107,87,5;106,86,2;106,87,2;106,85,3;108,86,2;108,87,2;108,85,3;106,85,4;106,88,3;108,85,4;108,88,3;106,88,4;106,86,5;106,87,5;108,88,4;108,86,5;108,87,5;107,85,2;105,86,3;105,87,3;107,88,2;105,86,4;105,87,4;109,86,3;109,87,3;107,85,5;109,86,4;109,87,4;106,85,2;107,88,5;108,85,2</Nodes>
        <PropertyData symbol-ref="clone_id" value="226" />
      </Cell>
      <Cell id="227">
        <Nodes>141,103,2;141,103,3;141,102,2;141,102,3;140,103,2;140,103,3;142,103,2;142,103,3;141,104,2;141,104,3;140,102,2;140,102,3;142,102,2;142,102,3;141,103,1;141,103,4;140,104,2;140,104,3;142,104,2;142,104,3;141,102,1;141,102,4;140,103,1;140,103,4;142,103,1;142,103,4;141,101,2;141,101,3;141,104,1;140,102,1;141,104,4;140,102,4;142,102,1;139,103,2;139,103,3;142,102,4;140,101,2;140,101,3;140,104,1;143,103,2;143,103,3;140,104,4;139,102,2;142,101,2;139,102,3;142,101,3;142,104,1;142,104,4;141,105,2;141,105,3</Nodes>
        <PropertyData symbol-ref="clone_id" value="227" />
      </Cell>
      <Cell id="228">
        <Nodes>132,137,4;131,137,4;132,136,4;132,137,5;131,136,4;131,137,5;132,136,5;132,137,3;131,136,5;132,138,4;133,137,4;131,137,3;132,136,3;131,138,4;133,136,4;131,136,3;132,138,5;133,137,5;131,138,5;130,137,4;133,136,5;132,135,4;132,138,3;133,137,3;130,136,4;133,138,4;131,135,4;131,138,3;133,136,3;132,137,6;130,137,5;132,135,5;131,137,6;132,136,6;130,136,5;133,138,5;131,135,5;130,137,3;132,135,3;131,136,6;130,138,4;130,136,3;133,135,4;133,138,3;131,135,3;132,137,2;132,138,6;131,137,2;130,138,5;133,137,6</Nodes>
        <PropertyData symbol-ref="clone_id" value="228" />
      </Cell>
      <Cell id="229">
        <Nodes>109,28,2;109,28,3;108,28,2;109,27,2;108,28,3;109,27,3;108,27,2;108,27,3;109,29,2;110,28,2;109,28,1;109,29,3;108,29,2;110,28,3;108,28,1;108,29,3;110,27,2;109,27,1;110,27,3;109,28,4;108,27,1;107,28,2;108,28,4;107,28,3;109,26,2;109,27,4;107,27,2;109,26,3;108,26,2;108,27,4;107,27,3;108,26,3;110,29,2;109,29,1;110,28,1;110,29,3;108,29,1;110,27,1;109,29,4;107,29,2;110,28,4;108,29,4;107,28,1;107,29,3;110,26,2;110,27,4;109,26,1;107,27,1;110,26,3;108,26,1</Nodes>
        <PropertyData symbol-ref="clone_id" value="229" />
      </Cell>
      <Cell id="230">
        <Nodes>148,55,7;148,54,7;149,55,7;148,55,8;149,54,7;148,55,6;148,54,8;149,55,8;147,55,7;148,56,7;148,54,6;149,55,6;149,54,8;147,54,7;149,56,7;149,54,6;147,55,8;148,56,8;147,55,6;148,56,6;147,54,8;149,56,8;147,56,7;148,53,7;150,55,7;147,54,6;149,56,6;149,53,7;150,54,7;148,55,9;147,56,8;148,53,8;150,55,8;147,56,6;148,53,6;150,55,6;148,55,5;148,54,9;149,55,9;149,53,8;150,54,8;147,53,7;150,56,7;149,53,6;150,54,6;148,54,5;149,55,5;149,54,9;146,55,7;148,57,7</Nodes>
        <PropertyData symbol-ref="clone_id" value="230" />
      </Cell>
      <Cell id="231">
        <Nodes>154,135,6;154,136,6;153,135,6;153,136,6;154,135,5;154,136,5;154,135,7;154,136,7;155,135,6;153,135,5;155,136,6;153,136,5;153,135,7;154,134,6;153,136,7;155,135,5;153,134,6;154,137,6;155,136,5;155,135,7;154,134,5;155,136,7;154,134,7;153,137,6;155,134,6;152,135,6;153,134,5;154,137,5;152,136,6;153,134,7;154,137,7;154,135,4;155,137,6;153,137,5;154,136,4;155,134,5;152,135,5;153,137,7;154,135,8;155,134,7;152,136,5;152,135,7;153,135,4;154,136,8;152,136,7;153,136,4;155,137,5;156,135,6;153,135,8;155,137,7</Nodes>
        <PropertyData symbol-ref="clone_id" value="231" />
      </Cell>
      <Cell id="232">
        <Nodes>160,159,5;160,160,5;160,159,6;159,159,5;161,159,5;160,159,4;160,158,5;160,160,6;159,160,5;161,160,5;160,160,4;159,159,6;161,159,6;159,159,4;161,159,4;160,158,6;159,158,5;161,158,5;160,158,4;159,160,6;161,160,6;159,160,4;161,160,4;160,161,5;159,158,6;161,158,6;159,158,4;161,158,4;160,159,7;158,159,5;162,159,5;160,161,6;160,159,3;159,161,5;161,161,5;160,161,4;160,160,7;158,160,5;162,160,5;160,160,3;160,157,5;159,159,7;161,159,7;158,159,6;162,159,6;158,159,4;162,159,4;159,161,6;159,159,3;161,161,6</Nodes>
        <PropertyData symbol-ref="clone_id" value="232" />
      </Cell>
      <Cell id="233">
        <Nodes>152,72,4;152,72,5;153,72,4;153,72,5;152,71,4;152,71,5;153,71,4;153,71,5;152,73,4;152,73,5;153,73,4;153,73,5;151,72,4;151,72,5;152,72,3;153,72,3;152,72,6;153,72,6;154,72,4;154,72,5;151,71,4;151,71,5;152,71,3;153,71,3;152,71,6;153,71,6;154,71,4;154,71,5;152,70,4;152,70,5;153,70,4;153,70,5;151,73,4;151,73,5;152,73,3;153,73,3;152,73,6;153,73,6;154,73,4;154,73,5;151,72,3;151,72,6;154,72,3;154,72,6;151,71,3;151,71,6;154,71,3;154,71,6;151,70,4;151,70,5</Nodes>
        <PropertyData symbol-ref="clone_id" value="233" />
      </Cell>
      <Cell id="234">
        <Nodes>163,169,3;164,169,3;163,169,2;164,169,2;163,168,3;164,168,3;163,168,2;163,170,3;164,168,2;164,170,3;163,170,2;163,169,4;164,170,2;164,169,4;162,169,3;162,169,2;165,169,3;163,168,4;164,168,4;162,168,3;165,169,2;163,169,1;163,170,4;164,169,1;162,168,2;164,170,4;162,170,3;165,168,3;162,170,2;162,169,4;165,168,2;163,168,1;163,167,3;165,170,3;164,168,1;164,167,3;163,167,2;165,170,2;165,169,4;163,170,1;164,167,2;164,170,1;162,168,4;163,171,3;162,169,1;164,171,3;162,170,4;165,168,4;163,171,2;164,171,2</Nodes>
        <PropertyData symbol-ref="clone_id" value="234" />
      </Cell>
      <Cell id="235">
        <Nodes>102,94,6;102,93,6;101,94,6;102,94,5;101,93,6;102,93,5;101,94,5;102,94,7;103,94,6;102,95,6;101,93,5;102,93,7;101,94,7;103,93,6;101,95,6;103,94,5;102,95,5;101,93,7;103,93,5;103,94,7;101,95,5;102,95,7;102,92,6;103,95,6;100,94,6;103,93,7;102,94,4;101,95,7;101,92,6;100,93,6;102,92,5;103,95,5;100,94,5;102,93,4;101,94,4;101,92,5;102,92,7;103,95,7;100,93,5;103,92,6;101,93,4;100,94,7;102,94,8;100,95,6;101,92,7;103,94,4;104,94,6;100,93,7;102,95,4;103,92,5</Nodes>
        <PropertyData symbol-ref="clone_id" value="235" />
      </Cell>
      <Cell id="236">
        <Nodes>110,110,7;110,110,8;111,110,7;110,109,7;111,110,8;110,109,8;110,111,7;111,109,7;109,110,7;110,110,6;110,111,8;111,109,8;109,110,8;111,111,7;109,109,7;111,110,6;110,109,6;111,111,8;109,109,8;109,111,7;110,111,6;110,110,9;111,109,6;109,110,6;109,111,8;112,110,7;110,108,7;111,111,6;111,110,9;110,109,9;109,109,6;112,110,8;110,108,8;112,109,7;111,108,7;110,111,9;111,109,9;109,111,6;109,110,9;112,109,8;111,108,8;112,111,7;110,112,7;108,110,7;111,111,9;112,110,6;109,108,7;112,111,8;109,109,9;110,112,8</Nodes>
        <PropertyData symbol-ref="clone_id" value="236" />
      </Cell>
      <Cell id="237">
        <Nodes>110,128,4;110,127,4;110,128,5;110,127,5;111,128,4;111,127,4;111,128,5;111,127,5;109,128,4;109,127,4;109,128,5;109,127,5;110,128,3;110,127,3;110,129,4;110,126,4;110,129,5;110,126,5;111,128,3;111,127,3;110,128,6;110,127,6;111,129,4;111,126,4;111,129,5;111,126,5;111,128,6;111,127,6;112,128,4;112,127,4;109,128,3;109,127,3;112,128,5;112,127,5;109,129,4;109,126,4;109,129,5;109,126,5;110,129,3;110,126,3;109,128,6;109,127,6;111,129,3;111,126,3;110,129,6;110,126,6;108,128,4;112,128,3;108,127,4;112,127,3</Nodes>
        <PropertyData symbol-ref="clone_id" value="237" />
      </Cell>
      <Cell id="238">
        <Nodes>154,117,4;154,117,5;153,117,4;153,117,5;154,116,4;154,116,5;154,118,4;154,118,5;155,117,4;155,117,5;153,116,4;153,116,5;153,118,4;153,118,5;154,117,3;154,117,6;155,116,4;155,116,5;155,118,4;155,118,5;153,117,3;153,117,6;154,116,3;154,116,6;154,118,3;154,118,6;155,117,3;152,117,4;155,117,6;152,117,5;153,116,3;153,116,6;154,115,4;154,115,5;153,118,3;153,118,6;155,116,3;152,116,4;155,116,6;152,116,5;153,115,4;153,115,5;154,119,4;154,119,5;155,118,3;152,118,4;155,118,6;152,118,5;156,117,4;156,117,5</Nodes>
        <PropertyData symbol-ref="clone_id" value="238" />
      </Cell>
      <Cell id="239">
        <Nodes>135,35,6;135,35,7;134,35,6;134,35,7;135,36,6;135,36,7;135,34,6;134,36,6;135,34,7;134,36,7;134,34,6;134,34,7;136,35,6;135,35,5;136,35,7;134,35,5;135,35,8;136,36,6;133,35,6;135,36,5;134,35,8;136,36,7;136,34,6;133,35,7;135,34,5;134,36,5;136,34,7;135,36,8;134,34,5;136,35,5;133,36,6;135,34,8;134,36,8;133,36,7;135,37,6;133,34,6;134,34,8;135,37,7;133,34,7;134,37,6;136,35,8;134,37,7;135,33,6;136,36,5;133,35,5;135,33,7;134,33,6;136,34,5;134,33,7;136,36,8</Nodes>
        <PropertyData symbol-ref="clone_id" value="239" />
      </Cell>
      <Cell id="240">
        <Nodes>109,170,4;109,171,4;109,170,5;109,171,5;108,170,4;108,171,4;108,170,5;110,170,4;108,171,5;110,171,4;109,170,3;109,171,3;110,170,5;109,169,4;110,171,5;108,170,3;109,169,5;109,172,4;108,171,3;108,169,4;110,170,3;109,172,5;109,170,6;110,171,3;108,169,5;110,169,4;108,172,4;109,171,6;109,169,3;107,170,4;110,169,5;108,172,5;110,172,4;107,171,4;108,170,6;108,171,6;109,172,3;107,170,5;108,169,3;110,172,5;107,171,5;110,170,6;110,171,6;111,170,4;110,169,3;108,172,3;111,171,4;109,169,6;111,170,5;107,170,3</Nodes>
        <PropertyData symbol-ref="clone_id" value="240" />
      </Cell>
      <Cell id="241">
        <Nodes>150,163,3;149,163,3;150,163,4;150,162,3;149,163,4;149,162,3;150,162,4;149,162,4;150,164,3;150,163,2;149,164,3;149,163,2;151,163,3;150,164,4;149,164,4;150,162,2;151,163,4;149,162,2;151,162,3;148,163,3;151,162,4;148,163,4;150,163,5;148,162,3;149,163,5;150,161,3;149,161,3;148,162,4;150,162,5;150,161,4;149,162,5;149,161,4;150,164,2;149,164,2;151,164,3;151,163,2;151,164,4;148,164,3;151,162,2;148,163,2;148,164,4;150,164,5;149,164,5;148,162,2;151,163,5;150,161,2;149,161,2;151,161,3;151,162,5;148,163,5</Nodes>
        <PropertyData symbol-ref="clone_id" value="241" />
      </Cell>
      <Cell id="242">
        <Nodes>119,160,5;118,160,5;119,160,6;118,160,6;119,159,5;118,159,5;119,159,6;119,161,5;118,159,6;118,161,5;119,161,6;118,161,6;119,160,4;118,160,4;120,160,5;120,160,6;117,160,5;117,160,6;119,160,7;119,159,4;118,160,7;118,159,4;120,159,5;119,161,4;120,159,6;118,161,4;120,161,5;117,159,5;120,161,6;117,159,6;119,159,7;117,161,5;118,159,7;120,160,4;117,161,6;119,158,5;119,161,7;118,158,5;118,161,7;119,158,6;117,160,4;118,158,6;119,162,5;120,160,7;118,162,5;120,159,4;119,162,6;118,162,6;117,160,7;120,161,4</Nodes>
        <PropertyData symbol-ref="clone_id" value="242" />
      </Cell>
      <Cell id="243">
        <Nodes>127,101,6;127,100,6;128,101,6;128,100,6;127,101,7;127,100,7;127,101,5;127,100,5;128,101,7;128,100,7;128,101,5;128,100,5;126,101,6;126,100,6;127,102,6;127,99,6;128,102,6;128,99,6;129,101,6;129,100,6;126,101,7;126,100,7;126,101,5;126,100,5;127,102,7;127,102,5;127,99,7;127,99,5;128,102,7;128,102,5;128,99,7;128,99,5;129,101,7;129,100,7;129,101,5;129,100,5;126,102,6;126,99,6;127,101,8;127,100,8;127,101,4;127,100,4;128,101,8;128,100,8;128,101,4;128,100,4;129,102,6;129,99,6;126,102,7;126,102,5</Nodes>
        <PropertyData symbol-ref="clone_id" value="243" />
      </Cell>
      <Cell id="244">
        <Nodes>120,26,4;120,25,4;119,26,4;119,25,4;120,26,3;120,25,3;119,26,3;119,25,3;120,26,5;120,25,5;121,26,4;119,26,5;120,27,4;121,25,4;119,25,5;119,27,4;121,26,3;120,27,3;120,24,4;121,25,3;118,26,4;119,27,3;119,24,4;118,25,4;120,24,3;120,26,2;118,26,3;119,24,3;120,25,2;118,25,3;119,26,2;119,25,2;121,26,5;120,27,5;121,25,5;121,27,4;119,27,5;120,24,5;118,26,5;121,27,3;121,24,4;119,24,5;118,25,5;118,27,4;121,24,3;121,26,2;120,27,2;118,27,3;118,24,4;121,25,2</Nodes>
        <PropertyData symbol-ref="clone_id" value="244" />
      </Cell>
      <Cell id="245">
        <Nodes>162,78,4;162,78,3;162,79,4;163,78,4;162,79,3;163,78,3;163,79,4;163,79,3;161,78,4;162,77,4;161,78,3;162,77,3;162,78,5;161,79,4;163,77,4;161,79,3;162,79,5;163,77,3;163,78,5;162,78,2;163,79,5;162,79,2;162,80,4;163,78,2;164,78,4;162,80,3;164,78,3;163,79,2;163,80,4;164,79,4;163,80,3;164,79,3;161,77,4;161,77,3;161,78,5;162,77,5;161,79,5;163,77,5;161,78,2;162,77,2;161,79,2;161,80,4;163,77,2;164,77,4;161,80,3;162,80,5;164,77,3;164,78,5;163,80,5;164,79,5</Nodes>
        <PropertyData symbol-ref="clone_id" value="245" />
      </Cell>
      <Cell id="246">
        <Nodes>126,105,8;126,104,8;126,105,7;126,104,7;127,105,8;127,104,8;127,105,7;127,104,7;125,105,8;125,104,8;125,105,7;126,105,9;125,104,7;126,104,9;126,106,8;126,103,8;126,106,7;127,105,9;127,104,9;126,103,7;127,106,8;126,105,6;126,104,6;127,103,8;127,106,7;127,103,7;125,105,9;125,104,9;127,105,6;128,105,8;127,104,6;128,104,8;125,106,8;125,103,8;128,105,7;128,104,7;125,106,7;126,106,9;125,103,7;126,103,9;125,105,6;125,104,6;127,106,9;127,103,9;126,106,6;126,103,6;124,105,8;124,104,8;128,105,9;128,104,9</Nodes>
        <PropertyData symbol-ref="clone_id" value="246" />
      </Cell>
      <Cell id="247">
        <Nodes>145,38,7;144,38,7;145,37,7;144,37,7;145,38,8;144,38,8;145,38,6;144,38,6;145,37,8;144,37,8;145,39,7;144,39,7;145,37,6;144,37,6;146,38,7;143,38,7;145,39,8;146,37,7;144,39,8;143,37,7;145,39,6;146,38,8;144,39,6;145,36,7;143,38,8;144,36,7;146,38,6;146,37,8;143,38,6;146,39,7;143,37,8;146,37,6;145,38,9;143,39,7;144,38,9;145,36,8;143,37,6;144,36,8;145,36,6;145,37,9;144,36,6;144,37,9;146,39,8;145,38,5;144,38,5;143,39,8;146,39,6;145,37,5;146,36,7;143,39,6</Nodes>
        <PropertyData symbol-ref="clone_id" value="247" />
      </Cell>
      <Cell id="248">
        <Nodes>115,122,4;115,122,3;116,122,4;116,122,3;115,121,4;115,123,4;115,121,3;115,123,3;114,122,4;114,122,3;116,121,4;116,123,4;116,121,3;115,122,5;116,123,3;114,121,4;115,122,2;114,123,4;114,121,3;116,122,5;114,123,3;115,121,5;115,123,5;116,122,2;114,122,5;115,121,2;117,122,4;115,123,2;116,121,5;117,122,3;116,123,5;114,122,2;115,120,4;116,121,2;116,123,2;115,120,3;115,124,4;114,121,5;117,121,4;114,123,5;115,124,3;117,123,4;117,121,3;117,123,3;116,120,4;114,121,2;116,120,3;113,122,4;114,123,2;116,124,4</Nodes>
        <PropertyData symbol-ref="clone_id" value="248" />
      </Cell>
      <Cell id="249">
        <Nodes>157,56,6;157,55,6;157,56,7;157,55,7;156,56,6;158,56,6;156,55,6;158,55,6;156,56,7;158,56,7;156,55,7;158,55,7;157,56,5;157,57,6;157,55,5;157,57,7;157,54,6;157,56,8;157,54,7;157,55,8;156,56,5;158,56,5;156,57,6;158,57,6;156,55,5;158,55,5;156,57,7;158,57,7;156,54,6;158,54,6;156,56,8;158,56,8;157,57,5;156,54,7;158,54,7;156,55,8;158,55,8;155,56,6;159,56,6;157,54,5;155,55,6;159,55,6;155,56,7;159,56,7;157,57,8;155,55,7;159,55,7;156,57,5;158,57,5;157,54,8</Nodes>
        <PropertyData symbol-ref="clone_id" value="249" />
      </Cell>
      <Cell id="250">
        <Nodes>165,63,7;165,63,6;165,62,7;164,63,7;165,62,6;164,63,6;166,63,7;164,62,7;165,64,7;165,63,8;166,63,6;164,62,6;166,62,7;165,64,6;165,62,8;166,62,6;164,64,7;164,63,8;164,64,6;166,64,7;165,63,5;166,63,8;164,62,8;165,61,7;165,64,8;166,64,6;165,62,5;166,62,8;165,61,6;163,63,7;164,63,5;164,61,7;164,64,8;163,63,6;163,62,7;166,63,5;164,62,5;164,61,6;166,61,7;165,64,5;166,64,8;163,62,6;167,63,7;166,62,5;165,61,8;166,61,6;167,63,6;167,62,7;165,65,7;163,64,7</Nodes>
        <PropertyData symbol-ref="clone_id" value="250" />
      </Cell>
      <Cell id="251">
        <Nodes>113,106,6;113,106,5;113,105,6;113,105,5;114,106,6;114,106,5;114,105,6;114,105,5;112,106,6;112,106,5;112,105,6;112,105,5;113,107,6;113,107,5;113,106,7;113,106,4;113,105,7;113,105,4;114,107,6;114,107,5;113,104,6;113,104,5;114,106,7;114,106,4;114,105,7;114,105,4;114,104,6;114,104,5;112,107,6;112,107,5;115,106,6;115,106,5;112,106,7;112,106,4;115,105,6;115,105,5;112,105,7;112,105,4;113,107,7;113,107,4;112,104,6;112,104,5;114,107,7;114,107,4;113,104,7;113,104,4;111,106,6;111,106,5;115,107,6;115,107,5</Nodes>
        <PropertyData symbol-ref="clone_id" value="251" />
      </Cell>
      <Cell id="252">
        <Nodes>114,98,4;113,98,4;114,97,4;114,98,5;113,97,4;113,98,5;114,97,5;113,97,5;114,98,3;114,99,4;113,98,3;113,99,4;115,98,4;114,97,3;114,99,5;113,97,3;113,99,5;112,98,4;115,97,4;115,98,5;112,97,4;112,98,5;114,99,3;115,97,5;113,99,3;114,96,4;114,98,6;113,96,4;113,98,6;112,97,5;115,98,3;115,99,4;114,96,5;114,97,6;112,98,3;112,99,4;113,96,5;113,97,6;115,97,3;115,99,5;112,97,3;112,99,5;114,96,3;114,99,6;113,96,3;113,99,6;115,99,3;114,98,2;115,96,4;114,100,4</Nodes>
        <PropertyData symbol-ref="clone_id" value="252" />
      </Cell>
      <Cell id="253">
        <Nodes>133,118,7;133,118,8;133,119,7;133,119,8;132,118,7;132,118,8;132,119,7;132,119,8;134,118,7;134,118,8;134,119,7;134,119,8;133,117,7;133,117,8;133,118,6;133,118,9;133,119,6;133,119,9;132,117,7;132,117,8;133,120,7;133,120,8;132,118,6;132,118,9;134,117,7;134,117,8;132,119,6;132,119,9;134,118,6;134,118,9;132,120,7;132,120,8;131,118,7;131,118,8;134,119,6;134,119,9;133,117,6;133,117,9;131,119,7;131,119,8;134,120,7;134,120,8;132,117,6;132,117,9;135,118,7;135,118,8;133,120,6;133,120,9;135,119,7;135,119,8</Nodes>
        <PropertyData symbol-ref="clone_id" value="253" />
      </Cell>
      <Cell id="254">
        <Nodes>159,96,6;159,97,6;158,96,6;158,97,6;159,96,7;159,97,7;158,96,7;158,97,7;159,96,5;159,97,5;160,96,6;160,97,6;158,96,5;159,95,6;158,97,5;160,96,7;159,98,6;160,97,7;158,95,6;159,95,7;158,98,6;159,98,7;157,96,6;158,95,7;157,97,6;159,96,8;158,98,7;159,97,8;157,96,7;157,97,7;158,96,8;158,97,8;160,96,5;160,97,5;159,95,5;160,95,6;159,98,5;158,95,5;160,98,6;160,95,7;158,98,5;157,96,5;157,97,5;160,98,7;157,95,6;160,96,8;160,97,8;159,95,8;157,98,6;157,95,7</Nodes>
        <PropertyData symbol-ref="clone_id" value="254" />
      </Cell>
      <Cell id="255">
        <Nodes>111,33,7;110,33,7;111,32,7;110,32,7;111,33,8;110,33,8;111,32,8;110,32,8;111,33,6;110,33,6;111,32,6;111,34,7;112,33,7;110,32,6;110,34,7;112,32,7;111,34,8;112,33,8;109,33,7;111,31,7;110,34,8;112,32,8;109,32,7;110,31,7;109,33,8;111,31,8;111,34,6;112,33,6;111,33,9;109,32,8;110,31,8;110,34,6;112,32,6;110,33,9;111,32,9;112,34,7;110,32,9;109,33,6;111,31,6;112,34,8;109,32,6;110,31,6;109,34,7;112,31,7;111,33,5;109,34,8;112,31,8;112,34,6;111,34,9;112,33,9</Nodes>
        <PropertyData symbol-ref="clone_id" value="255" />
      </Cell>
      <Cell id="256">
        <Nodes>112,120,8;112,121,8;112,120,7;112,121,7;113,120,8;113,121,8;113,120,7;113,121,7;111,120,8;111,121,8;111,120,7;112,120,9;112,119,8;111,121,7;112,121,9;112,119,7;113,120,9;113,119,8;112,122,8;112,120,6;113,121,9;113,119,7;112,122,7;112,121,6;111,120,9;111,119,8;113,122,8;111,121,9;113,120,6;114,120,8;111,119,7;112,119,9;113,122,7;113,121,6;114,121,8;114,120,7;111,122,8;114,121,7;111,120,6;113,119,9;111,122,7;111,121,6;112,122,9;112,119,6;110,120,8;111,119,9;113,122,9;110,121,8;110,120,7;113,119,6</Nodes>
        <PropertyData symbol-ref="clone_id" value="256" />
      </Cell>
      <Cell id="257">
        <Nodes>125,102,3;125,102,2;125,101,3;126,102,3;124,102,3;125,103,3;125,101,2;125,102,4;126,102,2;124,102,2;125,103,2;126,101,3;124,101,3;126,103,3;124,103,3;125,101,4;126,101,2;124,101,2;126,102,4;124,102,4;125,103,4;126,103,2;124,103,2;125,102,1;126,101,4;124,101,4;125,100,3;126,103,4;124,103,4;125,101,1;127,102,3;123,102,3;126,102,1;124,102,1;125,100,2;125,103,1;125,104,3;127,102,2;126,100,3;123,102,2;124,100,3;127,101,3;123,101,3;126,101,1;124,101,1;125,102,5;125,104,2;125,100,4;126,100,2;124,100,2</Nodes>
        <PropertyData symbol-ref="clone_id" value="257" />
      </Cell>
      <Cell id="258">
        <Nodes>148,138,2;148,138,3;148,139,2;149,138,2;148,139,3;149,138,3;147,138,2;148,137,2;147,138,3;148,137,3;149,139,2;149,139,3;148,138,1;147,139,2;149,137,2;147,139,3;149,137,3;148,138,4;147,137,2;148,139,1;149,138,1;147,137,3;147,138,1;148,137,1;148,139,4;149,138,4;149,139,1;148,140,2;150,138,2;147,138,4;148,140,3;148,137,4;150,138,3;147,139,1;149,137,1;149,139,4;149,140,2;150,139,2;147,137,1;147,139,4;149,140,3;149,137,4;150,139,3;146,138,2;148,136,2;146,138,3;147,140,2;148,136,3;150,137,2;147,140,3</Nodes>
        <PropertyData symbol-ref="clone_id" value="258" />
      </Cell>
      <Cell id="259">
        <Nodes>164,25,7;165,25,7;164,26,7;165,26,7;164,25,6;165,25,6;164,26,6;165,26,6;164,25,8;165,25,8;164,24,7;165,24,7;164,26,8;165,26,8;163,25,7;166,25,7;164,24,6;165,24,6;163,26,7;166,26,7;163,25,6;166,25,6;164,27,7;165,27,7;164,24,8;165,24,8;163,26,6;166,26,6;163,25,8;164,25,5;165,25,5;166,25,8;164,27,6;163,24,7;165,27,6;163,26,8;166,24,7;164,26,5;165,26,5;166,26,8;164,27,8;163,24,6;165,27,8;166,24,6;164,25,9;165,25,9;163,27,7;163,24,8;164,24,5;166,27,7</Nodes>
        <PropertyData symbol-ref="clone_id" value="259" />
      </Cell>
      <Cell id="260">
        <Nodes>137,81,7;137,81,6;136,81,7;137,82,7;136,81,6;137,82,6;137,80,7;138,81,7;136,82,7;137,80,6;138,81,6;136,82,6;137,81,8;136,80,7;138,82,7;136,80,6;138,82,6;136,81,8;137,82,8;137,81,5;138,80,7;138,80,6;137,80,8;138,81,8;136,82,8;136,81,5;137,82,5;135,81,7;137,83,7;135,81,6;136,80,8;137,83,6;138,82,8;137,80,5;138,81,5;136,82,5;135,82,7;136,83,7;138,80,8;135,82,6;136,83,6;136,80,5;137,79,7;138,82,5;139,81,7;135,80,7;138,83,7;137,79,6;139,81,6;135,80,6</Nodes>
        <PropertyData symbol-ref="clone_id" value="260" />
      </Cell>
      <Cell id="261">
        <Nodes>145,147,6;145,148,6;146,147,6;145,147,5;146,148,6;145,148,5;145,147,7;146,147,5;144,147,6;145,146,6;145,148,7;146,148,5;144,148,6;146,147,7;144,147,5;146,146,6;146,148,7;145,146,5;144,148,5;144,147,7;145,149,6;145,146,7;146,146,5;144,146,6;144,148,7;147,147,6;146,149,6;145,147,4;145,149,5;146,146,7;147,148,6;144,146,5;145,148,4;147,147,5;145,149,7;146,147,4;146,149,5;144,149,6;144,146,7;147,148,5;146,148,4;147,147,7;145,147,8;146,149,7;143,147,6;144,147,4;144,149,5;147,146,6;147,148,7;145,148,8</Nodes>
        <PropertyData symbol-ref="clone_id" value="261" />
      </Cell>
      <Cell id="262">
        <Nodes>133,150,6;134,150,6;133,149,6;134,149,6;133,150,5;133,150,7;134,150,5;134,150,7;133,149,5;133,149,7;134,149,5;134,149,7;133,151,6;134,151,6;132,150,6;132,149,6;135,150,6;133,151,5;135,149,6;133,148,6;133,151,7;134,151,5;132,150,5;134,148,6;134,151,7;132,150,7;132,149,5;132,149,7;135,150,5;135,150,7;132,151,6;135,149,5;133,148,5;135,149,7;133,148,7;134,148,5;134,148,7;133,150,4;135,151,6;134,150,4;133,150,8;133,149,4;134,150,8;134,149,4;133,149,8;132,151,5;132,148,6;132,151,7;134,149,8;135,151,5</Nodes>
        <PropertyData symbol-ref="clone_id" value="262" />
      </Cell>
      <Cell id="263">
        <Nodes>165,159,8;165,159,7;164,159,8;165,158,8;164,159,7;165,158,7;164,158,8;164,158,7;165,160,8;166,159,8;165,160,7;166,159,7;165,159,9;164,160,8;164,160,7;166,158,8;164,159,9;166,158,7;165,159,6;165,158,9;164,159,6;164,158,9;163,159,8;165,158,6;163,159,7;165,157,8;165,157,7;164,158,6;166,160,8;163,158,8;166,160,7;164,157,8;163,158,7;165,160,9;164,157,7;166,159,9;164,160,9;165,160,6;166,159,6;166,158,9;164,160,6;163,160,8;163,160,7;166,158,6;163,159,9;166,157,8;166,157,7;165,157,9;163,159,6;166,160,9</Nodes>
        <PropertyData symbol-ref="clone_id" value="263" />
      </Cell>
      <Cell id="264">
        <Nodes>125,138,8;125,137,8;126,138,8;126,137,8;125,138,7;125,137,7;126,138,7;126,137,7;125,138,9;125,137,9;124,138,8;124,137,8;126,138,9;126,137,9;125,139,8;125,136,8;124,138,7;126,139,8;124,137,7;126,136,8;125,139,7;127,138,8;125,136,7;127,137,8;126,139,7;126,136,7;125,138,6;125,137,6;127,138,7;127,137,7;126,138,6;126,137,6;124,138,9;124,137,9;125,139,9;125,136,9;124,139,8;126,139,9;124,136,8;126,136,9;127,138,9;127,137,9;124,139,7;124,136,7;127,139,8;127,136,8;124,138,6;124,137,6;125,139,6;127,139,7</Nodes>
        <PropertyData symbol-ref="clone_id" value="264" />
      </Cell>
      <Cell id="265">
        <Nodes>159,49,6;160,49,6;159,50,6;159,49,5;160,50,6;160,49,5;159,50,5;160,50,5;159,49,7;159,48,6;160,49,7;160,48,6;158,49,6;159,50,7;159,48,5;160,50,7;160,48,5;158,50,6;161,49,6;158,49,5;159,48,7;161,50,6;158,50,5;161,49,5;160,48,7;159,51,6;159,49,4;158,49,7;160,51,6;158,48,6;160,49,4;161,50,5;159,51,5;159,50,4;158,50,7;161,49,7;161,48,6;160,51,5;158,48,5;160,50,4;161,50,7;161,48,5;159,51,7;159,48,4;160,51,7;158,48,7;159,49,8;160,48,4;158,51,6;159,47,6</Nodes>
        <PropertyData symbol-ref="clone_id" value="265" />
      </Cell>
      <Cell id="266">
        <Nodes>149,35,7;149,34,7;149,35,8;150,35,7;149,34,8;150,34,7;150,35,8;148,35,7;150,34,8;149,35,6;149,36,7;148,34,7;148,35,8;149,34,6;149,36,8;150,35,6;150,36,7;148,34,8;150,34,6;150,36,8;149,33,7;148,35,6;149,35,9;148,36,7;149,36,6;151,35,7;149,33,8;148,34,6;149,34,9;150,33,7;148,36,8;150,35,9;151,34,7;151,35,8;150,36,6;150,33,8;150,34,9;151,34,8;148,33,7;149,33,6;148,35,9;148,36,6;149,36,9;151,35,6;151,36,7;148,33,8;148,34,9;147,35,7;150,33,6;149,35,5</Nodes>
        <PropertyData symbol-ref="clone_id" value="266" />
      </Cell>
      <Cell id="267">
        <Nodes>140,156,3;140,155,3;140,156,4;139,156,3;141,156,3;140,156,2;140,157,3;140,155,4;139,155,3;139,156,4;141,155,3;141,156,4;140,155,2;140,157,4;139,156,2;139,157,3;141,156,2;141,157,3;140,157,2;139,155,4;141,155,4;139,155,2;139,157,4;141,155,2;141,157,4;139,157,2;141,157,2;140,154,3;140,156,5;138,156,3;142,156,3;140,154,4;140,155,5;140,156,1;140,158,3;139,154,3;139,156,5;141,154,3;141,156,5;138,155,3;138,156,4;140,154,2;140,157,5;142,155,3;142,156,4;138,156,2;138,157,3;140,155,1;140,158,4;139,154,4</Nodes>
        <PropertyData symbol-ref="clone_id" value="267" />
      </Cell>
      <Cell id="268">
        <Nodes>122,136,3;121,136,3;122,136,2;122,135,3;122,137,3;121,136,2;122,136,4;121,135,3;121,137,3;123,136,3;122,135,2;122,137,2;121,136,4;121,135,2;121,137,2;123,136,2;122,135,4;122,137,4;123,135,3;123,137,3;121,135,4;121,137,4;120,136,3;123,136,4;123,135,2;123,137,2;122,136,1;120,136,2;121,136,1;120,135,3;120,137,3;123,135,4;122,134,3;123,137,4;122,138,3;122,135,1;122,137,1;120,136,4;121,134,3;120,135,2;121,138,3;120,137,2;122,134,2;121,135,1;122,138,2;121,137,1;123,136,1;122,136,5;121,134,2;121,138,2</Nodes>
        <PropertyData symbol-ref="clone_id" value="268" />
      </Cell>
      <Cell id="269">
        <Nodes>157,85,4;157,84,4;156,85,4;157,85,3;157,85,5;158,85,4;156,84,4;157,84,3;157,84,5;158,84,4;157,86,4;156,85,3;156,85,5;158,85,3;156,84,3;158,85,5;156,84,5;158,84,3;158,84,5;156,86,4;157,83,4;157,86,3;157,86,5;158,86,4;156,83,4;156,86,3;157,83,3;156,86,5;157,83,5;158,83,4;155,85,4;158,86,3;157,85,2;158,86,5;155,84,4;157,84,2;157,85,6;159,85,4;156,83,3;157,84,6;156,83,5;159,84,4;158,83,3;155,85,3;156,85,2;158,83,5;155,85,5;155,84,3;158,85,2;156,84,2</Nodes>
        <PropertyData symbol-ref="clone_id" value="269" />
      </Cell>
      <Cell id="270">
        <Nodes>130,60,3;131,60,3;130,60,4;131,60,4;130,61,3;131,61,3;130,61,4;131,61,4;130,59,3;131,59,3;130,60,2;131,60,2;130,59,4;129,60,3;131,59,4;130,61,2;129,60,4;132,60,3;131,61,2;129,61,3;132,60,4;130,60,5;129,61,4;132,61,3;131,60,5;130,59,2;130,62,3;131,59,2;132,61,4;129,59,3;131,62,3;130,61,5;129,60,2;131,61,5;130,62,4;129,59,4;131,62,4;132,59,3;132,60,2;129,61,2;132,59,4;130,59,5;131,59,5;132,61,2;129,60,5;130,62,2;130,58,3;129,59,2;131,62,2;129,62,3</Nodes>
        <PropertyData symbol-ref="clone_id" value="270" />
      </Cell>
      <Cell id="271">
        <Nodes>162,41,8;162,41,7;162,42,8;162,42,7;163,41,8;161,41,8;163,41,7;163,42,8;161,41,7;161,42,8;163,42,7;162,40,8;162,41,9;161,42,7;162,40,7;162,42,9;163,40,8;163,41,9;162,41,6;162,43,8;161,40,8;161,41,9;163,40,7;163,42,9;162,42,6;162,43,7;161,40,7;161,42,9;162,40,9;163,41,6;163,43,8;164,41,8;161,41,6;161,43,8;163,42,6;163,43,7;164,41,7;164,42,8;163,40,9;161,42,6;161,43,7;160,41,8;162,40,6;162,43,9;161,40,9;164,42,7;160,41,7;160,42,8;160,42,7;163,40,6</Nodes>
        <PropertyData symbol-ref="clone_id" value="271" />
      </Cell>
      <Cell id="272">
        <Nodes>155,63,7;156,63,7;155,63,8;155,64,7;155,62,7;155,63,6;154,63,7;156,63,8;156,64,7;155,64,8;156,62,7;156,63,6;155,62,8;155,64,6;154,63,8;154,64,7;156,64,8;155,62,6;154,62,7;156,62,8;154,63,6;156,64,6;154,64,8;156,62,6;157,63,7;154,62,8;154,64,6;155,63,9;155,65,7;154,62,6;157,63,8;157,64,7;156,63,9;156,65,7;155,64,9;155,65,8;155,61,7;157,62,7;155,63,5;157,63,6;155,62,9;153,63,7;157,64,8;154,63,9;155,65,6;156,64,9;154,65,7;156,65,8;156,61,7;155,61,8</Nodes>
        <PropertyData symbol-ref="clone_id" value="272" />
      </Cell>
      <Cell id="273">
        <Nodes>148,89,2;148,88,2;148,89,3;149,89,2;148,88,3;149,88,2;149,89,3;149,88,3;147,89,2;148,89,1;147,88,2;148,90,2;148,88,1;147,89,3;147,88,3;149,89,1;148,90,3;149,90,2;149,88,1;148,87,2;149,90,3;148,89,4;148,87,3;149,87,2;148,88,4;150,89,2;147,89,1;150,88,2;149,89,4;149,87,3;147,90,2;150,89,3;147,88,1;149,88,4;148,90,1;150,88,3;147,90,3;149,90,1;147,87,2;148,87,1;147,89,4;147,87,3;147,88,4;148,90,4;149,87,1;150,89,1;150,90,2;150,88,1;147,90,1;149,90,4</Nodes>
        <PropertyData symbol-ref="clone_id" value="273" />
      </Cell>
      <Cell id="274">
        <Nodes>104,119,3;105,119,3;104,118,3;104,119,2;105,118,3;104,119,4;105,119,2;104,118,2;104,120,3;103,119,3;105,119,4;104,118,4;105,118,2;105,120,3;103,118,3;104,120,2;103,119,2;105,118,4;104,120,4;105,120,2;103,119,4;103,118,2;103,120,3;106,119,3;104,117,3;105,120,4;103,118,4;104,119,1;106,118,3;105,117,3;103,120,2;106,119,2;104,117,2;105,119,1;104,118,1;103,120,4;106,119,4;106,118,2;104,117,4;105,117,2;106,120,3;104,119,5;105,118,1;103,117,3;106,118,4;105,117,4;104,121,3;104,120,1;105,119,5;102,119,3</Nodes>
        <PropertyData symbol-ref="clone_id" value="274" />
      </Cell>
      <Cell id="275">
        <Nodes>149,48,7;148,48,7;149,48,6;148,48,6;149,49,7;149,47,7;148,49,7;148,47,7;149,48,8;148,48,8;149,49,6;149,47,6;148,49,6;148,47,6;150,48,7;147,48,7;149,49,8;149,47,8;148,49,8;150,48,6;148,47,8;150,49,7;147,48,6;150,47,7;147,49,7;149,48,5;150,48,8;147,47,7;148,48,5;150,49,6;150,47,6;147,48,8;147,49,6;149,50,7;147,47,6;148,50,7;149,46,7;149,49,5;150,49,8;148,46,7;149,47,5;148,49,5;150,47,8;148,47,5;149,50,6;147,49,8;148,50,6;147,47,8;149,46,6;149,48,9</Nodes>
        <PropertyData symbol-ref="clone_id" value="275" />
      </Cell>
      <Cell id="276">
        <Nodes>113,85,2;114,85,2;113,85,3;114,85,3;113,84,2;114,84,2;113,84,3;114,84,3;113,86,2;114,86,2;113,85,1;113,86,3;112,85,2;114,85,1;114,86,3;112,85,3;113,84,1;112,84,2;115,85,2;114,84,1;113,85,4;112,84,3;115,85,3;113,86,1;114,85,4;112,86,2;115,84,2;114,86,1;113,83,2;112,85,1;113,84,4;112,86,3;115,84,3;114,83,2;114,84,4;113,83,3;115,86,2;114,83,3;112,84,1;115,85,1;113,86,4;115,86,3;114,86,4;112,85,4;113,87,2;112,86,1;115,84,1;114,87,2;113,83,1;113,87,3</Nodes>
        <PropertyData symbol-ref="clone_id" value="276" />
      </Cell>
      <Cell id="277">
        <Nodes>119,124,7;119,124,6;120,124,7;120,124,6;119,123,7;119,123,6;119,125,7;119,125,6;118,124,7;118,124,6;120,123,7;120,123,6;120,125,7;119,124,8;120,125,6;118,123,7;119,124,5;118,123,6;118,125,7;120,124,8;118,125,6;119,123,8;120,124,5;119,123,5;119,125,8;118,124,8;121,124,7;120,123,8;119,125,5;121,124,6;118,124,5;119,122,7;120,123,5;119,122,6;120,125,8;118,123,8;120,125,5;121,123,7;121,123,6;120,122,7;118,123,5;120,122,6;119,126,7;118,125,8;119,126,6;121,125,7;117,124,7;121,125,6;118,125,5;117,124,6</Nodes>
        <PropertyData symbol-ref="clone_id" value="277" />
      </Cell>
      <Cell id="278">
        <Nodes>138,70,6;137,70,6;138,69,6;137,69,6;138,70,7;137,70,7;138,70,5;137,70,5;138,71,6;137,71,6;138,69,7;137,69,7;138,69,5;137,69,5;139,70,6;136,70,6;138,71,7;137,71,7;138,71,5;139,69,6;137,71,5;136,69,6;139,70,7;136,70,7;139,70,5;138,68,6;136,70,5;137,68,6;139,71,6;139,69,7;136,71,6;136,69,7;138,70,8;137,70,8;139,69,5;136,69,5;138,68,7;137,68,7;139,71,7;138,69,8;136,71,7;137,69,8;138,70,4;137,70,4;138,68,5;137,68,5;139,71,5;136,71,5;138,72,6;137,72,6</Nodes>
        <PropertyData symbol-ref="clone_id" value="278" />
      </Cell>
      <Cell id="279">
        <Nodes>107,82,3;107,82,2;107,83,3;107,83,2;106,82,3;106,82,2;108,82,3;108,82,2;107,81,3;107,81,2;106,83,3;106,83,2;108,83,3;107,82,4;108,83,2;106,81,3;107,82,1;106,81,2;108,81,3;108,81,2;107,83,4;106,82,4;107,83,1;108,82,4;106,82,1;107,81,4;108,82,1;107,81,1;107,84,3;106,83,4;107,84,2;108,83,4;105,82,3;106,83,1;105,82,2;108,83,1;106,81,4;109,82,3;108,81,4;109,82,2;106,81,1;107,80,3;108,81,1;106,84,3;107,80,2;106,84,2;108,84,3;105,83,3;108,84,2;105,83,2</Nodes>
        <PropertyData symbol-ref="clone_id" value="279" />
      </Cell>
      <Cell id="280">
        <Nodes>108,161,5;109,161,5;108,162,5;109,162,5;108,161,4;109,161,4;108,162,4;109,162,4;108,161,6;109,161,6;108,160,5;109,160,5;108,162,6;109,162,6;107,161,5;110,161,5;108,160,4;109,160,4;107,162,5;110,162,5;107,161,4;110,161,4;108,163,5;109,163,5;108,160,6;109,160,6;107,162,4;110,162,4;107,161,6;110,161,6;108,161,3;109,161,3;108,163,4;107,160,5;109,163,4;110,160,5;107,162,6;110,162,6;108,162,3;109,162,3;108,163,6;109,163,6;107,160,4;110,160,4;108,161,7;109,161,7;107,163,5;107,160,6;110,163,5;110,160,6</Nodes>
        <PropertyData symbol-ref="clone_id" value="280" />
      </Cell>
      <Cell id="281">
        <Nodes>106,71,3;105,71,3;106,71,2;105,71,2;106,70,3;105,70,3;106,70,2;105,70,2;106,72,3;105,72,3;106,71,4;106,72,2;105,71,4;107,71,3;105,72,2;107,71,2;106,70,4;104,71,3;105,70,4;107,70,3;104,71,2;106,71,1;107,70,2;105,71,1;106,72,4;104,70,3;105,72,4;107,72,3;106,69,3;104,70,2;106,70,1;107,71,4;105,69,3;107,72,2;105,70,1;106,69,2;104,72,3;105,69,2;104,71,4;107,70,4;104,72,2;106,72,1;105,72,1;107,71,1;104,70,4;106,73,3;107,72,4;105,73,3;106,69,4;106,73,2</Nodes>
        <PropertyData symbol-ref="clone_id" value="281" />
      </Cell>
      <Cell id="282">
        <Nodes>165,136,7;165,136,6;166,136,7;166,136,6;165,137,7;165,137,6;166,137,7;166,137,6;165,135,7;165,135,6;166,135,7;166,135,6;164,136,7;165,136,8;164,136,6;166,136,8;165,136,5;167,136,7;166,136,5;167,136,6;164,137,7;165,137,8;164,137,6;166,137,8;164,135,7;165,135,8;165,137,5;164,135,6;167,137,7;166,135,8;166,137,5;167,137,6;165,135,5;167,135,7;166,135,5;167,135,6;165,138,7;164,136,8;165,138,6;166,138,7;166,138,6;164,136,5;167,136,8;165,134,7;165,134,6;166,134,7;167,136,5;166,134,6;164,137,8;164,135,8</Nodes>
        <PropertyData symbol-ref="clone_id" value="282" />
      </Cell>
      <Cell id="283">
        <Nodes>153,56,7;153,57,7;152,56,7;152,57,7;153,56,6;153,56,8;153,57,6;153,57,8;152,56,6;152,56,8;152,57,6;152,57,8;154,56,7;154,57,7;153,55,7;152,55,7;153,58,7;152,58,7;151,56,7;154,56,6;154,56,8;151,57,7;154,57,6;153,55,6;154,57,8;153,55,8;152,55,6;152,55,8;153,58,6;153,58,8;152,58,6;154,55,7;151,56,6;152,58,8;151,56,8;151,57,6;151,57,8;153,56,5;154,58,7;153,57,5;153,56,9;153,57,9;152,56,5;152,57,5;152,56,9;151,55,7;152,57,9;154,55,6;154,55,8;151,58,7</Nodes>
        <PropertyData symbol-ref="clone_id" value="283" />
      </Cell>
      <Cell id="284">
        <Nodes>150,108,8;149,108,8;150,107,8;149,107,8;150,108,7;149,108,7;150,107,7;149,107,7;150,108,9;149,108,9;150,109,8;149,109,8;150,107,9;149,107,9;151,108,8;148,108,8;150,109,7;151,107,8;149,109,7;151,108,7;148,107,8;150,106,8;148,108,7;149,106,8;151,107,7;148,107,7;150,108,6;149,108,6;150,106,7;149,106,7;150,107,6;149,107,6;150,109,9;149,109,9;151,108,9;151,109,8;148,108,9;151,107,9;148,109,8;148,107,9;150,106,9;151,109,7;149,106,9;148,109,7;151,106,8;150,109,6;148,106,8;149,109,6;151,108,6;151,106,7</Nodes>
        <PropertyData symbol-ref="clone_id" value="284" />
      </Cell>
      <Cell id="285">
        <Nodes>163,125,7;163,125,8;162,125,7;162,125,8;163,124,7;163,124,8;162,124,7;162,124,8;163,126,7;163,126,8;162,126,7;164,125,7;162,126,8;164,125,8;163,125,6;163,125,9;162,125,6;164,124,7;164,124,8;162,125,9;163,124,6;161,125,7;161,125,8;163,124,9;162,124,6;162,124,9;161,124,7;163,123,7;161,124,8;163,123,8;162,123,7;164,126,7;162,123,8;164,126,8;163,126,6;163,126,9;162,126,6;164,125,6;162,126,9;164,125,9;161,126,7;161,126,8;164,124,6;164,124,9;161,125,6;161,125,9;164,123,7;164,123,8;161,124,6;163,123,6</Nodes>
        <PropertyData symbol-ref="clone_id" value="285" />
      </Cell>
      <Cell id="286">
        <Nodes>124,67,5;123,67,5;124,67,6;124,68,5;124,66,5;124,67,4;123,67,6;123,68,5;123,66,5;123,67,4;125,67,5;124,68,6;124,66,6;124,68,4;124,66,4;123,68,6;123,66,6;123,68,4;123,66,4;125,67,6;125,68,5;122,67,5;125,66,5;125,67,4;125,68,6;122,67,6;125,66,6;122,68,5;122,66,5;125,68,4;122,67,4;125,66,4;124,67,7;124,69,5;124,65,5;123,67,7;124,67,3;123,69,5;123,65,5;123,67,3;122,68,6;122,66,6;122,68,4;124,68,7;122,66,4;124,66,7;124,69,6;124,65,6;124,69,4;123,68,7</Nodes>
        <PropertyData symbol-ref="clone_id" value="286" />
      </Cell>
      <Cell id="287">
        <Nodes>114,162,4;115,162,4;114,162,3;115,162,3;114,163,4;115,163,4;114,163,3;115,163,3;114,161,4;115,161,4;114,161,3;114,162,5;113,162,4;115,161,3;115,162,5;113,162,3;114,163,5;113,163,4;116,162,4;114,162,2;115,163,5;113,163,3;116,162,3;115,162,2;116,163,4;114,163,2;114,164,4;116,163,3;115,163,2;115,164,4;114,164,3;115,164,3;114,161,5;113,161,4;115,161,5;113,161,3;113,162,5;116,161,4;114,161,2;116,161,3;115,161,2;113,163,5;116,162,5;113,162,2;116,163,5;113,163,2;116,162,2;114,164,5;113,164,4;115,164,5</Nodes>
        <PropertyData symbol-ref="clone_id" value="287" />
      </Cell>
      <Cell id="288">
        <Nodes>138,106,7;138,106,8;139,106,7;139,106,8;138,105,7;138,107,7;138,105,8;138,107,8;137,106,7;139,105,7;139,107,7;137,106,8;138,106,6;139,105,8;139,107,8;139,106,6;137,105,7;137,107,7;138,106,9;137,105,8;137,107,8;138,105,6;138,107,6;139,106,9;140,106,7;137,106,6;139,105,6;139,107,6;140,106,8;138,105,9;138,107,9;137,106,9;138,104,7;139,105,9;138,108,7;139,107,9;140,105,7;137,105,6;140,107,7;138,104,8;137,107,6;138,108,8;140,105,8;140,107,8;139,104,7;139,108,7;139,104,8;136,106,7;139,108,8;137,105,9</Nodes>
        <PropertyData symbol-ref="clone_id" value="288" />
      </Cell>
      <Cell id="289">
        <Nodes>116,164,7;116,163,7;116,164,8;116,163,8;115,164,7;115,163,7;115,164,8;115,163,8;117,164,7;117,163,7;116,164,6;117,164,8;116,165,7;116,163,6;117,163,8;116,165,8;115,164,6;115,165,7;116,162,7;115,163,6;116,164,9;115,165,8;116,162,8;116,163,9;115,162,7;117,164,6;114,164,7;115,164,9;117,165,7;115,162,8;117,163,6;114,163,7;115,163,9;114,164,8;116,165,6;117,165,8;114,163,8;117,162,7;117,164,9;115,165,6;116,162,6;117,162,8;117,163,9;116,165,9;115,162,6;118,164,7;114,164,6;117,165,6;114,165,7;115,165,9</Nodes>
        <PropertyData symbol-ref="clone_id" value="289" />
      </Cell>
      <Cell id="290">
        <Nodes>142,80,4;142,81,4;142,80,5;143,80,4;142,81,5;143,81,4;143,80,5;143,81,5;141,80,4;142,80,3;141,81,4;142,79,4;142,81,3;141,80,5;141,81,5;143,80,3;142,79,5;143,79,4;143,81,3;142,82,4;143,79,5;142,80,6;142,82,5;141,80,3;143,82,4;142,81,6;144,80,4;141,79,4;141,81,3;142,79,3;144,81,4;143,80,6;143,82,5;144,80,5;141,79,5;143,81,6;144,81,5;143,79,3;141,82,4;142,82,3;141,80,6;141,82,5;141,81,6;142,79,6;143,82,3;144,80,3;141,79,3;140,80,4;144,79,4;144,81,3</Nodes>
        <PropertyData symbol-ref="clone_id" value="290" />
      </Cell>
      <Cell id="291">
        <Nodes>160,64,3;159,64,3;160,64,4;159,64,4;160,63,3;159,63,3;160,65,3;159,65,3;160,63,4;159,63,4;160,65,4;159,65,4;160,64,2;159,64,2;161,64,3;158,64,3;161,64,4;158,64,4;160,64,5;159,64,5;160,63,2;159,63,2;160,65,2;159,65,2;161,63,3;158,63,3;161,65,3;158,65,3;161,63,4;158,63,4;161,65,4;158,65,4;160,63,5;159,63,5;160,65,5;159,65,5;161,64,2;158,64,2;160,62,3;159,62,3;160,66,3;159,66,3;160,62,4;159,62,4;160,66,4;159,66,4;161,64,5;158,64,5;161,63,2;158,63,2</Nodes>
        <PropertyData symbol-ref="clone_id" value="291" />
      </Cell>
      <Cell id="292">
        <Nodes>136,140,4;136,139,4;136,140,3;137,140,4;135,140,4;136,140,5;136,141,4;136,139,3;137,139,4;137,140,3;135,139,4;136,139,5;135,140,3;137,140,5;136,141,3;137,141,4;135,140,5;135,141,4;136,141,5;137,139,3;135,139,3;137,139,5;135,139,5;137,141,3;135,141,3;137,141,5;135,141,5;136,138,4;136,140,2;138,140,4;134,140,4;136,140,6;136,138,3;137,138,4;136,139,2;136,142,4;138,139,4;135,138,4;137,140,2;136,138,5;138,140,3;135,140,2;134,139,4;136,141,2;138,140,5;134,140,3;136,139,6;138,141,4;137,140,6;137,138,3</Nodes>
        <PropertyData symbol-ref="clone_id" value="292" />
      </Cell>
      <Cell id="293">
        <Nodes>157,40,3;157,41,3;157,40,4;157,41,4;158,40,3;158,41,3;158,40,4;158,41,4;156,40,3;156,41,3;156,40,4;156,41,4;157,40,2;157,41,2;157,39,3;157,39,4;157,42,3;157,42,4;157,40,5;157,41,5;158,40,2;158,41,2;158,39,3;158,39,4;158,42,3;158,42,4;158,40,5;158,41,5;159,40,3;159,41,3;159,40,4;159,41,4;156,40,2;156,41,2;156,39,3;156,39,4;156,42,3;156,42,4;156,40,5;156,41,5;157,39,2;157,42,2;157,39,5;157,42,5;158,39,2;158,42,2;158,39,5;158,42,5;155,40,3;155,41,3</Nodes>
        <PropertyData symbol-ref="clone_id" value="293" />
      </Cell>
      <Cell id="294">
        <Nodes>141,70,7;142,70,7;141,71,7;142,71,7;141,70,8;142,70,8;141,70,6;142,70,6;141,69,7;142,69,7;141,71,8;142,71,8;141,71,6;142,71,6;140,70,7;143,70,7;141,69,8;142,69,8;141,69,6;142,69,6;140,71,7;140,70,8;143,71,7;143,70,8;140,70,6;140,69,7;143,70,6;141,72,7;143,69,7;142,72,7;140,71,8;143,71,8;141,70,9;142,70,9;140,71,6;143,71,6;140,69,8;141,72,8;143,69,8;142,72,8;141,71,9;142,71,9;141,70,5;142,70,5;140,69,6;141,72,6;143,69,6;141,68,7;142,72,6;142,68,7</Nodes>
        <PropertyData symbol-ref="clone_id" value="294" />
      </Cell>
      <Cell id="295">
        <Nodes>110,152,8;110,153,8;109,152,8;109,153,8;110,152,7;110,153,7;109,152,7;109,153,7;110,152,9;110,153,9;111,152,8;111,153,8;109,152,9;109,153,9;110,151,8;110,154,8;111,152,7;111,153,7;109,151,8;109,154,8;110,151,7;110,154,7;108,152,8;108,153,8;109,151,7;109,154,7;110,152,6;110,153,6;111,152,9;111,153,9;108,152,7;108,153,7;109,152,6;109,153,6;110,151,9;110,154,9;111,151,8;111,154,8;109,151,9;109,154,9;111,151,7;111,154,7;108,152,9;108,153,9;111,152,6;111,153,6;108,151,8;108,154,8;110,152,10;110,153,10</Nodes>
        <PropertyData symbol-ref="clone_id" value="295" />
      </Cell>
      <Cell id="296">
        <Nodes>160,166,7;160,166,8;161,166,7;161,166,8;160,165,7;160,165,8;160,167,7;161,165,7;160,167,8;159,166,7;161,165,8;159,166,8;161,167,7;160,166,6;161,167,8;159,165,7;160,166,9;159,165,8;161,166,6;160,165,6;159,167,7;159,167,8;161,166,9;160,167,6;160,165,9;162,166,7;161,165,6;159,166,6;162,166,8;160,164,7;160,167,9;161,167,6;161,165,9;160,164,8;159,166,9;162,165,7;159,165,6;162,165,8;161,164,7;161,167,9;161,164,8;162,167,7;160,168,7;159,167,6;159,165,9;162,167,8;160,168,8;158,166,7;159,164,7;162,166,6</Nodes>
        <PropertyData symbol-ref="clone_id" value="296" />
      </Cell>
      <Cell id="297">
        <Nodes>113,77,6;113,78,6;112,77,6;112,78,6;113,77,7;113,77,5;113,78,7;113,78,5;114,77,6;114,78,6;112,77,7;112,77,5;113,76,6;112,78,7;112,78,5;114,77,7;114,77,5;113,79,6;114,78,7;114,78,5;112,76,6;113,76,7;113,76,5;114,76,6;112,79,6;113,79,7;113,79,5;111,77,6;112,76,7;112,76,5;114,79,6;111,78,6;113,77,8;113,77,4;114,76,7;114,76,5;112,79,7;112,79,5;113,78,8;113,78,4;115,77,6;111,77,7;111,77,5;114,79,7;114,79,5;115,78,6;111,78,7;111,78,5;112,77,8;112,77,4</Nodes>
        <PropertyData symbol-ref="clone_id" value="297" />
      </Cell>
      <Cell id="298">
        <Nodes>120,81,5;120,82,5;120,81,6;121,81,5;120,82,6;121,82,5;119,81,5;120,81,4;121,81,6;120,80,5;119,82,5;120,82,4;121,82,6;119,81,6;121,81,4;120,80,6;119,82,6;121,80,5;121,82,4;119,81,4;120,83,5;119,80,5;120,80,4;119,82,4;121,80,6;120,81,7;120,83,6;122,81,5;121,83,5;119,80,6;121,80,4;120,82,7;122,82,5;119,83,5;120,83,4;121,81,7;122,81,6;121,83,6;119,80,4;121,82,7;118,81,5;122,82,6;119,81,7;120,81,3;119,83,6;122,81,4;121,83,4;118,82,5;120,80,7;119,82,7</Nodes>
        <PropertyData symbol-ref="clone_id" value="298" />
      </Cell>
      <Cell id="299">
        <Nodes>122,60,6;122,60,7;121,60,6;121,60,7;122,59,6;122,59,7;121,59,6;121,59,7;122,61,6;122,61,7;123,60,6;121,61,6;123,60,7;121,61,7;122,60,5;122,60,8;121,60,5;123,59,6;123,59,7;121,60,8;122,59,5;120,60,6;120,60,7;122,59,8;123,61,6;121,59,5;123,61,7;122,61,5;121,59,8;122,58,6;120,59,6;122,58,7;122,61,8;123,60,5;120,59,7;121,61,5;121,58,6;123,60,8;121,58,7;121,61,8;120,61,6;120,61,7;123,59,5;123,59,8;122,62,6;120,60,5;122,62,7;123,61,5;120,60,8;121,62,6</Nodes>
        <PropertyData symbol-ref="clone_id" value="299" />
      </Cell>
      <Cell id="300">
        <Nodes>165,58,3;165,57,3;165,58,2;165,57,2;166,58,3;166,57,3;166,58,2;166,57,2;164,58,3;164,57,3;164,58,2;164,57,2;165,58,4;165,57,4;165,59,3;165,56,3;165,59,2;165,56,2;166,58,4;166,57,4;165,58,1;165,57,1;166,59,3;166,56,3;166,59,2;164,58,4;164,57,4;166,56,2;164,59,3;166,58,1;166,57,1;164,56,3;167,58,3;167,57,3;164,59,2;165,59,4;164,56,2;167,58,2;167,57,2;165,56,4;164,58,1;164,57,1;166,59,4;166,56,4;165,59,1;163,58,3;163,57,3;165,56,1;163,58,2;163,57,2</Nodes>
        <PropertyData symbol-ref="clone_id" value="300" />
      </Cell>
      <Cell id="301">
        <Nodes>136,167,3;136,167,2;136,166,3;136,166,2;137,167,3;137,167,2;135,167,3;135,167,2;137,166,3;137,166,2;135,166,3;136,168,3;135,166,2;136,168,2;136,167,4;136,167,1;136,166,4;137,168,3;137,168,2;136,166,1;135,168,3;135,168,2;137,167,4;136,165,3;136,165,2;135,167,4;137,167,1;137,166,4;135,167,1;135,166,4;136,168,4;137,166,1;135,166,1;136,168,1;137,165,3;138,167,3;137,165,2;138,167,2;135,165,3;135,165,2;134,167,3;134,167,2;138,166,3;138,166,2;137,168,4;135,168,4;134,166,3;137,168,1;134,166,2;136,165,4</Nodes>
        <PropertyData symbol-ref="clone_id" value="301" />
      </Cell>
      <Cell id="302">
        <Nodes>132,46,6;132,46,7;131,46,6;132,45,6;131,46,7;132,45,7;131,45,6;132,47,6;133,46,6;132,46,5;131,45,7;132,47,7;131,47,6;133,46,7;131,46,5;133,45,6;131,47,7;132,45,5;133,45,7;131,45,5;133,47,6;132,46,8;132,47,5;130,46,6;133,46,5;133,47,7;131,46,8;131,47,5;132,44,6;130,46,7;132,45,8;130,45,6;133,45,5;132,44,7;131,44,6;131,45,8;130,45,7;132,47,8;130,47,6;131,44,7;133,46,8;133,47,5;130,46,5;132,48,6;131,47,8;130,47,7;133,44,6;132,44,5;134,46,6;132,48,7</Nodes>
        <PropertyData symbol-ref="clone_id" value="302" />
      </Cell>
      <Cell id="303">
        <Nodes>121,57,4;121,57,3;122,57,4;121,58,4;122,57,3;121,58,3;122,58,4;121,56,4;122,58,3;120,57,4;121,56,3;121,57,5;120,57,3;122,56,4;122,56,3;120,58,4;122,57,5;121,58,5;120,58,3;121,57,2;120,56,4;122,58,5;123,57,4;121,56,5;122,57,2;120,56,3;120,57,5;121,58,2;123,57,3;121,59,4;122,56,5;121,59,3;123,58,4;122,58,2;121,56,2;122,59,4;120,58,5;123,58,3;120,57,2;122,59,3;123,56,4;122,56,2;120,56,5;123,56,3;121,55,4;120,58,2;123,57,5;120,59,4;121,55,3;119,57,4</Nodes>
        <PropertyData symbol-ref="clone_id" value="303" />
      </Cell>
      <Cell id="304">
        <Nodes>159,89,6;159,89,7;158,89,6;158,89,7;159,88,6;159,88,7;159,90,6;159,90,7;160,89,6;160,89,7;158,88,6;158,88,7;158,90,6;158,90,7;159,89,5;159,89,8;160,88,6;160,88,7;160,90,6;160,90,7;158,89,5;158,89,8;159,88,5;159,88,8;159,90,5;159,90,8;160,89,5;160,89,8;157,89,6;157,89,7;158,88,5;158,88,8;159,87,6;159,87,7;158,90,5;158,90,8;160,88,5;160,88,8;159,91,6;159,91,7;160,90,5;160,90,8;161,89,6;161,89,7;157,88,6;157,88,7;158,87,6;158,87,7;157,90,6;157,90,7</Nodes>
        <PropertyData symbol-ref="clone_id" value="304" />
      </Cell>
      <Cell id="305">
        <Nodes>126,82,7;125,82,7;126,83,7;126,82,8;125,83,7;125,82,8;126,83,8;125,83,8;126,82,6;126,81,7;127,82,7;125,82,6;125,81,7;126,83,6;126,81,8;127,83,7;127,82,8;125,83,6;125,81,8;127,83,8;124,82,7;126,84,7;126,82,9;124,83,7;124,82,8;125,84,7;125,82,9;126,84,8;126,83,9;126,81,6;127,82,6;127,81,7;124,83,8;125,84,8;125,83,9;125,81,6;127,83,6;127,81,8;124,82,6;124,81,7;126,84,6;126,81,9;127,84,7;127,82,9;124,83,6;124,81,8;125,84,6;125,81,9;127,84,8;127,83,9</Nodes>
        <PropertyData symbol-ref="clone_id" value="305" />
      </Cell>
      <Cell id="306">
        <Nodes>139,26,4;140,26,4;139,27,4;140,27,4;139,26,5;139,26,3;140,26,5;140,26,3;139,25,4;140,25,4;139,27,5;139,27,3;138,26,4;140,27,5;140,27,3;139,25,5;139,25,3;141,26,4;140,25,5;140,25,3;138,27,4;138,26,5;138,26,3;138,25,4;141,27,4;141,26,5;141,26,3;141,25,4;139,28,4;138,27,5;138,27,3;140,28,4;139,26,6;138,25,5;141,27,5;140,26,6;139,26,2;138,25,3;141,27,3;140,26,2;139,24,4;141,25,5;141,25,3;140,24,4;139,28,5;139,28,3;140,28,5;139,27,6;140,28,3;140,27,6</Nodes>
        <PropertyData symbol-ref="clone_id" value="306" />
      </Cell>
      <Cell id="307">
        <Nodes>112,169,7;112,169,8;113,169,7;113,169,8;112,168,7;112,170,7;112,168,8;112,170,8;111,169,7;113,168,7;113,170,7;111,169,8;112,169,6;113,168,8;113,170,8;113,169,6;111,168,7;111,170,7;112,169,9;111,168,8;112,168,6;111,170,8;112,170,6;113,169,9;114,169,7;111,169,6;113,168,6;113,170,6;114,169,8;112,168,9;112,170,9;112,167,7;111,169,9;113,168,9;114,168,7;111,168,6;112,167,8;112,171,7;113,170,9;114,170,7;111,170,6;114,168,8;113,167,7;112,171,8;114,170,8;113,167,8;113,171,7;114,169,6;110,169,7;111,168,9</Nodes>
        <PropertyData symbol-ref="clone_id" value="307" />
      </Cell>
      <Cell id="308">
        <Nodes>134,81,3;134,80,3;135,81,3;134,81,4;135,80,3;134,80,4;135,81,4;134,81,2;133,81,3;134,82,3;135,80,4;134,80,2;133,80,3;135,81,2;133,81,4;135,82,3;134,82,4;135,80,2;133,80,4;133,81,2;134,79,3;135,82,4;134,82,2;133,82,3;133,80,2;136,81,3;134,81,5;135,79,3;134,79,4;135,82,2;133,82,4;136,80,3;134,80,5;136,81,4;135,81,5;135,79,4;134,79,2;133,79,3;136,80,4;133,82,2;135,80,5;136,81,2;134,81,1;133,81,5;132,81,3;135,79,2;136,82,3;133,79,4;134,82,5;136,80,2</Nodes>
        <PropertyData symbol-ref="clone_id" value="308" />
      </Cell>
      <Cell id="309">
        <Nodes>102,157,2;102,157,3;101,157,2;101,157,3;102,158,2;102,158,3;101,158,2;101,158,3;102,156,2;102,156,3;101,156,2;101,156,3;103,157,2;103,157,3;102,157,1;102,157,4;101,157,1;101,157,4;103,158,2;103,158,3;100,157,2;100,157,3;102,158,1;102,158,4;103,156,2;103,156,3;101,158,1;102,156,1;101,158,4;102,156,4;100,158,2;100,158,3;101,156,1;102,159,2;102,159,3;103,157,1;101,156,4;103,157,4;100,156,2;101,159,2;100,156,3;101,159,3;103,158,1;102,155,2;102,155,3;100,157,1;103,158,4;100,157,4;101,155,2;101,155,3</Nodes>
        <PropertyData symbol-ref="clone_id" value="309" />
      </Cell>
      <Cell id="310">
        <Nodes>116,86,7;116,87,7;117,86,7;116,86,6;116,86,8;115,86,7;116,85,7;117,87,7;116,87,6;116,87,8;115,87,7;117,86,6;117,86,8;115,86,6;115,86,8;117,85,7;116,85,6;116,85,8;117,87,6;115,85,7;117,87,8;115,87,6;115,87,8;117,85,6;116,88,7;117,85,8;115,85,6;115,85,8;118,86,7;116,86,5;116,86,9;117,88,7;116,88,6;114,86,7;116,88,8;115,88,7;118,87,7;116,87,5;116,87,9;118,86,6;116,84,7;117,86,5;118,86,8;114,87,7;117,86,9;115,86,5;117,88,6;118,85,7;117,88,8;114,86,6</Nodes>
        <PropertyData symbol-ref="clone_id" value="310" />
      </Cell>
      <Cell id="311">
        <Nodes>117,115,4;118,115,4;117,115,5;117,116,4;117,114,4;118,115,5;117,115,3;118,116,4;118,114,4;116,115,4;118,115,3;117,116,5;117,114,5;118,116,5;118,114,5;117,116,3;117,114,3;116,115,5;116,116,4;116,114,4;118,116,3;118,114,3;116,115,3;119,115,4;116,116,5;116,114,5;117,115,6;119,115,5;116,116,3;116,114,3;119,116,4;119,114,4;118,115,6;117,117,4;117,113,4;119,115,3;118,117,4;118,113,4;117,115,2;117,116,6;117,114,6;119,116,5;119,114,5;117,117,5;117,113,5;118,115,2;118,116,6;118,114,6;119,116,3;119,114,3</Nodes>
        <PropertyData symbol-ref="clone_id" value="311" />
      </Cell>
      <Cell id="312">
        <Nodes>165,149,5;165,150,5;164,149,5;165,149,6;164,150,5;165,150,6;164,149,6;164,150,6;165,149,4;166,149,5;165,150,4;166,150,5;165,148,5;164,149,4;164,150,4;166,149,6;166,150,6;165,151,5;164,148,5;165,148,6;164,151,5;165,151,6;164,148,6;163,149,5;163,150,5;165,149,7;165,150,7;164,151,6;163,149,6;164,149,7;166,149,4;163,150,6;164,150,7;166,150,4;165,148,4;166,148,5;165,151,4;166,151,5;164,148,4;166,148,6;164,151,4;166,151,6;163,149,4;163,150,4;166,149,7;166,150,7;163,148,5;165,148,7;163,151,5;165,151,7</Nodes>
        <PropertyData symbol-ref="clone_id" value="312" />
      </Cell>
      <Cell id="313">
        <Nodes>120,104,6;121,104,6;120,105,6;121,105,6;120,104,5;121,104,5;120,104,7;121,104,7;120,105,5;121,105,5;120,103,6;120,105,7;121,103,6;121,105,7;119,104,6;122,104,6;119,105,6;120,103,5;121,103,5;122,105,6;120,103,7;119,104,5;121,103,7;120,106,6;121,106,6;122,104,5;119,104,7;119,105,5;122,104,7;122,105,5;119,103,6;119,105,7;120,104,4;122,103,6;120,106,5;121,104,4;122,105,7;121,106,5;120,106,7;120,105,4;121,106,7;121,105,4;119,103,5;120,104,8;121,104,8;122,103,5;119,103,7;120,105,8;119,106,6;121,105,8</Nodes>
        <PropertyData symbol-ref="clone_id" value="313" />
      </Cell>
      <Cell id="314">
        <Nodes>149,135,6;149,134,6;149,135,5;150,135,6;148,135,6;149,135,7;149,136,6;149,134,5;150,134,6;148,134,6;149,134,7;150,135,5;148,135,5;150,135,7;148,135,7;149,136,5;150,136,6;150,134,5;148,136,6;148,134,5;149,136,7;150,134,7;148,134,7;149,133,6;150,136,5;148,136,5;150,136,7;148,136,7;149,135,4;151,135,6;149,133,5;150,133,6;147,135,6;148,133,6;149,135,8;149,133,7;149,134,4;151,134,6;147,134,6;149,134,8;150,135,4;151,135,5;148,135,4;149,137,6;150,133,5;151,135,7;147,135,5;148,133,5;150,135,8;150,133,7</Nodes>
        <PropertyData symbol-ref="clone_id" value="314" />
      </Cell>
      <Cell id="315">
        <Nodes>146,113,4;146,112,4;146,113,5;147,113,4;146,112,5;147,112,4;145,113,4;146,113,3;145,112,4;147,113,5;146,112,3;147,112,5;146,114,4;145,113,5;145,112,5;147,113,3;146,114,5;147,112,3;146,111,4;145,113,3;147,114,4;145,112,3;145,114,4;146,114,3;146,111,5;147,114,5;146,113,6;147,111,4;146,112,6;145,114,5;145,111,4;148,113,4;146,111,3;148,112,4;147,114,3;147,111,5;147,113,6;145,114,3;145,111,5;144,113,4;148,113,5;147,112,6;145,113,6;144,112,4;148,112,5;145,112,6;147,111,3;146,113,2;144,113,5;146,112,2</Nodes>
        <PropertyData symbol-ref="clone_id" value="315" />
      </Cell>
      <Cell id="316">
        <Nodes>130,74,7;130,75,7;129,74,7;130,74,6;129,75,7;130,75,6;130,74,8;131,74,7;129,74,6;130,75,8;131,75,7;130,73,7;129,75,6;129,74,8;131,74,6;129,75,8;131,75,6;129,73,7;130,73,6;131,74,8;130,76,7;131,75,8;130,73,8;131,73,7;129,73,6;129,76,7;130,76,6;128,74,7;130,74,5;129,73,8;128,75,7;131,73,6;130,75,5;130,76,8;131,76,7;129,76,6;128,74,6;129,74,5;131,73,8;128,75,6;129,75,5;130,74,9;129,76,8;128,74,8;132,74,7;131,76,6;131,74,5;130,75,9;128,75,8;132,75,7</Nodes>
        <PropertyData symbol-ref="clone_id" value="316" />
      </Cell>
      <Cell id="317">
        <Nodes>169,67,3;170,67,3;169,66,3;169,67,2;170,66,3;170,67,2;169,66,2;169,67,4;169,68,3;168,67,3;170,66,2;170,67,4;169,66,4;170,68,3;168,66,3;169,68,2;168,67,2;170,66,4;170,68,2;168,66,2;169,68,4;168,67,4;168,68,3;171,67,3;169,65,3;170,68,4;169,67,1;168,66,4;168,68,2;171,66,3;170,65,3;171,67,2;169,65,2;170,67,1;169,66,1;168,68,4;171,66,2;170,65,2;171,67,4;170,66,1;169,65,4;171,68,3;168,65,3;169,67,5;169,68,1;168,67,1;169,69,3;167,67,3;171,66,4;170,65,4</Nodes>
        <PropertyData symbol-ref="clone_id" value="317" />
      </Cell>
      <Cell id="318">
        <Nodes>162,55,6;162,55,5;163,55,6;163,55,5;162,56,6;162,56,5;163,56,6;163,56,5;162,54,6;162,54,5;163,54,6;163,54,5;161,55,6;162,55,7;161,55,5;163,55,7;162,55,4;164,55,6;163,55,4;164,55,5;161,56,6;162,56,7;161,56,5;163,56,7;162,56,4;164,56,6;163,56,4;164,56,5;162,57,6;162,57,5;163,57,6;163,57,5;161,54,6;162,54,7;161,54,5;163,54,7;162,54,4;164,54,6;163,54,4;164,54,5;161,55,7;161,55,4;164,55,7;164,55,4;161,56,7;161,56,4;164,56,7;164,56,4;162,53,6;162,53,5</Nodes>
        <PropertyData symbol-ref="clone_id" value="318" />
      </Cell>
      <Cell id="319">
        <Nodes>125,123,3;126,123,3;125,124,3;125,123,2;126,124,3;126,123,2;125,123,4;125,122,3;125,124,2;124,123,3;126,123,4;126,122,3;126,124,2;125,124,4;125,122,2;124,124,3;124,123,2;126,124,4;126,122,2;125,122,4;124,123,4;127,123,3;124,122,3;124,124,2;126,122,4;125,125,3;125,123,1;124,124,4;127,124,3;127,123,2;124,122,2;126,125,3;126,123,1;125,125,2;125,124,1;127,123,4;124,122,4;127,122,3;127,124,2;126,125,2;126,124,1;125,123,5;125,125,4;125,121,3;125,122,1;127,124,4;124,125,3;127,122,2;124,123,1;126,123,5</Nodes>
        <PropertyData symbol-ref="clone_id" value="319" />
      </Cell>
      <Cell id="320">
        <Nodes>170,110,7;169,110,7;170,110,8;170,111,7;170,109,7;169,110,8;170,110,6;169,111,7;171,110,7;169,109,7;170,111,8;169,110,6;170,109,8;169,111,8;170,111,6;171,110,8;169,109,8;170,109,6;171,111,7;169,111,6;171,109,7;171,110,6;169,109,6;168,110,7;171,111,8;171,109,8;170,110,9;168,110,8;171,111,6;170,112,7;168,111,7;169,110,9;171,109,6;168,109,7;168,110,6;170,108,7;169,112,7;170,111,9;170,112,8;168,111,8;170,109,9;170,110,5;169,108,7;168,109,8;169,111,9;170,108,8;169,112,8;171,110,9;169,109,9;169,110,5</Nodes>
        <PropertyData symbol-ref="clone_id" value="320" />
      </Cell>
      <Cell id="321">
        <Nodes>145,143,7;145,144,7;145,143,6;145,144,6;146,143,7;146,144,7;144,143,7;144,144,7;146,143,6;145,143,8;146,144,6;144,143,6;145,144,8;144,144,6;145,142,7;145,145,7;145,142,6;146,143,8;146,144,8;144,143,8;144,144,8;145,145,6;146,142,7;144,142,7;145,143,5;145,144,5;146,145,7;146,142,6;144,145,7;145,142,8;144,142,6;146,145,6;145,145,8;144,145,6;147,143,7;146,143,5;147,144,7;146,144,5;144,143,5;143,143,7;144,144,5;143,144,7;146,142,8;147,143,6;144,142,8;147,144,6;143,143,6;146,145,8;143,144,6;144,145,8</Nodes>
        <PropertyData symbol-ref="clone_id" value="321" />
      </Cell>
      <Cell id="322">
        <Nodes>148,72,6;148,72,7;147,72,6;148,71,6;147,72,7;148,71,7;147,71,6;148,73,6;147,71,7;149,72,6;148,72,5;148,73,7;149,72,7;147,73,6;149,71,6;147,72,5;148,71,5;147,73,7;149,71,7;147,71,5;148,72,8;149,73,6;146,72,6;148,73,5;149,72,5;148,70,6;147,72,8;149,73,7;148,71,8;146,72,7;147,73,5;148,70,7;146,71,6;147,70,6;149,71,5;147,71,8;146,71,7;147,70,7;148,73,8;149,72,8;146,73,6;149,73,5;146,72,5;149,70,6;148,70,5;147,73,8;146,73,7;148,74,6;149,71,8;150,72,6</Nodes>
        <PropertyData symbol-ref="clone_id" value="322" />
      </Cell>
      <Cell id="323">
        <Nodes>163,154,4;163,153,4;163,154,5;162,154,4;163,153,5;162,153,4;162,154,5;162,153,5;164,154,4;163,154,3;163,155,4;164,153,4;164,154,5;163,153,3;163,155,5;164,153,5;162,154,3;162,155,4;162,153,3;162,155,5;163,152,4;163,154,6;164,154,3;164,155,4;163,152,5;163,153,6;161,154,4;163,155,3;162,152,4;164,153,3;162,154,6;164,155,5;161,153,4;161,154,5;162,152,5;162,153,6;162,155,3;161,153,5;164,152,4;164,154,6;163,152,3;163,155,6;164,152,5;164,153,6;164,155,3;165,154,4;161,154,3;161,155,4;162,152,3;162,155,6</Nodes>
        <PropertyData symbol-ref="clone_id" value="323" />
      </Cell>
      <Cell id="324">
        <Nodes>149,61,2;148,61,2;149,61,3;148,61,3;149,62,2;149,60,2;148,62,2;148,60,2;149,62,3;149,61,1;149,60,3;148,62,3;148,61,1;150,61,2;148,60,3;150,61,3;149,62,1;147,61,2;149,60,1;148,62,1;150,62,2;148,60,1;150,60,2;147,61,3;149,61,4;150,62,3;150,61,1;148,61,4;147,62,2;150,60,3;147,60,2;149,63,2;147,62,3;149,62,4;147,61,1;148,63,2;150,62,1;147,60,3;149,60,4;148,62,4;149,59,2;149,63,3;150,60,1;148,60,4;148,59,2;148,63,3;149,59,3;150,61,4;147,62,1;149,61,0</Nodes>
        <PropertyData symbol-ref="clone_id" value="324" />
      </Cell>
      <Cell id="325">
        <Nodes>149,146,2;149,146,3;148,146,2;149,145,2;148,146,3;149,145,3;149,147,2;148,145,2;150,146,2;149,147,3;148,145,3;149,146,1;150,146,3;148,147,2;150,145,2;148,147,3;148,146,1;149,145,1;150,145,3;149,146,4;150,147,2;149,147,1;148,145,1;150,147,3;150,146,1;147,146,2;148,146,4;149,145,4;149,144,2;147,146,3;148,147,1;149,144,3;150,145,1;147,145,2;149,147,4;148,145,4;148,144,2;150,146,4;147,145,3;148,144,3;150,147,1;147,147,2;148,147,4;149,148,2;147,147,3;150,145,4;147,146,1;151,146,2;150,144,2;149,148,3</Nodes>
        <PropertyData symbol-ref="clone_id" value="325" />
      </Cell>
      <Cell id="326">
        <Nodes>134,65,4;133,65,4;134,66,4;134,65,3;134,65,5;134,64,4;135,65,4;133,66,4;133,65,3;133,65,5;134,66,3;134,66,5;133,64,4;135,66,4;134,64,3;134,64,5;135,65,3;133,66,3;135,65,5;133,66,5;135,64,4;133,64,3;133,64,5;135,66,3;135,66,5;132,65,4;135,64,3;134,67,4;135,64,5;134,65,2;132,66,4;134,65,6;133,67,4;132,65,3;132,65,5;134,63,4;132,64,4;134,67,3;133,65,2;134,67,5;133,65,6;134,66,2;136,65,4;134,66,6;135,67,4;132,66,3;133,63,4;132,66,5;134,64,2;133,67,3</Nodes>
        <PropertyData symbol-ref="clone_id" value="326" />
      </Cell>
    </Population>
  </CellPopulations>
  <Analysis>
    <ModelGraph format="dot" reduced="true" include-tags="#untagged" />
    <Logger time-step=".01">
      <Input>
        <Symbol symbol-ref="B_left" />
        <Symbol symbol-ref="B_right" />
        <Symbol symbol-ref="affinity_mean" />
        <Symbol symbol-ref="cycling_left" />
        <Symbol symbol-ref="cycling_right" />
        <Symbol symbol-ref="mean_generation" />
        <Symbol symbol-ref="mean_volume" />
        <Symbol symbol-ref="AP4_mean" />
        <Symbol symbol-ref="CXCR4_mean" />
      </Input>
      <Output>
        <TextOutput file-name="aggregate_raw" separator="comma" />
      </Output>
    </Logger>
    <Logger time-step="1">
      <Input>
        <Symbol symbol-ref="cell.center.x" />
        <Symbol symbol-ref="cell.center.y" />
        <Symbol symbol-ref="cell.center.z" />
        <Symbol symbol-ref="cell.volume" />
        <Symbol symbol-ref="affinity" />
        <Symbol symbol-ref="phase" />
        <Symbol symbol-ref="clone_id" />
        <Symbol symbol-ref="generation" />
        <Symbol symbol-ref="birth_time" />
        <Symbol symbol-ref="cycle_start_time" />
        <Symbol symbol-ref="cycle_number" />
        <Symbol symbol-ref="selected_time" />
        <Symbol symbol-ref="return_time" />
        <Symbol symbol-ref="return_origin_x" />
        <Symbol symbol-ref="AP4" />
        <Symbol symbol-ref="MYC" />
        <Symbol symbol-ref="target_volume" />
        <Symbol symbol-ref="signal_gain" />
        <Symbol symbol-ref="MYC_peak" />
        <Symbol symbol-ref="AP4_peak" />
        <Symbol symbol-ref="MYC_AUC_hours" />
        <Symbol symbol-ref="AKT" />
        <Symbol symbol-ref="FOXO1" />
        <Symbol symbol-ref="CXCR4" />
        <Symbol symbol-ref="death_timer" />
        <Symbol symbol-ref="last_entry_time" />
        <Symbol symbol-ref="birth_x" />
        <Symbol symbol-ref="birth_y" />
        <Symbol symbol-ref="birth_z" />
        <Symbol symbol-ref="cycle_duration" />
        <Symbol symbol-ref="burst_origin_id" />
        <Symbol symbol-ref="search_start_time" />
        <Symbol symbol-ref="search_origin_x" />
      </Input>
      <Restriction>
        <Celltype celltype="BCell" />
      </Restriction>
      <Output>
        <TextOutput file-name="cells_raw" separator="comma" />
      </Output>
    </Logger>
    <Logger time-step=".01">
      <Input>
        <Symbol symbol-ref="cell.center.x" />
        <Symbol symbol-ref="cell.center.y" />
        <Symbol symbol-ref="cell.center.z" />
        <Symbol symbol-ref="cell.volume" />
        <Symbol symbol-ref="birth_time" />
        <Symbol symbol-ref="affinity" />
        <Symbol symbol-ref="lethal" />
        <Symbol symbol-ref="generation" />
        <Symbol symbol-ref="clone_id" />
        <Symbol symbol-ref="cycle_number" />
        <Symbol symbol-ref="cycle_duration" />
        <Symbol symbol-ref="target_volume" />
        <Symbol symbol-ref="burst_origin_id" />
        <Symbol symbol-ref="AP4" />
        <Symbol symbol-ref="phase" />
      </Input>
      <Restriction condition="birth_time == time_hours">
        <Celltype celltype="BCell" />
      </Restriction>
      <Output>
        <TextOutput file-name="births_raw" separator="comma" />
      </Output>
    </Logger>
    <Gnuplotter time-step="100.0" decorate="true" log-commands="true">
      <Terminal name="png" />
      <Plot slice="5" title="CXCL12: stationary source diffusion-decay">
        <Field symbol-ref="CXCL12" surface="true" isolines="8" />
      </Plot>
      <Plot slice="5" title="CXCL13: stationary source diffusion-decay">
        <Field symbol-ref="CXCL13" surface="true" isolines="8" />
      </Plot>
      <Plot slice="5" title="B-cell affinity (z=5 um slice); time in biological hours">
        <Cells value="affinity">
          <ColorMap adaptive-range="false">
            <Color value="0" color="black" />
            <Color value="4" color="#304990" />
            <Color value="5" color="#31c9d0" />
            <Color value="7" color="#43b946" />
            <Color value="8" color="yellow" />
            <Color value="9" color="red" />
            <Color value="11" color="#9c0000" />
          </ColorMap>
        </Cells>
      </Plot>
    </Gnuplotter>
    <TiffPlotter time-step="50.0" format="32bit" compression="false" timelapse="true" OME-header="false">
      <Channel symbol-ref="cell.id" exclude-medium="true" />
      <Channel symbol-ref="affinity" celltype="BCell" exclude-medium="true" />
    </TiffPlotter>
  </Analysis>
</MorpheusModel>

==> anc/Supplementary_Movies/09_Luque2023/model.xml <==
<?xml version='1.0' encoding='utf-8'?>
<!-- Changed for publication: the TIFFReader filename in this model pointed to
     /tmp/morpheus-modeling-sessions/20261007_202940_session/20261014_135600_09_Luque2023__morpheus_mcp__rep03__replacement04/assets/ on the machine that ran the benchmark.
     It now points to the same file, which the agent generated, next to this model.xml.
     Morpheus resolves relative paths against its working directory: run "morpheus -f model.xml" in this folder.
     Nothing else differs from the model of the benchmark run. -->
<MorpheusModel version="4">
  <Description>
    <Title>Luque 2023: HCC recurrence in regenerating liver, 2D section</Title>
    <Details>Source: Luque et al. PLoS Computational Biology 2023, doi:10.1371/journal.pcbi.1010920. Explicit off-lattice 3D cell agents plus reaction-diffusion substrates; translated to 2D cellular Potts cells. Biological time unit is day, 1 day = 1440 min. Lattice node = 4 micrometres. The circular remnant is a planar representative section, not a literal 70% excision of a 2D lobule. The 70% injury occurs outside this surviving section and drives a normalized regenerative signal. Initial remnant radius 200 um follows published Tejido.cpp; initial number follows close packing of cells of volume 8000 um^3. Single residual cancer cell initialized using clone_mode=center; the central case follows the representative Fig.10a section and the random case follows the Fig.9 location study. The published params.ini seed 54321 is retained; no future cells are initialized. Tables 4, 6, 7 supply oxygen D=100000 um^2/min, decay=0.1/min, uptake=10/min, vascular oxygen=38 mmHg, proliferation threshold=10 mmHg, liver 33.6 h and cancer 38.6 h cycle duration, one liver division with probability 0.7, unlimited cancer divisions. Ki67 negative durations are G1 minus 2.5 h; positive premitotic durations are S+G2+M; positive postmitotic duration is 2.5 h. Cell fluid, nuclear-solid and cytoplasmic-solid volumes follow supplement Eqs.33-46 and halve on division. 2D target area = pi*(3V/(4pi))^(2/3)/dx^2. This is an isotropic sphere projection, not a 3D cell count prediction. Source Fig.6 constrains early doubling of hypertrophic volume, relaxation to 1.5-fold and finite liver proliferation. Growth-factor diffusion length sqrt(1000000/0.5)=1414 um exceeds the domain; a well-mixed signal is approximated with an implicit update at the reported decay rate. Its source equals current unrecovered liver mass fraction, an explicit homeostatic closure where the published secretion feedback is underspecified. A second bulk homeostatic substrate X follows published Celula.cpp (hepatocyte secretion 10/min, saturation 1, cancer secretion 0) and Parametros.cpp (X threshold 0.25). Its secretion is weighted by the surviving 3D liver volume implied by Tejido.cpp: 2923 original cells, 876 surviving hepatocytes, scaled by the simulated liver volume fold and divided by the reported 1mm^3 substrate box. This is a declared representative-section closure. The cancer cycle-entry gate X&gt;=0.25 and liver entry gate X&lt;0.25 are the published source-code rules, not time schedules or fit curves. The main article describes a regenerative GF with different sign conventions, so X and the positive injury signal are recorded separately. Division additionally requires actual CPM area to reach 95% of the projected volume target, a declared mechanical growth checkpoint needed to avoid sub-cell-sized daughter cells in the planar lattice. Potential vascular sites retain the published hexagonal portal architecture; activation requires the cell occupying that site to contact at least five biological neighbors, a planar neighborhood approximation to the five-cells-per-3D-voxel rule in Section 3.1.2/Fig.7. No vessel sites are activated by time schedules. Cancer-associated activation additionally requires local oxygen below the reported 10 mmHg proliferation threshold, to represent hypoxia-triggered angiogenesis described in supplement Section 3.8.4, pp.41-42. The angiogenic threshold itself is not provided in the paper; borrowing the proliferation threshold is an explicit approximation. Regenerating hepatocytes activate vascular sites through local tissue occupancy. Oxygen is initialized to the no-flux steady solution. Diffusion and all oxygen reaction coefficients are divided by the same numerical factor 10000; stationary gradients and penetration length remain unchanged, while transient oxygen relaxation is slower. This approximation is declared and must be checked against runtime output. CPM mechanics approximate overdamped adhesion and compressibility; equal contact energies avoid imposed tumor sorting or directed motility. Surface, temperature and volume penalties are numerical parameters, not reported force coefficients. Necrotic/apoptotic deaths are disabled in the showcase because the published code initializes both oxygen necrosis thresholds and basal death rates to zero; no immune treatment is present in Fig.10. Oxygen-dependent quiescence is retained. Five PNG/TIFF states, per-cell state logs, aggregate mechanism diagnostics and exactly 100 population samples including both endpoints are requested.</Details>
  </Description>
  <Space>
    <Lattice class="square">
      <Neighborhood>
        <Order>2</Order>
      </Neighborhood>
      <Size symbol="lattice_size" value="250,250,0" />
      <NodeLength symbol="dx" value="4.0" />
      <BoundaryConditions>
        <Condition boundary="x" type="noflux" />
        <Condition boundary="-x" type="noflux" />
        <Condition boundary="y" type="noflux" />
        <Condition boundary="-y" type="noflux" />
      </BoundaryConditions>
    </Lattice>
    <SpaceSymbol symbol="space" />
  </Space>
  <Time>
    <StartTime value="0" />
    <StopTime value="60" />
    <RandomSeed value="54321" />
    <TimeSymbol symbol="time_days" name="Time (days)" />
  </Time>
  <Global>
    <Constant symbol="V0" value="8000.0" />
    <Constant symbol="VN0" value="268.0" />
    <Constant symbol="A0" value="483.59758620494085" />
    <Constant symbol="section_thickness_um" value="16.542679757317334" />
    <Constant symbol="injury_fraction" value="0.7" />
    <Constant symbol="initial_liver_cells" value="210" />
    <Constant symbol="oxygen_slowdown" value="10000" />
    <Constant symbol="D_oxygen_um2_min" value="100000.0" />
    <Constant symbol="decay_oxygen_min" value="0.1" />
    <Constant symbol="U_liver_min" value="10" />
    <Constant symbol="U_cancer_min" value="10" />
    <Constant symbol="O2_vessel_mmHg" value="38" />
    <Constant symbol="O2_prol_mmHg" value="10" />
    <Constant symbol="GF_prol" value="0.25" />
    <Constant symbol="GF_decay_min" value="0.5" />
    <Constant symbol="phenotype_step_days" value="0.004166666666666667" />
    <Constant symbol="mechanical_step_days" value="0.01" />
    <Constant symbol="hypertrophy_wait_days" value="0.125" />
    <Constant symbol="hypertrophy_hold_days" value="1" />
    <Constant symbol="hypertrophy_peak" value="2" />
    <Constant symbol="hypertrophy_final" value="1.5" />
    <Constant symbol="source_3d_initial_liver_cells" value="876" />
    <Constant symbol="source_3d_box_volume_um3" value="1000000000.0" />
    <Constant symbol="X_secretion_min" value="10" />
    <Variable symbol="liver_volume_um3" value="1680000.0" />
    <Variable symbol="cancer_volume_um3" value="8000.0" />
    <Variable symbol="growth_factor" value="0.7" />
    <Variable symbol="liver_mean_O2_mmHg" value="0" />
    <Variable symbol="cancer_mean_O2_mmHg" value="0" />
    <Variable symbol="liver_min_O2_mmHg" value="0" />
    <Variable symbol="vessel_area_nodes" value="266" />
    <Variable symbol="liver_mean_volume_fold" value="1" />
    <Variable symbol="cancer_mean_volume_fold" value="1" />
    <Variable symbol="homeostatic_signal_X" value="0.1229301150715689" />
    <Function symbol="liver_volume_fold">
      <Expression>liver_volume_um3/(initial_liver_cells*V0)</Expression>
    </Function>
    <Function symbol="mass_deficit">
      <Expression>max(0,1-(1-injury_fraction)*liver_volume_fold)</Expression>
    </Function>
    <Function symbol="cancer_cell_count">
      <Expression>celltype.cancer.size</Expression>
    </Function>
    <Function symbol="liver_cell_count">
      <Expression>celltype.liver.size</Expression>
    </Function>
    <Function symbol="bulk_X_source_min">
      <Expression>X_secretion_min*source_3d_initial_liver_cells*V0*liver_volume_fold/source_3d_box_volume_um3</Expression>
    </Function>
    <System time-step="0.004166666666666667" solver="Euler [fixed, O(1)]">
      <Rule symbol-ref="growth_factor">
        <Expression>(growth_factor+phenotype_step_days*1440*GF_decay_min*mass_deficit)/(1+phenotype_step_days*1440*GF_decay_min)</Expression>
      </Rule>
      <Rule symbol-ref="homeostatic_signal_X">
        <Expression>(homeostatic_signal_X+phenotype_step_days*1440*bulk_X_source_min)/(1+phenotype_step_days*1440*(GF_decay_min+bulk_X_source_min))</Expression>
      </Rule>
    </System>
    <Field symbol="potential_vessel" value="(abs(space.x-20)&lt;=2 and abs(space.y-10)&lt;=2) or (abs(space.x-40)&lt;=2 and abs(space.y-10)&lt;=2) or (abs(space.x-80)&lt;=2 and abs(space.y-10)&lt;=2) or (abs(space.x-100)&lt;=2 and abs(space.y-10)&lt;=2) or (abs(space.x-140)&lt;=2 and abs(space.y-10)&lt;=2) or (abs(space.x-160)&lt;=2 and abs(space.y-10)&lt;=2) or (abs(space.x-200)&lt;=2 and abs(space.y-10)&lt;=2) or (abs(space.x-220)&lt;=2 and abs(space.y-10)&lt;=2) or (abs(space.x-20)&lt;=2 and abs(space.y-50)&lt;=2) or (abs(space.x-40)&lt;=2 and abs(space.y-50)&lt;=2) or (abs(space.x-80)&lt;=2 and abs(space.y-50)&lt;=2) or (abs(space.x-100)&lt;=2 and abs(space.y-50)&lt;=2) or (abs(space.x-140)&lt;=2 and abs(space.y-50)&lt;=2) or (abs(space.x-160)&lt;=2 and abs(space.y-50)&lt;=2) or (abs(space.x-200)&lt;=2 and abs(space.y-50)&lt;=2) or (abs(space.x-220)&lt;=2 and abs(space.y-50)&lt;=2) or (abs(space.x-20)&lt;=2 and abs(space.y-90)&lt;=2) or (abs(space.x-40)&lt;=2 and abs(space.y-90)&lt;=2) or (abs(space.x-80)&lt;=2 and abs(space.y-90)&lt;=2) or (abs(space.x-100)&lt;=2 and abs(space.y-90)&lt;=2) or (abs(space.x-140)&lt;=2 and abs(space.y-90)&lt;=2) or (abs(space.x-160)&lt;=2 and abs(space.y-90)&lt;=2) or (abs(space.x-200)&lt;=2 and abs(space.y-90)&lt;=2) or (abs(space.x-220)&lt;=2 and abs(space.y-90)&lt;=2) or (abs(space.x-20)&lt;=2 and abs(space.y-130)&lt;=2) or (abs(space.x-40)&lt;=2 and abs(space.y-130)&lt;=2) or (abs(space.x-80)&lt;=2 and abs(space.y-130)&lt;=2) or (abs(space.x-100)&lt;=2 and abs(space.y-130)&lt;=2) or (abs(space.x-140)&lt;=2 and abs(space.y-130)&lt;=2) or (abs(space.x-160)&lt;=2 and abs(space.y-130)&lt;=2) or (abs(space.x-200)&lt;=2 and abs(space.y-130)&lt;=2) or (abs(space.x-220)&lt;=2 and abs(space.y-130)&lt;=2) or (abs(space.x-20)&lt;=2 and abs(space.y-170)&lt;=2) or (abs(space.x-40)&lt;=2 and abs(space.y-170)&lt;=2) or (abs(space.x-80)&lt;=2 and abs(space.y-170)&lt;=2) or (abs(space.x-100)&lt;=2 and abs(space.y-170)&lt;=2) or (abs(space.x-140)&lt;=2 and abs(space.y-170)&lt;=2) or (abs(space.x-160)&lt;=2 and abs(space.y-170)&lt;=2) or (abs(space.x-200)&lt;=2 and abs(space.y-170)&lt;=2) or (abs(space.x-220)&lt;=2 and abs(space.y-170)&lt;=2) or (abs(space.x-20)&lt;=2 and abs(space.y-210)&lt;=2) or (abs(space.x-40)&lt;=2 and abs(space.y-210)&lt;=2) or (abs(space.x-80)&lt;=2 and abs(space.y-210)&lt;=2) or (abs(space.x-100)&lt;=2 and abs(space.y-210)&lt;=2) or (abs(space.x-140)&lt;=2 and abs(space.y-210)&lt;=2) or (abs(space.x-160)&lt;=2 and abs(space.y-210)&lt;=2) or (abs(space.x-200)&lt;=2 and abs(space.y-210)&lt;=2) or (abs(space.x-220)&lt;=2 and abs(space.y-210)&lt;=2) or (abs(space.x-10)&lt;=2 and abs(space.y-30)&lt;=2) or (abs(space.x-50)&lt;=2 and abs(space.y-30)&lt;=2) or (abs(space.x-70)&lt;=2 and abs(space.y-30)&lt;=2) or (abs(space.x-110)&lt;=2 and abs(space.y-30)&lt;=2) or (abs(space.x-130)&lt;=2 and abs(space.y-30)&lt;=2) or (abs(space.x-170)&lt;=2 and abs(space.y-30)&lt;=2) or (abs(space.x-190)&lt;=2 and abs(space.y-30)&lt;=2) or (abs(space.x-230)&lt;=2 and abs(space.y-30)&lt;=2) or (abs(space.x-10)&lt;=2 and abs(space.y-70)&lt;=2) or (abs(space.x-50)&lt;=2 and abs(space.y-70)&lt;=2) or (abs(space.x-70)&lt;=2 and abs(space.y-70)&lt;=2) or (abs(space.x-110)&lt;=2 and abs(space.y-70)&lt;=2) or (abs(space.x-130)&lt;=2 and abs(space.y-70)&lt;=2) or (abs(space.x-170)&lt;=2 and abs(space.y-70)&lt;=2) or (abs(space.x-190)&lt;=2 and abs(space.y-70)&lt;=2) or (abs(space.x-230)&lt;=2 and abs(space.y-70)&lt;=2) or (abs(space.x-10)&lt;=2 and abs(space.y-110)&lt;=2) or (abs(space.x-50)&lt;=2 and abs(space.y-110)&lt;=2) or (abs(space.x-70)&lt;=2 and abs(space.y-110)&lt;=2) or (abs(space.x-110)&lt;=2 and abs(space.y-110)&lt;=2) or (abs(space.x-130)&lt;=2 and abs(space.y-110)&lt;=2) or (abs(space.x-170)&lt;=2 and abs(space.y-110)&lt;=2) or (abs(space.x-190)&lt;=2 and abs(space.y-110)&lt;=2) or (abs(space.x-230)&lt;=2 and abs(space.y-110)&lt;=2) or (abs(space.x-10)&lt;=2 and abs(space.y-150)&lt;=2) or (abs(space.x-50)&lt;=2 and abs(space.y-150)&lt;=2) or (abs(space.x-70)&lt;=2 and abs(space.y-150)&lt;=2) or (abs(space.x-110)&lt;=2 and abs(space.y-150)&lt;=2) or (abs(space.x-130)&lt;=2 and abs(space.y-150)&lt;=2) or (abs(space.x-170)&lt;=2 and abs(space.y-150)&lt;=2) or (abs(space.x-190)&lt;=2 and abs(space.y-150)&lt;=2) or (abs(space.x-230)&lt;=2 and abs(space.y-150)&lt;=2) or (abs(space.x-10)&lt;=2 and abs(space.y-190)&lt;=2) or (abs(space.x-50)&lt;=2 and abs(space.y-190)&lt;=2) or (abs(space.x-70)&lt;=2 and abs(space.y-190)&lt;=2) or (abs(space.x-110)&lt;=2 and abs(space.y-190)&lt;=2) or (abs(space.x-130)&lt;=2 and abs(space.y-190)&lt;=2) or (abs(space.x-170)&lt;=2 and abs(space.y-190)&lt;=2) or (abs(space.x-190)&lt;=2 and abs(space.y-190)&lt;=2) or (abs(space.x-230)&lt;=2 and abs(space.y-190)&lt;=2) or (abs(space.x-10)&lt;=2 and abs(space.y-230)&lt;=2) or (abs(space.x-50)&lt;=2 and abs(space.y-230)&lt;=2) or (abs(space.x-70)&lt;=2 and abs(space.y-230)&lt;=2) or (abs(space.x-110)&lt;=2 and abs(space.y-230)&lt;=2) or (abs(space.x-130)&lt;=2 and abs(space.y-230)&lt;=2) or (abs(space.x-170)&lt;=2 and abs(space.y-230)&lt;=2) or (abs(space.x-190)&lt;=2 and abs(space.y-230)&lt;=2) or (abs(space.x-230)&lt;=2 and abs(space.y-230)&lt;=2)" />
    <Field symbol="vessel" value="potential_vessel*((space.x-125)^2+(space.y-125)^2&lt;2199.45)" />
    <Field symbol="nearby_cells" value="0" />
    <System time-step="0.125" solver="Euler [fixed, O(1)]" name="Occupancy and hypoxia-driven vascular regeneration">
      <Rule symbol-ref="vessel">
        <Expression>if(potential_vessel&gt;0 and nearby_cells&gt;=5 and cell.id&gt;0 and vessel==0 and (cell.type==celltype.liver.id or oxygen_mmHg&lt;O2_prol_mmHg),1,vessel)</Expression>
      </Rule>
    </System>
    <Field symbol="oxygen_mmHg" value="0" name="Oxygen (mmHg)">
      <TIFFReader filename="hypoxia_candidate_oxygen_initial.tif" />
      <Diffusion rate="D_oxygen_um2_min*1440/oxygen_slowdown" />
    </Field>
    <Field symbol="uptake_field_min" value="0" />
    <Mapper time-step="0.004166666666666667">
      <Input value="oxygen_uptake" />
      <Output symbol-ref="uptake_field_min" />
    </Mapper>
    <System time-step="0.00025" solver="Euler [fixed, O(1)]">
      <DiffEqn symbol-ref="oxygen_mmHg">
        <Expression>-1440/oxygen_slowdown*(decay_oxygen_min+uptake_field_min)*oxygen_mmHg</Expression>
      </DiffEqn>
    </System>
    <Event time-step="0.00025" trigger="when-true" name="Portal oxygen Dirichlet nodes">
      <Condition>vessel&gt;0</Condition>
      <Rule symbol-ref="oxygen_mmHg">
        <Expression>O2_vessel_mmHg</Expression>
      </Rule>
    </Event>
    <Mapper time-step="0.25">
      <Input value="vessel" />
      <Output symbol-ref="vessel_area_nodes" mapping="sum" />
    </Mapper>
  </Global>
  <CellTypes>
    <CellType name="medium" class="medium">
      <Constant symbol="oxygen_uptake" value="0" />
    </CellType>
    <CellType name="liver" class="biological">
      <Property symbol="fluid_um3" value="6000" />
      <Property symbol="nuclear_solid_um3" value="67" />
      <Property symbol="cytoplasmic_solid_um3" value="1933" />
      <Property symbol="cycle_phase" value="0" />
      <Property symbol="phase_age_days" value="0" />
      <Property symbol="divisions" value="0" />
      <Property symbol="hypertrophy_phase" value="0" />
      <Property symbol="hypertrophy_age_days" value="0" />
      <Property symbol="hypertrophy_factor" value="1" />
      <Property symbol="cell_O2_mmHg" value="0" />
      <Property symbol="oncoprotein" value="1" />
      <Property symbol="division_eligible" value="1" />
      <Property symbol="neighbor_cells" value="0" />
      <Constant symbol="G1_wait_days" value="0.7958333333333334" />
      <Constant symbol="premitotic_days" value="0.5" />
      <Constant symbol="postmitotic_days" value="0.10416666666666667" />
      <Constant symbol="rN_day" value="10.271082080756539" />
      <Constant symbol="rC_day" value="4.958453418296261" />
      <Function symbol="volume_um3">
        <Expression>fluid_um3+nuclear_solid_um3+cytoplasmic_solid_um3</Expression>
      </Function>
      <Function symbol="volume_fold">
        <Expression>volume_um3/V0</Expression>
      </Function>
      <Function symbol="area_target_nodes">
        <Expression>A0*max(0.01,volume_fold)^(2/3)/(dx*dx)</Expression>
      </Function>
      <Function symbol="solid_target_multiplier">
        <Expression>hypertrophy_factor*if(cycle_phase==1,2,1)</Expression>
      </Function>
      <Function symbol="oxygen_uptake">
        <Expression>U_liver_min*volume_um3/(max(1,cell.volume)*dx*dx*section_thickness_um)</Expression>
      </Function>
      <Function symbol="oxygen_cycle_factor">
        <Expression>min(1,max(0,(cell_O2_mmHg-O2_prol_mmHg)/(O2_vessel_mmHg-O2_prol_mmHg)))</Expression>
      </Function>
      <Function symbol="effective_rC_day">
        <Expression>if(hypertrophy_phase==2 and cycle_phase==0,0.01857*24,rC_day)</Expression>
      </Function>
      <Function symbol="effective_rN_day">
        <Expression>if(hypertrophy_phase==2 and cycle_phase==0,0.01528*24,rN_day)</Expression>
      </Function>
      <VolumeConstraint target="area_target_nodes" strength="3" />
      <SurfaceConstraint mode="aspherity" target="1" strength="0.5" />
      <ConnectivityConstraint />
      <Mapper time-step="0.01">
        <Input value="oxygen_mmHg" />
        <Output symbol-ref="cell_O2_mmHg" mapping="mean" />
      </Mapper>
      <NeighborhoodReporter time-step="0.125">
        <Input value="cell.id&gt;0" scaling="cell" />
        <Output symbol-ref="neighbor_cells" mapping="sum" />
      </NeighborhoodReporter>
      <Mapper time-step="0.125">
        <Input value="neighbor_cells" />
        <Output symbol-ref="nearby_cells" />
      </Mapper>
      <System time-step="0.004166666666666667" solver="Runge-Kutta [fixed, O(4)]">
        <DiffEqn symbol-ref="fluid_um3">
          <Expression>10*effective_rC_day*(0.75*volume_um3-fluid_um3)</Expression>
        </DiffEqn>
        <DiffEqn symbol-ref="nuclear_solid_um3">
          <Expression>effective_rN_day*(0.25*VN0*solid_target_multiplier-nuclear_solid_um3)</Expression>
        </DiffEqn>
        <DiffEqn symbol-ref="cytoplasmic_solid_um3">
          <Expression>effective_rC_day*(0.25*(V0-VN0)*solid_target_multiplier-cytoplasmic_solid_um3)</Expression>
        </DiffEqn>
        <DiffEqn symbol-ref="phase_age_days">
          <Expression>if(cycle_phase&gt;0,1,0)</Expression>
        </DiffEqn>
        <DiffEqn symbol-ref="hypertrophy_age_days">
          <Expression>if(hypertrophy_phase==1,1,0)</Expression>
        </DiffEqn>
      </System>
      <Event time-step="0.004166666666666667" trigger="when-true" name="Regenerative hypertrophy initiation">
        <Condition>hypertrophy_phase==0 and growth_factor&gt;GF_prol and rand_uni(0,1)&lt;1-exp(-phenotype_step_days/hypertrophy_wait_days)</Condition>
        <Rule symbol-ref="hypertrophy_phase">
          <Expression>1</Expression>
        </Rule>
        <Rule symbol-ref="hypertrophy_factor">
          <Expression>hypertrophy_peak</Expression>
        </Rule>
      </Event>
      <Event time-step="0.004166666666666667" trigger="when-true" name="Hypertrophy relaxation">
        <Condition>hypertrophy_phase==1 and rand_uni(0,1)&lt;1-exp(-phenotype_step_days/hypertrophy_hold_days)</Condition>
        <Rule symbol-ref="hypertrophy_phase">
          <Expression>2</Expression>
        </Rule>
        <Rule symbol-ref="hypertrophy_factor">
          <Expression>hypertrophy_final</Expression>
        </Rule>
      </Event>
      <Event time-step="0.004166666666666667" trigger="when-true" name="Oxygen-gated Ki67 cycle entry">
        <Condition>cycle_phase==0 and hypertrophy_phase==2 and divisions&lt;1 and division_eligible&gt;0 and rand_uni(0,1)&lt;1-exp(-phenotype_step_days/G1_wait_days*oxygen_cycle_factor*min(1,max(0,(growth_factor-GF_prol)/(1-GF_prol)))) and homeostatic_signal_X&lt;GF_prol</Condition>
        <Rule symbol-ref="cycle_phase">
          <Expression>1</Expression>
        </Rule>
        <Rule symbol-ref="phase_age_days">
          <Expression>0</Expression>
        </Rule>
      </Event>
      <CellDivision division-plane="random" name="liver mitosis">
        <Condition>cycle_phase==1 and phase_age_days&gt;=premitotic_days and volume_um3&gt;=1.8*V0*hypertrophy_factor and cell.volume&gt;4 and cell.volume&gt;=0.95*area_target_nodes</Condition>
        <Triggers>
          <Rule symbol-ref="fluid_um3">
            <Expression>fluid_um3/2</Expression>
          </Rule>
          <Rule symbol-ref="nuclear_solid_um3">
            <Expression>nuclear_solid_um3/2</Expression>
          </Rule>
          <Rule symbol-ref="cytoplasmic_solid_um3">
            <Expression>cytoplasmic_solid_um3/2</Expression>
          </Rule>
          <Rule symbol-ref="divisions">
            <Expression>divisions+1</Expression>
          </Rule>
          <Rule symbol-ref="cycle_phase">
            <Expression>2</Expression>
          </Rule>
          <Rule symbol-ref="phase_age_days">
            <Expression>0</Expression>
          </Rule>
        </Triggers>
      </CellDivision>
      <Event time-step="0.004166666666666667" trigger="when-true" name="Postmitotic Ki67 clearance">
        <Condition>cycle_phase==2 and phase_age_days&gt;=postmitotic_days</Condition>
        <Rule symbol-ref="cycle_phase">
          <Expression>0</Expression>
        </Rule>
        <Rule symbol-ref="phase_age_days">
          <Expression>0</Expression>
        </Rule>
      </Event>
      <Mapper time-step="0.25">
        <Input value="volume_um3" />
        <Output symbol-ref="liver_volume_um3" mapping="sum" />
      </Mapper>
      <Mapper time-step="0.25">
        <Input value="cell_O2_mmHg" />
        <Output symbol-ref="liver_mean_O2_mmHg" mapping="mean" />
      </Mapper>
      <Mapper time-step="0.25">
        <Input value="volume_fold" />
        <Output symbol-ref="liver_mean_volume_fold" mapping="mean" />
      </Mapper>
      <Mapper time-step="0.25">
        <Input value="cell_O2_mmHg" />
        <Output symbol-ref="liver_min_O2_mmHg" mapping="minimum" />
      </Mapper>
    </CellType>
    <CellType name="cancer" class="biological">
      <Property symbol="fluid_um3" value="6000" />
      <Property symbol="nuclear_solid_um3" value="67" />
      <Property symbol="cytoplasmic_solid_um3" value="1933" />
      <Property symbol="cycle_phase" value="0" />
      <Property symbol="phase_age_days" value="0" />
      <Property symbol="divisions" value="0" />
      <Property symbol="hypertrophy_phase" value="0" />
      <Property symbol="hypertrophy_age_days" value="0" />
      <Property symbol="hypertrophy_factor" value="1" />
      <Property symbol="cell_O2_mmHg" value="0" />
      <Property symbol="oncoprotein" value="1" />
      <Property symbol="division_eligible" value="1" />
      <Property symbol="neighbor_cells" value="0" />
      <Constant symbol="G1_wait_days" value="0.7458333333333332" />
      <Constant symbol="premitotic_days" value="0.7583333333333334" />
      <Constant symbol="postmitotic_days" value="0.10416666666666667" />
      <Constant symbol="rN_day" value="5.286586365095278" />
      <Constant symbol="rC_day" value="3.473312780932164" />
      <Function symbol="volume_um3">
        <Expression>fluid_um3+nuclear_solid_um3+cytoplasmic_solid_um3</Expression>
      </Function>
      <Function symbol="volume_fold">
        <Expression>volume_um3/V0</Expression>
      </Function>
      <Function symbol="area_target_nodes">
        <Expression>A0*max(0.01,volume_fold)^(2/3)/(dx*dx)</Expression>
      </Function>
      <Function symbol="solid_target_multiplier">
        <Expression>hypertrophy_factor*if(cycle_phase==1,2,1)</Expression>
      </Function>
      <Function symbol="oxygen_uptake">
        <Expression>U_cancer_min*volume_um3/(max(1,cell.volume)*dx*dx*section_thickness_um)</Expression>
      </Function>
      <Function symbol="oxygen_cycle_factor">
        <Expression>min(1,max(0,(cell_O2_mmHg-O2_prol_mmHg)/(O2_vessel_mmHg-O2_prol_mmHg)))</Expression>
      </Function>
      <Function symbol="effective_rC_day">
        <Expression>if(0,0.01857*24,rC_day)</Expression>
      </Function>
      <Function symbol="effective_rN_day">
        <Expression>if(0,0.01528*24,rN_day)</Expression>
      </Function>
      <VolumeConstraint target="area_target_nodes" strength="3" />
      <SurfaceConstraint mode="aspherity" target="1" strength="0.5" />
      <ConnectivityConstraint />
      <Mapper time-step="0.01">
        <Input value="oxygen_mmHg" />
        <Output symbol-ref="cell_O2_mmHg" mapping="mean" />
      </Mapper>
      <NeighborhoodReporter time-step="0.125">
        <Input value="cell.id&gt;0" scaling="cell" />
        <Output symbol-ref="neighbor_cells" mapping="sum" />
      </NeighborhoodReporter>
      <Mapper time-step="0.125">
        <Input value="neighbor_cells" />
        <Output symbol-ref="nearby_cells" />
      </Mapper>
      <System time-step="0.004166666666666667" solver="Runge-Kutta [fixed, O(4)]">
        <DiffEqn symbol-ref="fluid_um3">
          <Expression>10*effective_rC_day*(0.75*volume_um3-fluid_um3)</Expression>
        </DiffEqn>
        <DiffEqn symbol-ref="nuclear_solid_um3">
          <Expression>effective_rN_day*(0.25*VN0*solid_target_multiplier-nuclear_solid_um3)</Expression>
        </DiffEqn>
        <DiffEqn symbol-ref="cytoplasmic_solid_um3">
          <Expression>effective_rC_day*(0.25*(V0-VN0)*solid_target_multiplier-cytoplasmic_solid_um3)</Expression>
        </DiffEqn>
        <DiffEqn symbol-ref="phase_age_days">
          <Expression>if(cycle_phase&gt;0,1,0)</Expression>
        </DiffEqn>
        <DiffEqn symbol-ref="hypertrophy_age_days">
          <Expression>if(hypertrophy_phase==1,1,0)</Expression>
        </DiffEqn>
      </System>
      <Event time-step="0.004166666666666667" trigger="when-true" name="Oxygen-gated Ki67 cycle entry">
        <Condition>cycle_phase==0 and rand_uni(0,1)&lt;1-exp(-phenotype_step_days/G1_wait_days*oxygen_cycle_factor*oncoprotein) and homeostatic_signal_X&gt;=GF_prol</Condition>
        <Rule symbol-ref="cycle_phase">
          <Expression>1</Expression>
        </Rule>
        <Rule symbol-ref="phase_age_days">
          <Expression>0</Expression>
        </Rule>
      </Event>
      <CellDivision division-plane="random" name="cancer mitosis">
        <Condition>cycle_phase==1 and phase_age_days&gt;=premitotic_days and volume_um3&gt;=1.8*V0*hypertrophy_factor and cell.volume&gt;4 and cell.volume&gt;=0.95*area_target_nodes</Condition>
        <Triggers>
          <Rule symbol-ref="fluid_um3">
            <Expression>fluid_um3/2</Expression>
          </Rule>
          <Rule symbol-ref="nuclear_solid_um3">
            <Expression>nuclear_solid_um3/2</Expression>
          </Rule>
          <Rule symbol-ref="cytoplasmic_solid_um3">
            <Expression>cytoplasmic_solid_um3/2</Expression>
          </Rule>
          <Rule symbol-ref="divisions">
            <Expression>divisions+1</Expression>
          </Rule>
          <Rule symbol-ref="cycle_phase">
            <Expression>2</Expression>
          </Rule>
          <Rule symbol-ref="phase_age_days">
            <Expression>0</Expression>
          </Rule>
        </Triggers>
      </CellDivision>
      <Event time-step="0.004166666666666667" trigger="when-true" name="Postmitotic Ki67 clearance">
        <Condition>cycle_phase==2 and phase_age_days&gt;=postmitotic_days</Condition>
        <Rule symbol-ref="cycle_phase">
          <Expression>0</Expression>
        </Rule>
        <Rule symbol-ref="phase_age_days">
          <Expression>0</Expression>
        </Rule>
      </Event>
      <Mapper time-step="0.25">
        <Input value="volume_um3" />
        <Output symbol-ref="cancer_volume_um3" mapping="sum" />
      </Mapper>
      <Mapper time-step="0.25">
        <Input value="cell_O2_mmHg" />
        <Output symbol-ref="cancer_mean_O2_mmHg" mapping="mean" />
      </Mapper>
      <Mapper time-step="0.25">
        <Input value="volume_fold" />
        <Output symbol-ref="cancer_mean_volume_fold" mapping="mean" />
      </Mapper>
    </CellType>
  </CellTypes>
  <CPM>
    <Interaction default="0">
      <Contact type1="liver" type2="liver" value="8" />
      <Contact type1="liver" type2="cancer" value="8" />
      <Contact type1="cancer" type2="cancer" value="8" />
      <Contact type1="liver" type2="medium" value="16" />
      <Contact type1="cancer" type2="medium" value="16" />
    </Interaction>
    <ShapeSurface scaling="norm">
      <Neighborhood>
        <Order>optimal</Order>
      </Neighborhood>
    </ShapeSurface>
    <MonteCarloSampler stepper="edgelist">
      <MCSDuration value="mechanical_step_days" />
      <MetropolisKinetics temperature="2" />
      <Neighborhood>
        <Order>2</Order>
      </Neighborhood>
    </MonteCarloSampler>
  </CPM>
  <CellPopulations>
    <Population type="liver" size="0">
      <Cell id="1">
        <Nodes>106,79,0;104,80,0;105,80,0;106,80,0;107,80,0;108,80,0;104,81,0;105,81,0;106,81,0;107,81,0;108,81,0;103,82,0;104,82,0;105,82,0;106,82,0;107,82,0;108,82,0;109,82,0;104,83,0;105,83,0;106,83,0;107,83,0;108,83,0;104,84,0;105,84,0;106,84,0;107,84,0;108,84,0;106,85,0</Nodes>
      </Cell>
      <Cell id="2">
        <Nodes>113,79,0;111,80,0;112,80,0;113,80,0;114,80,0;115,80,0;111,81,0;112,81,0;113,81,0;114,81,0;115,81,0;110,82,0;111,82,0;112,82,0;113,82,0;114,82,0;115,82,0;116,82,0;111,83,0;112,83,0;113,83,0;114,83,0;115,83,0;111,84,0;112,84,0;113,84,0;114,84,0;115,84,0;113,85,0</Nodes>
      </Cell>
      <Cell id="3">
        <Nodes>119,79,0;117,80,0;118,80,0;119,80,0;120,80,0;121,80,0;117,81,0;118,81,0;119,81,0;120,81,0;121,81,0;117,82,0;118,82,0;119,82,0;120,82,0;121,82,0;122,82,0;117,83,0;118,83,0;119,83,0;120,83,0;121,83,0;117,84,0;118,84,0;119,84,0;120,84,0;121,84,0;119,85,0</Nodes>
      </Cell>
      <Cell id="4">
        <Nodes>125,79,0;123,80,0;124,80,0;125,80,0;126,80,0;127,80,0;123,81,0;124,81,0;125,81,0;126,81,0;127,81,0;123,82,0;124,82,0;125,82,0;126,82,0;127,82,0;128,82,0;123,83,0;124,83,0;125,83,0;126,83,0;127,83,0;123,84,0;124,84,0;125,84,0;126,84,0;127,84,0;125,85,0</Nodes>
      </Cell>
      <Cell id="5">
        <Nodes>131,79,0;129,80,0;130,80,0;131,80,0;132,80,0;133,80,0;129,81,0;130,81,0;131,81,0;132,81,0;133,81,0;129,82,0;130,82,0;131,82,0;132,82,0;133,82,0;134,82,0;129,83,0;130,83,0;131,83,0;132,83,0;133,83,0;129,84,0;130,84,0;131,84,0;132,84,0;133,84,0;131,85,0</Nodes>
      </Cell>
      <Cell id="6">
        <Nodes>137,79,0;135,80,0;136,80,0;137,80,0;138,80,0;139,80,0;135,81,0;136,81,0;137,81,0;138,81,0;139,81,0;135,82,0;136,82,0;137,82,0;138,82,0;139,82,0;140,82,0;135,83,0;136,83,0;137,83,0;138,83,0;139,83,0;135,84,0;136,84,0;137,84,0;138,84,0;139,84,0;137,85,0</Nodes>
      </Cell>
      <Cell id="7">
        <Nodes>144,79,0;142,80,0;143,80,0;144,80,0;145,80,0;146,80,0;142,81,0;143,81,0;144,81,0;145,81,0;146,81,0;141,82,0;142,82,0;143,82,0;144,82,0;145,82,0;146,82,0;147,82,0;142,83,0;143,83,0;144,83,0;145,83,0;146,83,0;142,84,0;143,84,0;144,84,0;145,84,0;146,84,0;144,85,0</Nodes>
      </Cell>
      <Cell id="8">
        <Nodes>97,84,0;95,85,0;96,85,0;97,85,0;98,85,0;99,85,0;95,86,0;96,86,0;97,86,0;98,86,0;99,86,0;94,87,0;95,87,0;96,87,0;97,87,0;98,87,0;99,87,0;100,87,0;95,88,0;96,88,0;97,88,0;98,88,0;99,88,0;95,89,0;96,89,0;97,89,0;98,89,0;99,89,0;97,90,0</Nodes>
      </Cell>
      <Cell id="9">
        <Nodes>103,84,0;101,85,0;102,85,0;103,85,0;104,85,0;105,85,0;101,86,0;102,86,0;103,86,0;104,86,0;105,86,0;101,87,0;102,87,0;103,87,0;104,87,0;105,87,0;106,87,0;101,88,0;102,88,0;103,88,0;104,88,0;105,88,0;101,89,0;102,89,0;103,89,0;104,89,0;105,89,0;103,90,0</Nodes>
      </Cell>
      <Cell id="10">
        <Nodes>109,84,0;107,85,0;108,85,0;109,85,0;110,85,0;111,85,0;107,86,0;108,86,0;109,86,0;110,86,0;111,86,0;107,87,0;108,87,0;109,87,0;110,87,0;111,87,0;112,87,0;107,88,0;108,88,0;109,88,0;110,88,0;111,88,0;107,89,0;108,89,0;109,89,0;110,89,0;111,89,0;109,90,0</Nodes>
      </Cell>
      <Cell id="11">
        <Nodes>116,84,0;114,85,0;115,85,0;116,85,0;117,85,0;118,85,0;114,86,0;115,86,0;116,86,0;117,86,0;118,86,0;113,87,0;114,87,0;115,87,0;116,87,0;117,87,0;118,87,0;119,87,0;114,88,0;115,88,0;116,88,0;117,88,0;118,88,0;114,89,0;115,89,0;116,89,0;117,89,0;118,89,0;116,90,0</Nodes>
      </Cell>
      <Cell id="12">
        <Nodes>122,84,0;120,85,0;121,85,0;122,85,0;123,85,0;124,85,0;120,86,0;121,86,0;122,86,0;123,86,0;124,86,0;120,87,0;121,87,0;122,87,0;123,87,0;124,87,0;125,87,0;120,88,0;121,88,0;122,88,0;123,88,0;124,88,0;120,89,0;121,89,0;122,89,0;123,89,0;124,89,0;122,90,0</Nodes>
      </Cell>
      <Cell id="13">
        <Nodes>128,84,0;126,85,0;127,85,0;128,85,0;129,85,0;130,85,0;126,86,0;127,86,0;128,86,0;129,86,0;130,86,0;126,87,0;127,87,0;128,87,0;129,87,0;130,87,0;131,87,0;126,88,0;127,88,0;128,88,0;129,88,0;130,88,0;126,89,0;127,89,0;128,89,0;129,89,0;130,89,0;128,90,0</Nodes>
      </Cell>
      <Cell id="14">
        <Nodes>134,84,0;132,85,0;133,85,0;134,85,0;135,85,0;136,85,0;132,86,0;133,86,0;134,86,0;135,86,0;136,86,0;132,87,0;133,87,0;134,87,0;135,87,0;136,87,0;137,87,0;132,88,0;133,88,0;134,88,0;135,88,0;136,88,0;132,89,0;133,89,0;134,89,0;135,89,0;136,89,0;134,90,0</Nodes>
      </Cell>
      <Cell id="15">
        <Nodes>141,84,0;139,85,0;140,85,0;141,85,0;142,85,0;143,85,0;139,86,0;140,86,0;141,86,0;142,86,0;143,86,0;138,87,0;139,87,0;140,87,0;141,87,0;142,87,0;143,87,0;144,87,0;139,88,0;140,88,0;141,88,0;142,88,0;143,88,0;139,89,0;140,89,0;141,89,0;142,89,0;143,89,0;141,90,0</Nodes>
      </Cell>
      <Cell id="16">
        <Nodes>147,84,0;145,85,0;146,85,0;147,85,0;148,85,0;149,85,0;145,86,0;146,86,0;147,86,0;148,86,0;149,86,0;145,87,0;146,87,0;147,87,0;148,87,0;149,87,0;150,87,0;145,88,0;146,88,0;147,88,0;148,88,0;149,88,0;145,89,0;146,89,0;147,89,0;148,89,0;149,89,0;147,90,0</Nodes>
      </Cell>
      <Cell id="17">
        <Nodes>153,84,0;151,85,0;152,85,0;153,85,0;154,85,0;155,85,0;151,86,0;152,86,0;153,86,0;154,86,0;155,86,0;151,87,0;152,87,0;153,87,0;154,87,0;155,87,0;156,87,0;151,88,0;152,88,0;153,88,0;154,88,0;155,88,0;151,89,0;152,89,0;153,89,0;154,89,0;155,89,0;153,90,0</Nodes>
      </Cell>
      <Cell id="18">
        <Nodes>94,90,0;92,91,0;93,91,0;94,91,0;95,91,0;96,91,0;92,92,0;93,92,0;94,92,0;95,92,0;96,92,0;91,93,0;92,93,0;93,93,0;94,93,0;95,93,0;96,93,0;97,93,0;92,94,0;93,94,0;94,94,0;95,94,0;96,94,0;92,95,0;93,95,0;94,95,0;95,95,0;96,95,0;94,96,0</Nodes>
      </Cell>
      <Cell id="19">
        <Nodes>100,90,0;98,91,0;99,91,0;100,91,0;101,91,0;102,91,0;98,92,0;99,92,0;100,92,0;101,92,0;102,92,0;98,93,0;99,93,0;100,93,0;101,93,0;102,93,0;103,93,0;98,94,0;99,94,0;100,94,0;101,94,0;102,94,0;98,95,0;99,95,0;100,95,0;101,95,0;102,95,0;100,96,0</Nodes>
      </Cell>
      <Cell id="20">
        <Nodes>106,90,0;104,91,0;105,91,0;106,91,0;107,91,0;108,91,0;104,92,0;105,92,0;106,92,0;107,92,0;108,92,0;104,93,0;105,93,0;106,93,0;107,93,0;108,93,0;109,93,0;104,94,0;105,94,0;106,94,0;107,94,0;108,94,0;104,95,0;105,95,0;106,95,0;107,95,0;108,95,0;106,96,0</Nodes>
      </Cell>
      <Cell id="21">
        <Nodes>113,90,0;111,91,0;112,91,0;113,91,0;114,91,0;115,91,0;111,92,0;112,92,0;113,92,0;114,92,0;115,92,0;110,93,0;111,93,0;112,93,0;113,93,0;114,93,0;115,93,0;116,93,0;111,94,0;112,94,0;113,94,0;114,94,0;115,94,0;111,95,0;112,95,0;113,95,0;114,95,0;115,95,0;113,96,0</Nodes>
      </Cell>
      <Cell id="22">
        <Nodes>119,90,0;117,91,0;118,91,0;119,91,0;120,91,0;121,91,0;117,92,0;118,92,0;119,92,0;120,92,0;121,92,0;117,93,0;118,93,0;119,93,0;120,93,0;121,93,0;122,93,0;117,94,0;118,94,0;119,94,0;120,94,0;121,94,0;117,95,0;118,95,0;119,95,0;120,95,0;121,95,0;119,96,0</Nodes>
      </Cell>
      <Cell id="23">
        <Nodes>125,90,0;123,91,0;124,91,0;125,91,0;126,91,0;127,91,0;123,92,0;124,92,0;125,92,0;126,92,0;127,92,0;123,93,0;124,93,0;125,93,0;126,93,0;127,93,0;128,93,0;123,94,0;124,94,0;125,94,0;126,94,0;127,94,0;123,95,0;124,95,0;125,95,0;126,95,0;127,95,0;125,96,0</Nodes>
      </Cell>
      <Cell id="24">
        <Nodes>131,90,0;129,91,0;130,91,0;131,91,0;132,91,0;133,91,0;129,92,0;130,92,0;131,92,0;132,92,0;133,92,0;129,93,0;130,93,0;131,93,0;132,93,0;133,93,0;134,93,0;129,94,0;130,94,0;131,94,0;132,94,0;133,94,0;129,95,0;130,95,0;131,95,0;132,95,0;133,95,0;131,96,0</Nodes>
      </Cell>
      <Cell id="25">
        <Nodes>137,90,0;135,91,0;136,91,0;137,91,0;138,91,0;139,91,0;135,92,0;136,92,0;137,92,0;138,92,0;139,92,0;135,93,0;136,93,0;137,93,0;138,93,0;139,93,0;140,93,0;135,94,0;136,94,0;137,94,0;138,94,0;139,94,0;135,95,0;136,95,0;137,95,0;138,95,0;139,95,0;137,96,0</Nodes>
      </Cell>
      <Cell id="26">
        <Nodes>144,90,0;142,91,0;143,91,0;144,91,0;145,91,0;146,91,0;142,92,0;143,92,0;144,92,0;145,92,0;146,92,0;141,93,0;142,93,0;143,93,0;144,93,0;145,93,0;146,93,0;147,93,0;142,94,0;143,94,0;144,94,0;145,94,0;146,94,0;142,95,0;143,95,0;144,95,0;145,95,0;146,95,0;144,96,0</Nodes>
      </Cell>
      <Cell id="27">
        <Nodes>150,90,0;148,91,0;149,91,0;150,91,0;151,91,0;152,91,0;148,92,0;149,92,0;150,92,0;151,92,0;152,92,0;148,93,0;149,93,0;150,93,0;151,93,0;152,93,0;153,93,0;148,94,0;149,94,0;150,94,0;151,94,0;152,94,0;148,95,0;149,95,0;150,95,0;151,95,0;152,95,0;150,96,0</Nodes>
      </Cell>
      <Cell id="28">
        <Nodes>156,90,0;154,91,0;155,91,0;156,91,0;157,91,0;158,91,0;154,92,0;155,92,0;156,92,0;157,92,0;158,92,0;154,93,0;155,93,0;156,93,0;157,93,0;158,93,0;159,93,0;154,94,0;155,94,0;156,94,0;157,94,0;158,94,0;154,95,0;155,95,0;156,95,0;157,95,0;158,95,0;156,96,0</Nodes>
      </Cell>
      <Cell id="29">
        <Nodes>91,95,0;89,96,0;90,96,0;91,96,0;92,96,0;93,96,0;89,97,0;90,97,0;91,97,0;92,97,0;93,97,0;88,98,0;89,98,0;90,98,0;91,98,0;92,98,0;93,98,0;94,98,0;89,99,0;90,99,0;91,99,0;92,99,0;93,99,0;89,100,0;90,100,0;91,100,0;92,100,0;93,100,0;91,101,0</Nodes>
      </Cell>
      <Cell id="30">
        <Nodes>97,95,0;95,96,0;96,96,0;97,96,0;98,96,0;99,96,0;95,97,0;96,97,0;97,97,0;98,97,0;99,97,0;95,98,0;96,98,0;97,98,0;98,98,0;99,98,0;100,98,0;95,99,0;96,99,0;97,99,0;98,99,0;99,99,0;95,100,0;96,100,0;97,100,0;98,100,0;99,100,0;97,101,0</Nodes>
      </Cell>
      <Cell id="31">
        <Nodes>103,95,0;101,96,0;102,96,0;103,96,0;104,96,0;105,96,0;101,97,0;102,97,0;103,97,0;104,97,0;105,97,0;101,98,0;102,98,0;103,98,0;104,98,0;105,98,0;106,98,0;101,99,0;102,99,0;103,99,0;104,99,0;105,99,0;101,100,0;102,100,0;103,100,0;104,100,0;105,100,0;103,101,0</Nodes>
      </Cell>
      <Cell id="32">
        <Nodes>109,95,0;107,96,0;108,96,0;109,96,0;110,96,0;111,96,0;107,97,0;108,97,0;109,97,0;110,97,0;111,97,0;107,98,0;108,98,0;109,98,0;110,98,0;111,98,0;112,98,0;107,99,0;108,99,0;109,99,0;110,99,0;111,99,0;107,100,0;108,100,0;109,100,0;110,100,0;111,100,0;109,101,0</Nodes>
      </Cell>
      <Cell id="33">
        <Nodes>116,95,0;114,96,0;115,96,0;116,96,0;117,96,0;118,96,0;114,97,0;115,97,0;116,97,0;117,97,0;118,97,0;113,98,0;114,98,0;115,98,0;116,98,0;117,98,0;118,98,0;119,98,0;114,99,0;115,99,0;116,99,0;117,99,0;118,99,0;114,100,0;115,100,0;116,100,0;117,100,0;118,100,0;116,101,0</Nodes>
      </Cell>
      <Cell id="34">
        <Nodes>122,95,0;120,96,0;121,96,0;122,96,0;123,96,0;124,96,0;120,97,0;121,97,0;122,97,0;123,97,0;124,97,0;120,98,0;121,98,0;122,98,0;123,98,0;124,98,0;125,98,0;120,99,0;121,99,0;122,99,0;123,99,0;124,99,0;120,100,0;121,100,0;122,100,0;123,100,0;124,100,0;122,101,0</Nodes>
      </Cell>
      <Cell id="35">
        <Nodes>128,95,0;126,96,0;127,96,0;128,96,0;129,96,0;130,96,0;126,97,0;127,97,0;128,97,0;129,97,0;130,97,0;126,98,0;127,98,0;128,98,0;129,98,0;130,98,0;131,98,0;126,99,0;127,99,0;128,99,0;129,99,0;130,99,0;126,100,0;127,100,0;128,100,0;129,100,0;130,100,0;128,101,0</Nodes>
      </Cell>
      <Cell id="36">
        <Nodes>134,95,0;132,96,0;133,96,0;134,96,0;135,96,0;136,96,0;132,97,0;133,97,0;134,97,0;135,97,0;136,97,0;132,98,0;133,98,0;134,98,0;135,98,0;136,98,0;137,98,0;132,99,0;133,99,0;134,99,0;135,99,0;136,99,0;132,100,0;133,100,0;134,100,0;135,100,0;136,100,0;134,101,0</Nodes>
      </Cell>
      <Cell id="37">
        <Nodes>141,95,0;139,96,0;140,96,0;141,96,0;142,96,0;143,96,0;139,97,0;140,97,0;141,97,0;142,97,0;143,97,0;138,98,0;139,98,0;140,98,0;141,98,0;142,98,0;143,98,0;144,98,0;139,99,0;140,99,0;141,99,0;142,99,0;143,99,0;139,100,0;140,100,0;141,100,0;142,100,0;143,100,0;141,101,0</Nodes>
      </Cell>
      <Cell id="38">
        <Nodes>147,95,0;145,96,0;146,96,0;147,96,0;148,96,0;149,96,0;145,97,0;146,97,0;147,97,0;148,97,0;149,97,0;145,98,0;146,98,0;147,98,0;148,98,0;149,98,0;150,98,0;145,99,0;146,99,0;147,99,0;148,99,0;149,99,0;145,100,0;146,100,0;147,100,0;148,100,0;149,100,0;147,101,0</Nodes>
      </Cell>
      <Cell id="39">
        <Nodes>153,95,0;151,96,0;152,96,0;153,96,0;154,96,0;155,96,0;151,97,0;152,97,0;153,97,0;154,97,0;155,97,0;151,98,0;152,98,0;153,98,0;154,98,0;155,98,0;156,98,0;151,99,0;152,99,0;153,99,0;154,99,0;155,99,0;151,100,0;152,100,0;153,100,0;154,100,0;155,100,0;153,101,0</Nodes>
      </Cell>
      <Cell id="40">
        <Nodes>159,95,0;157,96,0;158,96,0;159,96,0;160,96,0;161,96,0;157,97,0;158,97,0;159,97,0;160,97,0;161,97,0;157,98,0;158,98,0;159,98,0;160,98,0;161,98,0;162,98,0;157,99,0;158,99,0;159,99,0;160,99,0;161,99,0;157,100,0;158,100,0;159,100,0;160,100,0;161,100,0;159,101,0</Nodes>
      </Cell>
      <Cell id="41">
        <Nodes>88,101,0;86,102,0;87,102,0;88,102,0;89,102,0;90,102,0;86,103,0;87,103,0;88,103,0;89,103,0;90,103,0;85,104,0;86,104,0;87,104,0;88,104,0;89,104,0;90,104,0;91,104,0;86,105,0;87,105,0;88,105,0;89,105,0;90,105,0;86,106,0;87,106,0;88,106,0;89,106,0;90,106,0;88,107,0</Nodes>
      </Cell>
      <Cell id="42">
        <Nodes>94,101,0;92,102,0;93,102,0;94,102,0;95,102,0;96,102,0;92,103,0;93,103,0;94,103,0;95,103,0;96,103,0;92,104,0;93,104,0;94,104,0;95,104,0;96,104,0;97,104,0;92,105,0;93,105,0;94,105,0;95,105,0;96,105,0;92,106,0;93,106,0;94,106,0;95,106,0;96,106,0;94,107,0</Nodes>
      </Cell>
      <Cell id="43">
        <Nodes>100,101,0;98,102,0;99,102,0;100,102,0;101,102,0;102,102,0;98,103,0;99,103,0;100,103,0;101,103,0;102,103,0;98,104,0;99,104,0;100,104,0;101,104,0;102,104,0;103,104,0;98,105,0;99,105,0;100,105,0;101,105,0;102,105,0;98,106,0;99,106,0;100,106,0;101,106,0;102,106,0;100,107,0</Nodes>
      </Cell>
      <Cell id="44">
        <Nodes>106,101,0;104,102,0;105,102,0;106,102,0;107,102,0;108,102,0;104,103,0;105,103,0;106,103,0;107,103,0;108,103,0;104,104,0;105,104,0;106,104,0;107,104,0;108,104,0;109,104,0;104,105,0;105,105,0;106,105,0;107,105,0;108,105,0;104,106,0;105,106,0;106,106,0;107,106,0;108,106,0;106,107,0</Nodes>
      </Cell>
      <Cell id="45">
        <Nodes>113,101,0;111,102,0;112,102,0;113,102,0;114,102,0;115,102,0;111,103,0;112,103,0;113,103,0;114,103,0;115,103,0;110,104,0;111,104,0;112,104,0;113,104,0;114,104,0;115,104,0;116,104,0;111,105,0;112,105,0;113,105,0;114,105,0;115,105,0;111,106,0;112,106,0;113,106,0;114,106,0;115,106,0;113,107,0</Nodes>
      </Cell>
      <Cell id="46">
        <Nodes>119,101,0;117,102,0;118,102,0;119,102,0;120,102,0;121,102,0;117,103,0;118,103,0;119,103,0;120,103,0;121,103,0;117,104,0;118,104,0;119,104,0;120,104,0;121,104,0;122,104,0;117,105,0;118,105,0;119,105,0;120,105,0;121,105,0;117,106,0;118,106,0;119,106,0;120,106,0;121,106,0;119,107,0</Nodes>
      </Cell>
      <Cell id="47">
        <Nodes>125,101,0;123,102,0;124,102,0;125,102,0;126,102,0;127,102,0;123,103,0;124,103,0;125,103,0;126,103,0;127,103,0;123,104,0;124,104,0;125,104,0;126,104,0;127,104,0;128,104,0;123,105,0;124,105,0;125,105,0;126,105,0;127,105,0;123,106,0;124,106,0;125,106,0;126,106,0;127,106,0;125,107,0</Nodes>
      </Cell>
      <Cell id="48">
        <Nodes>131,101,0;129,102,0;130,102,0;131,102,0;132,102,0;133,102,0;129,103,0;130,103,0;131,103,0;132,103,0;133,103,0;129,104,0;130,104,0;131,104,0;132,104,0;133,104,0;134,104,0;129,105,0;130,105,0;131,105,0;132,105,0;133,105,0;129,106,0;130,106,0;131,106,0;132,106,0;133,106,0;131,107,0</Nodes>
      </Cell>
      <Cell id="49">
        <Nodes>137,101,0;135,102,0;136,102,0;137,102,0;138,102,0;139,102,0;135,103,0;136,103,0;137,103,0;138,103,0;139,103,0;135,104,0;136,104,0;137,104,0;138,104,0;139,104,0;140,104,0;135,105,0;136,105,0;137,105,0;138,105,0;139,105,0;135,106,0;136,106,0;137,106,0;138,106,0;139,106,0;137,107,0</Nodes>
      </Cell>
      <Cell id="50">
        <Nodes>144,101,0;142,102,0;143,102,0;144,102,0;145,102,0;146,102,0;142,103,0;143,103,0;144,103,0;145,103,0;146,103,0;141,104,0;142,104,0;143,104,0;144,104,0;145,104,0;146,104,0;147,104,0;142,105,0;143,105,0;144,105,0;145,105,0;146,105,0;142,106,0;143,106,0;144,106,0;145,106,0;146,106,0;144,107,0</Nodes>
      </Cell>
      <Cell id="51">
        <Nodes>150,101,0;148,102,0;149,102,0;150,102,0;151,102,0;152,102,0;148,103,0;149,103,0;150,103,0;151,103,0;152,103,0;148,104,0;149,104,0;150,104,0;151,104,0;152,104,0;153,104,0;148,105,0;149,105,0;150,105,0;151,105,0;152,105,0;148,106,0;149,106,0;150,106,0;151,106,0;152,106,0;150,107,0</Nodes>
      </Cell>
      <Cell id="52">
        <Nodes>156,101,0;154,102,0;155,102,0;156,102,0;157,102,0;158,102,0;154,103,0;155,103,0;156,103,0;157,103,0;158,103,0;154,104,0;155,104,0;156,104,0;157,104,0;158,104,0;159,104,0;154,105,0;155,105,0;156,105,0;157,105,0;158,105,0;154,106,0;155,106,0;156,106,0;157,106,0;158,106,0;156,107,0</Nodes>
      </Cell>
      <Cell id="53">
        <Nodes>162,101,0;160,102,0;161,102,0;162,102,0;163,102,0;164,102,0;160,103,0;161,103,0;162,103,0;163,103,0;164,103,0;160,104,0;161,104,0;162,104,0;163,104,0;164,104,0;165,104,0;160,105,0;161,105,0;162,105,0;163,105,0;164,105,0;160,106,0;161,106,0;162,106,0;163,106,0;164,106,0;162,107,0</Nodes>
      </Cell>
      <Cell id="54">
        <Nodes>85,106,0;83,107,0;84,107,0;85,107,0;86,107,0;87,107,0;83,108,0;84,108,0;85,108,0;86,108,0;87,108,0;82,109,0;83,109,0;84,109,0;85,109,0;86,109,0;87,109,0;88,109,0;83,110,0;84,110,0;85,110,0;86,110,0;87,110,0;83,111,0;84,111,0;85,111,0;86,111,0;87,111,0;85,112,0</Nodes>
      </Cell>
      <Cell id="55">
        <Nodes>91,106,0;89,107,0;90,107,0;91,107,0;92,107,0;93,107,0;89,108,0;90,108,0;91,108,0;92,108,0;93,108,0;89,109,0;90,109,0;91,109,0;92,109,0;93,109,0;94,109,0;89,110,0;90,110,0;91,110,0;92,110,0;93,110,0;89,111,0;90,111,0;91,111,0;92,111,0;93,111,0;91,112,0</Nodes>
      </Cell>
      <Cell id="56">
        <Nodes>97,106,0;95,107,0;96,107,0;97,107,0;98,107,0;99,107,0;95,108,0;96,108,0;97,108,0;98,108,0;99,108,0;95,109,0;96,109,0;97,109,0;98,109,0;99,109,0;100,109,0;95,110,0;96,110,0;97,110,0;98,110,0;99,110,0;95,111,0;96,111,0;97,111,0;98,111,0;99,111,0;97,112,0</Nodes>
      </Cell>
      <Cell id="57">
        <Nodes>103,106,0;101,107,0;102,107,0;103,107,0;104,107,0;105,107,0;101,108,0;102,108,0;103,108,0;104,108,0;105,108,0;101,109,0;102,109,0;103,109,0;104,109,0;105,109,0;106,109,0;101,110,0;102,110,0;103,110,0;104,110,0;105,110,0;101,111,0;102,111,0;103,111,0;104,111,0;105,111,0;103,112,0</Nodes>
      </Cell>
      <Cell id="58">
        <Nodes>109,106,0;107,107,0;108,107,0;109,107,0;110,107,0;111,107,0;107,108,0;108,108,0;109,108,0;110,108,0;111,108,0;107,109,0;108,109,0;109,109,0;110,109,0;111,109,0;112,109,0;107,110,0;108,110,0;109,110,0;110,110,0;111,110,0;107,111,0;108,111,0;109,111,0;110,111,0;111,111,0;109,112,0</Nodes>
      </Cell>
      <Cell id="59">
        <Nodes>116,106,0;114,107,0;115,107,0;116,107,0;117,107,0;118,107,0;114,108,0;115,108,0;116,108,0;117,108,0;118,108,0;113,109,0;114,109,0;115,109,0;116,109,0;117,109,0;118,109,0;119,109,0;114,110,0;115,110,0;116,110,0;117,110,0;118,110,0;114,111,0;115,111,0;116,111,0;117,111,0;118,111,0;116,112,0</Nodes>
      </Cell>
      <Cell id="60">
        <Nodes>122,106,0;120,107,0;121,107,0;122,107,0;123,107,0;124,107,0;120,108,0;121,108,0;122,108,0;123,108,0;124,108,0;120,109,0;121,109,0;122,109,0;123,109,0;124,109,0;125,109,0;120,110,0;121,110,0;122,110,0;123,110,0;124,110,0;120,111,0;121,111,0;122,111,0;123,111,0;124,111,0;122,112,0</Nodes>
      </Cell>
      <Cell id="61">
        <Nodes>128,106,0;126,107,0;127,107,0;128,107,0;129,107,0;130,107,0;126,108,0;127,108,0;128,108,0;129,108,0;130,108,0;126,109,0;127,109,0;128,109,0;129,109,0;130,109,0;131,109,0;126,110,0;127,110,0;128,110,0;129,110,0;130,110,0;126,111,0;127,111,0;128,111,0;129,111,0;130,111,0;128,112,0</Nodes>
      </Cell>
      <Cell id="62">
        <Nodes>134,106,0;132,107,0;133,107,0;134,107,0;135,107,0;136,107,0;132,108,0;133,108,0;134,108,0;135,108,0;136,108,0;132,109,0;133,109,0;134,109,0;135,109,0;136,109,0;137,109,0;132,110,0;133,110,0;134,110,0;135,110,0;136,110,0;132,111,0;133,111,0;134,111,0;135,111,0;136,111,0;134,112,0</Nodes>
      </Cell>
      <Cell id="63">
        <Nodes>141,106,0;139,107,0;140,107,0;141,107,0;142,107,0;143,107,0;139,108,0;140,108,0;141,108,0;142,108,0;143,108,0;138,109,0;139,109,0;140,109,0;141,109,0;142,109,0;143,109,0;144,109,0;139,110,0;140,110,0;141,110,0;142,110,0;143,110,0;139,111,0;140,111,0;141,111,0;142,111,0;143,111,0;141,112,0</Nodes>
      </Cell>
      <Cell id="64">
        <Nodes>147,106,0;145,107,0;146,107,0;147,107,0;148,107,0;149,107,0;145,108,0;146,108,0;147,108,0;148,108,0;149,108,0;145,109,0;146,109,0;147,109,0;148,109,0;149,109,0;150,109,0;145,110,0;146,110,0;147,110,0;148,110,0;149,110,0;145,111,0;146,111,0;147,111,0;148,111,0;149,111,0;147,112,0</Nodes>
      </Cell>
      <Cell id="65">
        <Nodes>153,106,0;151,107,0;152,107,0;153,107,0;154,107,0;155,107,0;151,108,0;152,108,0;153,108,0;154,108,0;155,108,0;151,109,0;152,109,0;153,109,0;154,109,0;155,109,0;156,109,0;151,110,0;152,110,0;153,110,0;154,110,0;155,110,0;151,111,0;152,111,0;153,111,0;154,111,0;155,111,0;153,112,0</Nodes>
      </Cell>
      <Cell id="66">
        <Nodes>159,106,0;157,107,0;158,107,0;159,107,0;160,107,0;161,107,0;157,108,0;158,108,0;159,108,0;160,108,0;161,108,0;157,109,0;158,109,0;159,109,0;160,109,0;161,109,0;162,109,0;157,110,0;158,110,0;159,110,0;160,110,0;161,110,0;157,111,0;158,111,0;159,111,0;160,111,0;161,111,0;159,112,0</Nodes>
      </Cell>
      <Cell id="67">
        <Nodes>165,106,0;163,107,0;164,107,0;165,107,0;166,107,0;167,107,0;163,108,0;164,108,0;165,108,0;166,108,0;167,108,0;163,109,0;164,109,0;165,109,0;166,109,0;167,109,0;168,109,0;163,110,0;164,110,0;165,110,0;166,110,0;167,110,0;163,111,0;164,111,0;165,111,0;166,111,0;167,111,0;165,112,0</Nodes>
      </Cell>
      <Cell id="68">
        <Nodes>82,111,0;80,112,0;81,112,0;82,112,0;83,112,0;84,112,0;80,113,0;81,113,0;82,113,0;83,113,0;84,113,0;79,114,0;80,114,0;81,114,0;82,114,0;83,114,0;84,114,0;85,114,0;80,115,0;81,115,0;82,115,0;83,115,0;84,115,0;80,116,0;81,116,0;82,116,0;83,116,0;84,116,0;82,117,0</Nodes>
      </Cell>
      <Cell id="69">
        <Nodes>88,111,0;86,112,0;87,112,0;88,112,0;89,112,0;90,112,0;86,113,0;87,113,0;88,113,0;89,113,0;90,113,0;86,114,0;87,114,0;88,114,0;89,114,0;90,114,0;91,114,0;86,115,0;87,115,0;88,115,0;89,115,0;90,115,0;86,116,0;87,116,0;88,116,0;89,116,0;90,116,0;88,117,0</Nodes>
      </Cell>
      <Cell id="70">
        <Nodes>94,111,0;92,112,0;93,112,0;94,112,0;95,112,0;96,112,0;92,113,0;93,113,0;94,113,0;95,113,0;96,113,0;92,114,0;93,114,0;94,114,0;95,114,0;96,114,0;97,114,0;92,115,0;93,115,0;94,115,0;95,115,0;96,115,0;92,116,0;93,116,0;94,116,0;95,116,0;96,116,0;94,117,0</Nodes>
      </Cell>
      <Cell id="71">
        <Nodes>100,111,0;98,112,0;99,112,0;100,112,0;101,112,0;102,112,0;98,113,0;99,113,0;100,113,0;101,113,0;102,113,0;98,114,0;99,114,0;100,114,0;101,114,0;102,114,0;103,114,0;98,115,0;99,115,0;100,115,0;101,115,0;102,115,0;98,116,0;99,116,0;100,116,0;101,116,0;102,116,0;100,117,0</Nodes>
      </Cell>
      <Cell id="72">
        <Nodes>106,111,0;104,112,0;105,112,0;106,112,0;107,112,0;108,112,0;104,113,0;105,113,0;106,113,0;107,113,0;108,113,0;104,114,0;105,114,0;106,114,0;107,114,0;108,114,0;109,114,0;104,115,0;105,115,0;106,115,0;107,115,0;108,115,0;104,116,0;105,116,0;106,116,0;107,116,0;108,116,0;106,117,0</Nodes>
      </Cell>
      <Cell id="73">
        <Nodes>113,111,0;111,112,0;112,112,0;113,112,0;114,112,0;115,112,0;111,113,0;112,113,0;113,113,0;114,113,0;115,113,0;110,114,0;111,114,0;112,114,0;113,114,0;114,114,0;115,114,0;116,114,0;111,115,0;112,115,0;113,115,0;114,115,0;115,115,0;111,116,0;112,116,0;113,116,0;114,116,0;115,116,0;113,117,0</Nodes>
      </Cell>
      <Cell id="74">
        <Nodes>119,111,0;117,112,0;118,112,0;119,112,0;120,112,0;121,112,0;117,113,0;118,113,0;119,113,0;120,113,0;121,113,0;117,114,0;118,114,0;119,114,0;120,114,0;121,114,0;122,114,0;117,115,0;118,115,0;119,115,0;120,115,0;121,115,0;117,116,0;118,116,0;119,116,0;120,116,0;121,116,0;119,117,0</Nodes>
      </Cell>
      <Cell id="75">
        <Nodes>125,111,0;123,112,0;124,112,0;125,112,0;126,112,0;127,112,0;123,113,0;124,113,0;125,113,0;126,113,0;127,113,0;123,114,0;124,114,0;125,114,0;126,114,0;127,114,0;128,114,0;123,115,0;124,115,0;125,115,0;126,115,0;127,115,0;123,116,0;124,116,0;125,116,0;126,116,0;127,116,0;125,117,0</Nodes>
      </Cell>
      <Cell id="76">
        <Nodes>131,111,0;129,112,0;130,112,0;131,112,0;132,112,0;133,112,0;129,113,0;130,113,0;131,113,0;132,113,0;133,113,0;129,114,0;130,114,0;131,114,0;132,114,0;133,114,0;134,114,0;129,115,0;130,115,0;131,115,0;132,115,0;133,115,0;129,116,0;130,116,0;131,116,0;132,116,0;133,116,0;131,117,0</Nodes>
      </Cell>
      <Cell id="77">
        <Nodes>137,111,0;135,112,0;136,112,0;137,112,0;138,112,0;139,112,0;135,113,0;136,113,0;137,113,0;138,113,0;139,113,0;135,114,0;136,114,0;137,114,0;138,114,0;139,114,0;140,114,0;135,115,0;136,115,0;137,115,0;138,115,0;139,115,0;135,116,0;136,116,0;137,116,0;138,116,0;139,116,0;137,117,0</Nodes>
      </Cell>
      <Cell id="78">
        <Nodes>144,111,0;142,112,0;143,112,0;144,112,0;145,112,0;146,112,0;142,113,0;143,113,0;144,113,0;145,113,0;146,113,0;141,114,0;142,114,0;143,114,0;144,114,0;145,114,0;146,114,0;147,114,0;142,115,0;143,115,0;144,115,0;145,115,0;146,115,0;142,116,0;143,116,0;144,116,0;145,116,0;146,116,0;144,117,0</Nodes>
      </Cell>
      <Cell id="79">
        <Nodes>150,111,0;148,112,0;149,112,0;150,112,0;151,112,0;152,112,0;148,113,0;149,113,0;150,113,0;151,113,0;152,113,0;148,114,0;149,114,0;150,114,0;151,114,0;152,114,0;153,114,0;148,115,0;149,115,0;150,115,0;151,115,0;152,115,0;148,116,0;149,116,0;150,116,0;151,116,0;152,116,0;150,117,0</Nodes>
      </Cell>
      <Cell id="80">
        <Nodes>156,111,0;154,112,0;155,112,0;156,112,0;157,112,0;158,112,0;154,113,0;155,113,0;156,113,0;157,113,0;158,113,0;154,114,0;155,114,0;156,114,0;157,114,0;158,114,0;159,114,0;154,115,0;155,115,0;156,115,0;157,115,0;158,115,0;154,116,0;155,116,0;156,116,0;157,116,0;158,116,0;156,117,0</Nodes>
      </Cell>
      <Cell id="81">
        <Nodes>162,111,0;160,112,0;161,112,0;162,112,0;163,112,0;164,112,0;160,113,0;161,113,0;162,113,0;163,113,0;164,113,0;160,114,0;161,114,0;162,114,0;163,114,0;164,114,0;165,114,0;160,115,0;161,115,0;162,115,0;163,115,0;164,115,0;160,116,0;161,116,0;162,116,0;163,116,0;164,116,0;162,117,0</Nodes>
      </Cell>
      <Cell id="82">
        <Nodes>168,111,0;166,112,0;167,112,0;168,112,0;169,112,0;170,112,0;166,113,0;167,113,0;168,113,0;169,113,0;170,113,0;166,114,0;167,114,0;168,114,0;169,114,0;170,114,0;171,114,0;166,115,0;167,115,0;168,115,0;169,115,0;170,115,0;166,116,0;167,116,0;168,116,0;169,116,0;170,116,0;168,117,0</Nodes>
      </Cell>
      <Cell id="83">
        <Nodes>78,117,0;76,118,0;77,118,0;78,118,0;79,118,0;80,118,0;76,119,0;77,119,0;78,119,0;79,119,0;80,119,0;75,120,0;76,120,0;77,120,0;78,120,0;79,120,0;80,120,0;81,120,0;76,121,0;77,121,0;78,121,0;79,121,0;80,121,0;76,122,0;77,122,0;78,122,0;79,122,0;80,122,0;78,123,0</Nodes>
      </Cell>
      <Cell id="84">
        <Nodes>85,117,0;83,118,0;84,118,0;85,118,0;86,118,0;87,118,0;83,119,0;84,119,0;85,119,0;86,119,0;87,119,0;82,120,0;83,120,0;84,120,0;85,120,0;86,120,0;87,120,0;88,120,0;83,121,0;84,121,0;85,121,0;86,121,0;87,121,0;83,122,0;84,122,0;85,122,0;86,122,0;87,122,0;85,123,0</Nodes>
      </Cell>
      <Cell id="85">
        <Nodes>91,117,0;89,118,0;90,118,0;91,118,0;92,118,0;93,118,0;89,119,0;90,119,0;91,119,0;92,119,0;93,119,0;89,120,0;90,120,0;91,120,0;92,120,0;93,120,0;94,120,0;89,121,0;90,121,0;91,121,0;92,121,0;93,121,0;89,122,0;90,122,0;91,122,0;92,122,0;93,122,0;91,123,0</Nodes>
      </Cell>
      <Cell id="86">
        <Nodes>97,117,0;95,118,0;96,118,0;97,118,0;98,118,0;99,118,0;95,119,0;96,119,0;97,119,0;98,119,0;99,119,0;95,120,0;96,120,0;97,120,0;98,120,0;99,120,0;100,120,0;95,121,0;96,121,0;97,121,0;98,121,0;99,121,0;95,122,0;96,122,0;97,122,0;98,122,0;99,122,0;97,123,0</Nodes>
      </Cell>
      <Cell id="87">
        <Nodes>103,117,0;101,118,0;102,118,0;103,118,0;104,118,0;105,118,0;101,119,0;102,119,0;103,119,0;104,119,0;105,119,0;101,120,0;102,120,0;103,120,0;104,120,0;105,120,0;106,120,0;101,121,0;102,121,0;103,121,0;104,121,0;105,121,0;101,122,0;102,122,0;103,122,0;104,122,0;105,122,0;103,123,0</Nodes>
      </Cell>
      <Cell id="88">
        <Nodes>109,117,0;107,118,0;108,118,0;109,118,0;110,118,0;111,118,0;107,119,0;108,119,0;109,119,0;110,119,0;111,119,0;107,120,0;108,120,0;109,120,0;110,120,0;111,120,0;112,120,0;107,121,0;108,121,0;109,121,0;110,121,0;111,121,0;107,122,0;108,122,0;109,122,0;110,122,0;111,122,0;109,123,0</Nodes>
      </Cell>
      <Cell id="89">
        <Nodes>116,117,0;114,118,0;115,118,0;116,118,0;117,118,0;118,118,0;114,119,0;115,119,0;116,119,0;117,119,0;118,119,0;113,120,0;114,120,0;115,120,0;116,120,0;117,120,0;118,120,0;119,120,0;114,121,0;115,121,0;116,121,0;117,121,0;118,121,0;114,122,0;115,122,0;116,122,0;117,122,0;118,122,0;116,123,0</Nodes>
      </Cell>
      <Cell id="90">
        <Nodes>122,117,0;120,118,0;121,118,0;122,118,0;123,118,0;124,118,0;120,119,0;121,119,0;122,119,0;123,119,0;124,119,0;120,120,0;121,120,0;122,120,0;123,120,0;124,120,0;125,120,0;120,121,0;121,121,0;122,121,0;123,121,0;124,121,0;120,122,0;121,122,0;122,122,0;123,122,0;124,122,0;122,123,0</Nodes>
      </Cell>
      <Cell id="91">
        <Nodes>128,117,0;126,118,0;127,118,0;128,118,0;129,118,0;130,118,0;126,119,0;127,119,0;128,119,0;129,119,0;130,119,0;126,120,0;127,120,0;128,120,0;129,120,0;130,120,0;131,120,0;126,121,0;127,121,0;128,121,0;129,121,0;130,121,0;126,122,0;127,122,0;128,122,0;129,122,0;130,122,0;128,123,0</Nodes>
      </Cell>
      <Cell id="92">
        <Nodes>134,117,0;132,118,0;133,118,0;134,118,0;135,118,0;136,118,0;132,119,0;133,119,0;134,119,0;135,119,0;136,119,0;132,120,0;133,120,0;134,120,0;135,120,0;136,120,0;137,120,0;132,121,0;133,121,0;134,121,0;135,121,0;136,121,0;132,122,0;133,122,0;134,122,0;135,122,0;136,122,0;134,123,0</Nodes>
      </Cell>
      <Cell id="93">
        <Nodes>141,117,0;139,118,0;140,118,0;141,118,0;142,118,0;143,118,0;139,119,0;140,119,0;141,119,0;142,119,0;143,119,0;138,120,0;139,120,0;140,120,0;141,120,0;142,120,0;143,120,0;144,120,0;139,121,0;140,121,0;141,121,0;142,121,0;143,121,0;139,122,0;140,122,0;141,122,0;142,122,0;143,122,0;141,123,0</Nodes>
      </Cell>
      <Cell id="94">
        <Nodes>147,117,0;145,118,0;146,118,0;147,118,0;148,118,0;149,118,0;145,119,0;146,119,0;147,119,0;148,119,0;149,119,0;145,120,0;146,120,0;147,120,0;148,120,0;149,120,0;150,120,0;145,121,0;146,121,0;147,121,0;148,121,0;149,121,0;145,122,0;146,122,0;147,122,0;148,122,0;149,122,0;147,123,0</Nodes>
      </Cell>
      <Cell id="95">
        <Nodes>153,117,0;151,118,0;152,118,0;153,118,0;154,118,0;155,118,0;151,119,0;152,119,0;153,119,0;154,119,0;155,119,0;151,120,0;152,120,0;153,120,0;154,120,0;155,120,0;156,120,0;151,121,0;152,121,0;153,121,0;154,121,0;155,121,0;151,122,0;152,122,0;153,122,0;154,122,0;155,122,0;153,123,0</Nodes>
      </Cell>
      <Cell id="96">
        <Nodes>159,117,0;157,118,0;158,118,0;159,118,0;160,118,0;161,118,0;157,119,0;158,119,0;159,119,0;160,119,0;161,119,0;157,120,0;158,120,0;159,120,0;160,120,0;161,120,0;162,120,0;157,121,0;158,121,0;159,121,0;160,121,0;161,121,0;157,122,0;158,122,0;159,122,0;160,122,0;161,122,0;159,123,0</Nodes>
      </Cell>
      <Cell id="97">
        <Nodes>165,117,0;163,118,0;164,118,0;165,118,0;166,118,0;167,118,0;163,119,0;164,119,0;165,119,0;166,119,0;167,119,0;163,120,0;164,120,0;165,120,0;166,120,0;167,120,0;168,120,0;163,121,0;164,121,0;165,121,0;166,121,0;167,121,0;163,122,0;164,122,0;165,122,0;166,122,0;167,122,0;165,123,0</Nodes>
      </Cell>
      <Cell id="98">
        <Nodes>172,117,0;170,118,0;171,118,0;172,118,0;173,118,0;174,118,0;170,119,0;171,119,0;172,119,0;173,119,0;174,119,0;169,120,0;170,120,0;171,120,0;172,120,0;173,120,0;174,120,0;175,120,0;170,121,0;171,121,0;172,121,0;173,121,0;174,121,0;170,122,0;171,122,0;172,122,0;173,122,0;174,122,0;172,123,0</Nodes>
      </Cell>
      <Cell id="99">
        <Nodes>82,122,0;80,123,0;81,123,0;82,123,0;83,123,0;84,123,0;80,124,0;81,124,0;82,124,0;83,124,0;84,124,0;79,125,0;80,125,0;81,125,0;82,125,0;83,125,0;84,125,0;85,125,0;80,126,0;81,126,0;82,126,0;83,126,0;84,126,0;80,127,0;81,127,0;82,127,0;83,127,0;84,127,0;82,128,0</Nodes>
      </Cell>
      <Cell id="100">
        <Nodes>88,122,0;86,123,0;87,123,0;88,123,0;89,123,0;90,123,0;86,124,0;87,124,0;88,124,0;89,124,0;90,124,0;86,125,0;87,125,0;88,125,0;89,125,0;90,125,0;91,125,0;86,126,0;87,126,0;88,126,0;89,126,0;90,126,0;86,127,0;87,127,0;88,127,0;89,127,0;90,127,0;88,128,0</Nodes>
      </Cell>
      <Cell id="101">
        <Nodes>94,122,0;92,123,0;93,123,0;94,123,0;95,123,0;96,123,0;92,124,0;93,124,0;94,124,0;95,124,0;96,124,0;92,125,0;93,125,0;94,125,0;95,125,0;96,125,0;97,125,0;92,126,0;93,126,0;94,126,0;95,126,0;96,126,0;92,127,0;93,127,0;94,127,0;95,127,0;96,127,0;94,128,0</Nodes>
      </Cell>
      <Cell id="102">
        <Nodes>100,122,0;98,123,0;99,123,0;100,123,0;101,123,0;102,123,0;98,124,0;99,124,0;100,124,0;101,124,0;102,124,0;98,125,0;99,125,0;100,125,0;101,125,0;102,125,0;103,125,0;98,126,0;99,126,0;100,126,0;101,126,0;102,126,0;98,127,0;99,127,0;100,127,0;101,127,0;102,127,0;100,128,0</Nodes>
      </Cell>
      <Cell id="103">
        <Nodes>106,122,0;104,123,0;105,123,0;106,123,0;107,123,0;108,123,0;104,124,0;105,124,0;106,124,0;107,124,0;108,124,0;104,125,0;105,125,0;106,125,0;107,125,0;108,125,0;109,125,0;104,126,0;105,126,0;106,126,0;107,126,0;108,126,0;104,127,0;105,127,0;106,127,0;107,127,0;108,127,0;106,128,0</Nodes>
      </Cell>
      <Cell id="104">
        <Nodes>113,122,0;111,123,0;112,123,0;113,123,0;114,123,0;115,123,0;111,124,0;112,124,0;113,124,0;114,124,0;115,124,0;110,125,0;111,125,0;112,125,0;113,125,0;114,125,0;115,125,0;116,125,0;111,126,0;112,126,0;113,126,0;114,126,0;115,126,0;111,127,0;112,127,0;113,127,0;114,127,0;115,127,0;113,128,0</Nodes>
      </Cell>
      <Cell id="105">
        <Nodes>119,122,0;117,123,0;118,123,0;119,123,0;120,123,0;121,123,0;117,124,0;118,124,0;119,124,0;120,124,0;121,124,0;117,125,0;118,125,0;119,125,0;120,125,0;121,125,0;122,125,0;117,126,0;118,126,0;119,126,0;120,126,0;121,126,0;117,127,0;118,127,0;119,127,0;120,127,0;121,127,0;119,128,0</Nodes>
      </Cell>
      <Cell id="107">
        <Nodes>131,122,0;129,123,0;130,123,0;131,123,0;132,123,0;133,123,0;129,124,0;130,124,0;131,124,0;132,124,0;133,124,0;129,125,0;130,125,0;131,125,0;132,125,0;133,125,0;134,125,0;129,126,0;130,126,0;131,126,0;132,126,0;133,126,0;129,127,0;130,127,0;131,127,0;132,127,0;133,127,0;131,128,0</Nodes>
      </Cell>
      <Cell id="108">
        <Nodes>137,122,0;135,123,0;136,123,0;137,123,0;138,123,0;139,123,0;135,124,0;136,124,0;137,124,0;138,124,0;139,124,0;135,125,0;136,125,0;137,125,0;138,125,0;139,125,0;140,125,0;135,126,0;136,126,0;137,126,0;138,126,0;139,126,0;135,127,0;136,127,0;137,127,0;138,127,0;139,127,0;137,128,0</Nodes>
      </Cell>
      <Cell id="109">
        <Nodes>144,122,0;142,123,0;143,123,0;144,123,0;145,123,0;146,123,0;142,124,0;143,124,0;144,124,0;145,124,0;146,124,0;141,125,0;142,125,0;143,125,0;144,125,0;145,125,0;146,125,0;147,125,0;142,126,0;143,126,0;144,126,0;145,126,0;146,126,0;142,127,0;143,127,0;144,127,0;145,127,0;146,127,0;144,128,0</Nodes>
      </Cell>
      <Cell id="110">
        <Nodes>150,122,0;148,123,0;149,123,0;150,123,0;151,123,0;152,123,0;148,124,0;149,124,0;150,124,0;151,124,0;152,124,0;148,125,0;149,125,0;150,125,0;151,125,0;152,125,0;153,125,0;148,126,0;149,126,0;150,126,0;151,126,0;152,126,0;148,127,0;149,127,0;150,127,0;151,127,0;152,127,0;150,128,0</Nodes>
      </Cell>
      <Cell id="111">
        <Nodes>156,122,0;154,123,0;155,123,0;156,123,0;157,123,0;158,123,0;154,124,0;155,124,0;156,124,0;157,124,0;158,124,0;154,125,0;155,125,0;156,125,0;157,125,0;158,125,0;159,125,0;154,126,0;155,126,0;156,126,0;157,126,0;158,126,0;154,127,0;155,127,0;156,127,0;157,127,0;158,127,0;156,128,0</Nodes>
      </Cell>
      <Cell id="112">
        <Nodes>162,122,0;160,123,0;161,123,0;162,123,0;163,123,0;164,123,0;160,124,0;161,124,0;162,124,0;163,124,0;164,124,0;160,125,0;161,125,0;162,125,0;163,125,0;164,125,0;165,125,0;160,126,0;161,126,0;162,126,0;163,126,0;164,126,0;160,127,0;161,127,0;162,127,0;163,127,0;164,127,0;162,128,0</Nodes>
      </Cell>
      <Cell id="113">
        <Nodes>168,122,0;166,123,0;167,123,0;168,123,0;169,123,0;170,123,0;166,124,0;167,124,0;168,124,0;169,124,0;170,124,0;166,125,0;167,125,0;168,125,0;169,125,0;170,125,0;171,125,0;166,126,0;167,126,0;168,126,0;169,126,0;170,126,0;166,127,0;167,127,0;168,127,0;169,127,0;170,127,0;168,128,0</Nodes>
      </Cell>
      <Cell id="114">
        <Nodes>78,127,0;76,128,0;77,128,0;78,128,0;79,128,0;80,128,0;76,129,0;77,129,0;78,129,0;79,129,0;80,129,0;75,130,0;76,130,0;77,130,0;78,130,0;79,130,0;80,130,0;81,130,0;76,131,0;77,131,0;78,131,0;79,131,0;80,131,0;76,132,0;77,132,0;78,132,0;79,132,0;80,132,0;78,133,0</Nodes>
      </Cell>
      <Cell id="115">
        <Nodes>85,127,0;83,128,0;84,128,0;85,128,0;86,128,0;87,128,0;83,129,0;84,129,0;85,129,0;86,129,0;87,129,0;82,130,0;83,130,0;84,130,0;85,130,0;86,130,0;87,130,0;88,130,0;83,131,0;84,131,0;85,131,0;86,131,0;87,131,0;83,132,0;84,132,0;85,132,0;86,132,0;87,132,0;85,133,0</Nodes>
      </Cell>
      <Cell id="116">
        <Nodes>91,127,0;89,128,0;90,128,0;91,128,0;92,128,0;93,128,0;89,129,0;90,129,0;91,129,0;92,129,0;93,129,0;89,130,0;90,130,0;91,130,0;92,130,0;93,130,0;94,130,0;89,131,0;90,131,0;91,131,0;92,131,0;93,131,0;89,132,0;90,132,0;91,132,0;92,132,0;93,132,0;91,133,0</Nodes>
      </Cell>
      <Cell id="117">
        <Nodes>97,127,0;95,128,0;96,128,0;97,128,0;98,128,0;99,128,0;95,129,0;96,129,0;97,129,0;98,129,0;99,129,0;95,130,0;96,130,0;97,130,0;98,130,0;99,130,0;100,130,0;95,131,0;96,131,0;97,131,0;98,131,0;99,131,0;95,132,0;96,132,0;97,132,0;98,132,0;99,132,0;97,133,0</Nodes>
      </Cell>
      <Cell id="118">
        <Nodes>103,127,0;101,128,0;102,128,0;103,128,0;104,128,0;105,128,0;101,129,0;102,129,0;103,129,0;104,129,0;105,129,0;101,130,0;102,130,0;103,130,0;104,130,0;105,130,0;106,130,0;101,131,0;102,131,0;103,131,0;104,131,0;105,131,0;101,132,0;102,132,0;103,132,0;104,132,0;105,132,0;103,133,0</Nodes>
      </Cell>
      <Cell id="119">
        <Nodes>109,127,0;107,128,0;108,128,0;109,128,0;110,128,0;111,128,0;107,129,0;108,129,0;109,129,0;110,129,0;111,129,0;107,130,0;108,130,0;109,130,0;110,130,0;111,130,0;112,130,0;107,131,0;108,131,0;109,131,0;110,131,0;111,131,0;107,132,0;108,132,0;109,132,0;110,132,0;111,132,0;109,133,0</Nodes>
      </Cell>
      <Cell id="120">
        <Nodes>116,127,0;114,128,0;115,128,0;116,128,0;117,128,0;118,128,0;114,129,0;115,129,0;116,129,0;117,129,0;118,129,0;113,130,0;114,130,0;115,130,0;116,130,0;117,130,0;118,130,0;119,130,0;114,131,0;115,131,0;116,131,0;117,131,0;118,131,0;114,132,0;115,132,0;116,132,0;117,132,0;118,132,0;116,133,0</Nodes>
      </Cell>
      <Cell id="121">
        <Nodes>122,127,0;120,128,0;121,128,0;122,128,0;123,128,0;124,128,0;120,129,0;121,129,0;122,129,0;123,129,0;124,129,0;120,130,0;121,130,0;122,130,0;123,130,0;124,130,0;125,130,0;120,131,0;121,131,0;122,131,0;123,131,0;124,131,0;120,132,0;121,132,0;122,132,0;123,132,0;124,132,0;122,133,0</Nodes>
      </Cell>
      <Cell id="122">
        <Nodes>128,127,0;126,128,0;127,128,0;128,128,0;129,128,0;130,128,0;126,129,0;127,129,0;128,129,0;129,129,0;130,129,0;126,130,0;127,130,0;128,130,0;129,130,0;130,130,0;131,130,0;126,131,0;127,131,0;128,131,0;129,131,0;130,131,0;126,132,0;127,132,0;128,132,0;129,132,0;130,132,0;128,133,0</Nodes>
      </Cell>
      <Cell id="123">
        <Nodes>134,127,0;132,128,0;133,128,0;134,128,0;135,128,0;136,128,0;132,129,0;133,129,0;134,129,0;135,129,0;136,129,0;132,130,0;133,130,0;134,130,0;135,130,0;136,130,0;137,130,0;132,131,0;133,131,0;134,131,0;135,131,0;136,131,0;132,132,0;133,132,0;134,132,0;135,132,0;136,132,0;134,133,0</Nodes>
      </Cell>
      <Cell id="124">
        <Nodes>141,127,0;139,128,0;140,128,0;141,128,0;142,128,0;143,128,0;139,129,0;140,129,0;141,129,0;142,129,0;143,129,0;138,130,0;139,130,0;140,130,0;141,130,0;142,130,0;143,130,0;144,130,0;139,131,0;140,131,0;141,131,0;142,131,0;143,131,0;139,132,0;140,132,0;141,132,0;142,132,0;143,132,0;141,133,0</Nodes>
      </Cell>
      <Cell id="125">
        <Nodes>147,127,0;145,128,0;146,128,0;147,128,0;148,128,0;149,128,0;145,129,0;146,129,0;147,129,0;148,129,0;149,129,0;145,130,0;146,130,0;147,130,0;148,130,0;149,130,0;150,130,0;145,131,0;146,131,0;147,131,0;148,131,0;149,131,0;145,132,0;146,132,0;147,132,0;148,132,0;149,132,0;147,133,0</Nodes>
      </Cell>
      <Cell id="126">
        <Nodes>153,127,0;151,128,0;152,128,0;153,128,0;154,128,0;155,128,0;151,129,0;152,129,0;153,129,0;154,129,0;155,129,0;151,130,0;152,130,0;153,130,0;154,130,0;155,130,0;156,130,0;151,131,0;152,131,0;153,131,0;154,131,0;155,131,0;151,132,0;152,132,0;153,132,0;154,132,0;155,132,0;153,133,0</Nodes>
      </Cell>
      <Cell id="127">
        <Nodes>159,127,0;157,128,0;158,128,0;159,128,0;160,128,0;161,128,0;157,129,0;158,129,0;159,129,0;160,129,0;161,129,0;157,130,0;158,130,0;159,130,0;160,130,0;161,130,0;162,130,0;157,131,0;158,131,0;159,131,0;160,131,0;161,131,0;157,132,0;158,132,0;159,132,0;160,132,0;161,132,0;159,133,0</Nodes>
      </Cell>
      <Cell id="128">
        <Nodes>165,127,0;163,128,0;164,128,0;165,128,0;166,128,0;167,128,0;163,129,0;164,129,0;165,129,0;166,129,0;167,129,0;163,130,0;164,130,0;165,130,0;166,130,0;167,130,0;168,130,0;163,131,0;164,131,0;165,131,0;166,131,0;167,131,0;163,132,0;164,132,0;165,132,0;166,132,0;167,132,0;165,133,0</Nodes>
      </Cell>
      <Cell id="129">
        <Nodes>172,127,0;170,128,0;171,128,0;172,128,0;173,128,0;174,128,0;170,129,0;171,129,0;172,129,0;173,129,0;174,129,0;169,130,0;170,130,0;171,130,0;172,130,0;173,130,0;174,130,0;175,130,0;170,131,0;171,131,0;172,131,0;173,131,0;174,131,0;170,132,0;171,132,0;172,132,0;173,132,0;174,132,0;172,133,0</Nodes>
      </Cell>
      <Cell id="130">
        <Nodes>82,133,0;80,134,0;81,134,0;82,134,0;83,134,0;84,134,0;80,135,0;81,135,0;82,135,0;83,135,0;84,135,0;79,136,0;80,136,0;81,136,0;82,136,0;83,136,0;84,136,0;85,136,0;80,137,0;81,137,0;82,137,0;83,137,0;84,137,0;80,138,0;81,138,0;82,138,0;83,138,0;84,138,0;82,139,0</Nodes>
      </Cell>
      <Cell id="131">
        <Nodes>88,133,0;86,134,0;87,134,0;88,134,0;89,134,0;90,134,0;86,135,0;87,135,0;88,135,0;89,135,0;90,135,0;86,136,0;87,136,0;88,136,0;89,136,0;90,136,0;91,136,0;86,137,0;87,137,0;88,137,0;89,137,0;90,137,0;86,138,0;87,138,0;88,138,0;89,138,0;90,138,0;88,139,0</Nodes>
      </Cell>
      <Cell id="132">
        <Nodes>94,133,0;92,134,0;93,134,0;94,134,0;95,134,0;96,134,0;92,135,0;93,135,0;94,135,0;95,135,0;96,135,0;92,136,0;93,136,0;94,136,0;95,136,0;96,136,0;97,136,0;92,137,0;93,137,0;94,137,0;95,137,0;96,137,0;92,138,0;93,138,0;94,138,0;95,138,0;96,138,0;94,139,0</Nodes>
      </Cell>
      <Cell id="133">
        <Nodes>100,133,0;98,134,0;99,134,0;100,134,0;101,134,0;102,134,0;98,135,0;99,135,0;100,135,0;101,135,0;102,135,0;98,136,0;99,136,0;100,136,0;101,136,0;102,136,0;103,136,0;98,137,0;99,137,0;100,137,0;101,137,0;102,137,0;98,138,0;99,138,0;100,138,0;101,138,0;102,138,0;100,139,0</Nodes>
      </Cell>
      <Cell id="134">
        <Nodes>106,133,0;104,134,0;105,134,0;106,134,0;107,134,0;108,134,0;104,135,0;105,135,0;106,135,0;107,135,0;108,135,0;104,136,0;105,136,0;106,136,0;107,136,0;108,136,0;109,136,0;104,137,0;105,137,0;106,137,0;107,137,0;108,137,0;104,138,0;105,138,0;106,138,0;107,138,0;108,138,0;106,139,0</Nodes>
      </Cell>
      <Cell id="135">
        <Nodes>113,133,0;111,134,0;112,134,0;113,134,0;114,134,0;115,134,0;111,135,0;112,135,0;113,135,0;114,135,0;115,135,0;110,136,0;111,136,0;112,136,0;113,136,0;114,136,0;115,136,0;116,136,0;111,137,0;112,137,0;113,137,0;114,137,0;115,137,0;111,138,0;112,138,0;113,138,0;114,138,0;115,138,0;113,139,0</Nodes>
      </Cell>
      <Cell id="136">
        <Nodes>119,133,0;117,134,0;118,134,0;119,134,0;120,134,0;121,134,0;117,135,0;118,135,0;119,135,0;120,135,0;121,135,0;117,136,0;118,136,0;119,136,0;120,136,0;121,136,0;122,136,0;117,137,0;118,137,0;119,137,0;120,137,0;121,137,0;117,138,0;118,138,0;119,138,0;120,138,0;121,138,0;119,139,0</Nodes>
      </Cell>
      <Cell id="137">
        <Nodes>125,133,0;123,134,0;124,134,0;125,134,0;126,134,0;127,134,0;123,135,0;124,135,0;125,135,0;126,135,0;127,135,0;123,136,0;124,136,0;125,136,0;126,136,0;127,136,0;128,136,0;123,137,0;124,137,0;125,137,0;126,137,0;127,137,0;123,138,0;124,138,0;125,138,0;126,138,0;127,138,0;125,139,0</Nodes>
      </Cell>
      <Cell id="138">
        <Nodes>131,133,0;129,134,0;130,134,0;131,134,0;132,134,0;133,134,0;129,135,0;130,135,0;131,135,0;132,135,0;133,135,0;129,136,0;130,136,0;131,136,0;132,136,0;133,136,0;134,136,0;129,137,0;130,137,0;131,137,0;132,137,0;133,137,0;129,138,0;130,138,0;131,138,0;132,138,0;133,138,0;131,139,0</Nodes>
      </Cell>
      <Cell id="139">
        <Nodes>137,133,0;135,134,0;136,134,0;137,134,0;138,134,0;139,134,0;135,135,0;136,135,0;137,135,0;138,135,0;139,135,0;135,136,0;136,136,0;137,136,0;138,136,0;139,136,0;140,136,0;135,137,0;136,137,0;137,137,0;138,137,0;139,137,0;135,138,0;136,138,0;137,138,0;138,138,0;139,138,0;137,139,0</Nodes>
      </Cell>
      <Cell id="140">
        <Nodes>144,133,0;142,134,0;143,134,0;144,134,0;145,134,0;146,134,0;142,135,0;143,135,0;144,135,0;145,135,0;146,135,0;141,136,0;142,136,0;143,136,0;144,136,0;145,136,0;146,136,0;147,136,0;142,137,0;143,137,0;144,137,0;145,137,0;146,137,0;142,138,0;143,138,0;144,138,0;145,138,0;146,138,0;144,139,0</Nodes>
      </Cell>
      <Cell id="141">
        <Nodes>150,133,0;148,134,0;149,134,0;150,134,0;151,134,0;152,134,0;148,135,0;149,135,0;150,135,0;151,135,0;152,135,0;148,136,0;149,136,0;150,136,0;151,136,0;152,136,0;153,136,0;148,137,0;149,137,0;150,137,0;151,137,0;152,137,0;148,138,0;149,138,0;150,138,0;151,138,0;152,138,0;150,139,0</Nodes>
      </Cell>
      <Cell id="142">
        <Nodes>156,133,0;154,134,0;155,134,0;156,134,0;157,134,0;158,134,0;154,135,0;155,135,0;156,135,0;157,135,0;158,135,0;154,136,0;155,136,0;156,136,0;157,136,0;158,136,0;159,136,0;154,137,0;155,137,0;156,137,0;157,137,0;158,137,0;154,138,0;155,138,0;156,138,0;157,138,0;158,138,0;156,139,0</Nodes>
      </Cell>
      <Cell id="143">
        <Nodes>162,133,0;160,134,0;161,134,0;162,134,0;163,134,0;164,134,0;160,135,0;161,135,0;162,135,0;163,135,0;164,135,0;160,136,0;161,136,0;162,136,0;163,136,0;164,136,0;165,136,0;160,137,0;161,137,0;162,137,0;163,137,0;164,137,0;160,138,0;161,138,0;162,138,0;163,138,0;164,138,0;162,139,0</Nodes>
      </Cell>
      <Cell id="144">
        <Nodes>168,133,0;166,134,0;167,134,0;168,134,0;169,134,0;170,134,0;166,135,0;167,135,0;168,135,0;169,135,0;170,135,0;166,136,0;167,136,0;168,136,0;169,136,0;170,136,0;171,136,0;166,137,0;167,137,0;168,137,0;169,137,0;170,137,0;166,138,0;167,138,0;168,138,0;169,138,0;170,138,0;168,139,0</Nodes>
      </Cell>
      <Cell id="145">
        <Nodes>85,138,0;83,139,0;84,139,0;85,139,0;86,139,0;87,139,0;83,140,0;84,140,0;85,140,0;86,140,0;87,140,0;82,141,0;83,141,0;84,141,0;85,141,0;86,141,0;87,141,0;88,141,0;83,142,0;84,142,0;85,142,0;86,142,0;87,142,0;83,143,0;84,143,0;85,143,0;86,143,0;87,143,0;85,144,0</Nodes>
      </Cell>
      <Cell id="146">
        <Nodes>91,138,0;89,139,0;90,139,0;91,139,0;92,139,0;93,139,0;89,140,0;90,140,0;91,140,0;92,140,0;93,140,0;89,141,0;90,141,0;91,141,0;92,141,0;93,141,0;94,141,0;89,142,0;90,142,0;91,142,0;92,142,0;93,142,0;89,143,0;90,143,0;91,143,0;92,143,0;93,143,0;91,144,0</Nodes>
      </Cell>
      <Cell id="147">
        <Nodes>97,138,0;95,139,0;96,139,0;97,139,0;98,139,0;99,139,0;95,140,0;96,140,0;97,140,0;98,140,0;99,140,0;95,141,0;96,141,0;97,141,0;98,141,0;99,141,0;100,141,0;95,142,0;96,142,0;97,142,0;98,142,0;99,142,0;95,143,0;96,143,0;97,143,0;98,143,0;99,143,0;97,144,0</Nodes>
      </Cell>
      <Cell id="148">
        <Nodes>103,138,0;101,139,0;102,139,0;103,139,0;104,139,0;105,139,0;101,140,0;102,140,0;103,140,0;104,140,0;105,140,0;101,141,0;102,141,0;103,141,0;104,141,0;105,141,0;106,141,0;101,142,0;102,142,0;103,142,0;104,142,0;105,142,0;101,143,0;102,143,0;103,143,0;104,143,0;105,143,0;103,144,0</Nodes>
      </Cell>
      <Cell id="149">
        <Nodes>109,138,0;107,139,0;108,139,0;109,139,0;110,139,0;111,139,0;107,140,0;108,140,0;109,140,0;110,140,0;111,140,0;107,141,0;108,141,0;109,141,0;110,141,0;111,141,0;112,141,0;107,142,0;108,142,0;109,142,0;110,142,0;111,142,0;107,143,0;108,143,0;109,143,0;110,143,0;111,143,0;109,144,0</Nodes>
      </Cell>
      <Cell id="150">
        <Nodes>116,138,0;114,139,0;115,139,0;116,139,0;117,139,0;118,139,0;114,140,0;115,140,0;116,140,0;117,140,0;118,140,0;113,141,0;114,141,0;115,141,0;116,141,0;117,141,0;118,141,0;119,141,0;114,142,0;115,142,0;116,142,0;117,142,0;118,142,0;114,143,0;115,143,0;116,143,0;117,143,0;118,143,0;116,144,0</Nodes>
      </Cell>
      <Cell id="151">
        <Nodes>122,138,0;120,139,0;121,139,0;122,139,0;123,139,0;124,139,0;120,140,0;121,140,0;122,140,0;123,140,0;124,140,0;120,141,0;121,141,0;122,141,0;123,141,0;124,141,0;125,141,0;120,142,0;121,142,0;122,142,0;123,142,0;124,142,0;120,143,0;121,143,0;122,143,0;123,143,0;124,143,0;122,144,0</Nodes>
      </Cell>
      <Cell id="152">
        <Nodes>128,138,0;126,139,0;127,139,0;128,139,0;129,139,0;130,139,0;126,140,0;127,140,0;128,140,0;129,140,0;130,140,0;126,141,0;127,141,0;128,141,0;129,141,0;130,141,0;131,141,0;126,142,0;127,142,0;128,142,0;129,142,0;130,142,0;126,143,0;127,143,0;128,143,0;129,143,0;130,143,0;128,144,0</Nodes>
      </Cell>
      <Cell id="153">
        <Nodes>134,138,0;132,139,0;133,139,0;134,139,0;135,139,0;136,139,0;132,140,0;133,140,0;134,140,0;135,140,0;136,140,0;132,141,0;133,141,0;134,141,0;135,141,0;136,141,0;137,141,0;132,142,0;133,142,0;134,142,0;135,142,0;136,142,0;132,143,0;133,143,0;134,143,0;135,143,0;136,143,0;134,144,0</Nodes>
      </Cell>
      <Cell id="154">
        <Nodes>141,138,0;139,139,0;140,139,0;141,139,0;142,139,0;143,139,0;139,140,0;140,140,0;141,140,0;142,140,0;143,140,0;138,141,0;139,141,0;140,141,0;141,141,0;142,141,0;143,141,0;144,141,0;139,142,0;140,142,0;141,142,0;142,142,0;143,142,0;139,143,0;140,143,0;141,143,0;142,143,0;143,143,0;141,144,0</Nodes>
      </Cell>
      <Cell id="155">
        <Nodes>147,138,0;145,139,0;146,139,0;147,139,0;148,139,0;149,139,0;145,140,0;146,140,0;147,140,0;148,140,0;149,140,0;145,141,0;146,141,0;147,141,0;148,141,0;149,141,0;150,141,0;145,142,0;146,142,0;147,142,0;148,142,0;149,142,0;145,143,0;146,143,0;147,143,0;148,143,0;149,143,0;147,144,0</Nodes>
      </Cell>
      <Cell id="156">
        <Nodes>153,138,0;151,139,0;152,139,0;153,139,0;154,139,0;155,139,0;151,140,0;152,140,0;153,140,0;154,140,0;155,140,0;151,141,0;152,141,0;153,141,0;154,141,0;155,141,0;156,141,0;151,142,0;152,142,0;153,142,0;154,142,0;155,142,0;151,143,0;152,143,0;153,143,0;154,143,0;155,143,0;153,144,0</Nodes>
      </Cell>
      <Cell id="157">
        <Nodes>159,138,0;157,139,0;158,139,0;159,139,0;160,139,0;161,139,0;157,140,0;158,140,0;159,140,0;160,140,0;161,140,0;157,141,0;158,141,0;159,141,0;160,141,0;161,141,0;162,141,0;157,142,0;158,142,0;159,142,0;160,142,0;161,142,0;157,143,0;158,143,0;159,143,0;160,143,0;161,143,0;159,144,0</Nodes>
      </Cell>
      <Cell id="158">
        <Nodes>165,138,0;163,139,0;164,139,0;165,139,0;166,139,0;167,139,0;163,140,0;164,140,0;165,140,0;166,140,0;167,140,0;163,141,0;164,141,0;165,141,0;166,141,0;167,141,0;168,141,0;163,142,0;164,142,0;165,142,0;166,142,0;167,142,0;163,143,0;164,143,0;165,143,0;166,143,0;167,143,0;165,144,0</Nodes>
      </Cell>
      <Cell id="159">
        <Nodes>88,143,0;86,144,0;87,144,0;88,144,0;89,144,0;90,144,0;86,145,0;87,145,0;88,145,0;89,145,0;90,145,0;85,146,0;86,146,0;87,146,0;88,146,0;89,146,0;90,146,0;91,146,0;86,147,0;87,147,0;88,147,0;89,147,0;90,147,0;86,148,0;87,148,0;88,148,0;89,148,0;90,148,0;88,149,0</Nodes>
      </Cell>
      <Cell id="160">
        <Nodes>94,143,0;92,144,0;93,144,0;94,144,0;95,144,0;96,144,0;92,145,0;93,145,0;94,145,0;95,145,0;96,145,0;92,146,0;93,146,0;94,146,0;95,146,0;96,146,0;97,146,0;92,147,0;93,147,0;94,147,0;95,147,0;96,147,0;92,148,0;93,148,0;94,148,0;95,148,0;96,148,0;94,149,0</Nodes>
      </Cell>
      <Cell id="161">
        <Nodes>100,143,0;98,144,0;99,144,0;100,144,0;101,144,0;102,144,0;98,145,0;99,145,0;100,145,0;101,145,0;102,145,0;98,146,0;99,146,0;100,146,0;101,146,0;102,146,0;103,146,0;98,147,0;99,147,0;100,147,0;101,147,0;102,147,0;98,148,0;99,148,0;100,148,0;101,148,0;102,148,0;100,149,0</Nodes>
      </Cell>
      <Cell id="162">
        <Nodes>106,143,0;104,144,0;105,144,0;106,144,0;107,144,0;108,144,0;104,145,0;105,145,0;106,145,0;107,145,0;108,145,0;104,146,0;105,146,0;106,146,0;107,146,0;108,146,0;109,146,0;104,147,0;105,147,0;106,147,0;107,147,0;108,147,0;104,148,0;105,148,0;106,148,0;107,148,0;108,148,0;106,149,0</Nodes>
      </Cell>
      <Cell id="163">
        <Nodes>113,143,0;111,144,0;112,144,0;113,144,0;114,144,0;115,144,0;111,145,0;112,145,0;113,145,0;114,145,0;115,145,0;110,146,0;111,146,0;112,146,0;113,146,0;114,146,0;115,146,0;116,146,0;111,147,0;112,147,0;113,147,0;114,147,0;115,147,0;111,148,0;112,148,0;113,148,0;114,148,0;115,148,0;113,149,0</Nodes>
      </Cell>
      <Cell id="164">
        <Nodes>119,143,0;117,144,0;118,144,0;119,144,0;120,144,0;121,144,0;117,145,0;118,145,0;119,145,0;120,145,0;121,145,0;117,146,0;118,146,0;119,146,0;120,146,0;121,146,0;122,146,0;117,147,0;118,147,0;119,147,0;120,147,0;121,147,0;117,148,0;118,148,0;119,148,0;120,148,0;121,148,0;119,149,0</Nodes>
      </Cell>
      <Cell id="165">
        <Nodes>125,143,0;123,144,0;124,144,0;125,144,0;126,144,0;127,144,0;123,145,0;124,145,0;125,145,0;126,145,0;127,145,0;123,146,0;124,146,0;125,146,0;126,146,0;127,146,0;128,146,0;123,147,0;124,147,0;125,147,0;126,147,0;127,147,0;123,148,0;124,148,0;125,148,0;126,148,0;127,148,0;125,149,0</Nodes>
      </Cell>
      <Cell id="166">
        <Nodes>131,143,0;129,144,0;130,144,0;131,144,0;132,144,0;133,144,0;129,145,0;130,145,0;131,145,0;132,145,0;133,145,0;129,146,0;130,146,0;131,146,0;132,146,0;133,146,0;134,146,0;129,147,0;130,147,0;131,147,0;132,147,0;133,147,0;129,148,0;130,148,0;131,148,0;132,148,0;133,148,0;131,149,0</Nodes>
      </Cell>
      <Cell id="167">
        <Nodes>137,143,0;135,144,0;136,144,0;137,144,0;138,144,0;139,144,0;135,145,0;136,145,0;137,145,0;138,145,0;139,145,0;135,146,0;136,146,0;137,146,0;138,146,0;139,146,0;140,146,0;135,147,0;136,147,0;137,147,0;138,147,0;139,147,0;135,148,0;136,148,0;137,148,0;138,148,0;139,148,0;137,149,0</Nodes>
      </Cell>
      <Cell id="168">
        <Nodes>144,143,0;142,144,0;143,144,0;144,144,0;145,144,0;146,144,0;142,145,0;143,145,0;144,145,0;145,145,0;146,145,0;141,146,0;142,146,0;143,146,0;144,146,0;145,146,0;146,146,0;147,146,0;142,147,0;143,147,0;144,147,0;145,147,0;146,147,0;142,148,0;143,148,0;144,148,0;145,148,0;146,148,0;144,149,0</Nodes>
      </Cell>
      <Cell id="169">
        <Nodes>150,143,0;148,144,0;149,144,0;150,144,0;151,144,0;152,144,0;148,145,0;149,145,0;150,145,0;151,145,0;152,145,0;148,146,0;149,146,0;150,146,0;151,146,0;152,146,0;153,146,0;148,147,0;149,147,0;150,147,0;151,147,0;152,147,0;148,148,0;149,148,0;150,148,0;151,148,0;152,148,0;150,149,0</Nodes>
      </Cell>
      <Cell id="170">
        <Nodes>156,143,0;154,144,0;155,144,0;156,144,0;157,144,0;158,144,0;154,145,0;155,145,0;156,145,0;157,145,0;158,145,0;154,146,0;155,146,0;156,146,0;157,146,0;158,146,0;159,146,0;154,147,0;155,147,0;156,147,0;157,147,0;158,147,0;154,148,0;155,148,0;156,148,0;157,148,0;158,148,0;156,149,0</Nodes>
      </Cell>
      <Cell id="171">
        <Nodes>162,143,0;160,144,0;161,144,0;162,144,0;163,144,0;164,144,0;160,145,0;161,145,0;162,145,0;163,145,0;164,145,0;160,146,0;161,146,0;162,146,0;163,146,0;164,146,0;165,146,0;160,147,0;161,147,0;162,147,0;163,147,0;164,147,0;160,148,0;161,148,0;162,148,0;163,148,0;164,148,0;162,149,0</Nodes>
      </Cell>
      <Cell id="172">
        <Nodes>91,149,0;89,150,0;90,150,0;91,150,0;92,150,0;93,150,0;89,151,0;90,151,0;91,151,0;92,151,0;93,151,0;88,152,0;89,152,0;90,152,0;91,152,0;92,152,0;93,152,0;94,152,0;89,153,0;90,153,0;91,153,0;92,153,0;93,153,0;89,154,0;90,154,0;91,154,0;92,154,0;93,154,0;91,155,0</Nodes>
      </Cell>
      <Cell id="173">
        <Nodes>97,149,0;95,150,0;96,150,0;97,150,0;98,150,0;99,150,0;95,151,0;96,151,0;97,151,0;98,151,0;99,151,0;95,152,0;96,152,0;97,152,0;98,152,0;99,152,0;100,152,0;95,153,0;96,153,0;97,153,0;98,153,0;99,153,0;95,154,0;96,154,0;97,154,0;98,154,0;99,154,0;97,155,0</Nodes>
      </Cell>
      <Cell id="174">
        <Nodes>103,149,0;101,150,0;102,150,0;103,150,0;104,150,0;105,150,0;101,151,0;102,151,0;103,151,0;104,151,0;105,151,0;101,152,0;102,152,0;103,152,0;104,152,0;105,152,0;106,152,0;101,153,0;102,153,0;103,153,0;104,153,0;105,153,0;101,154,0;102,154,0;103,154,0;104,154,0;105,154,0;103,155,0</Nodes>
      </Cell>
      <Cell id="175">
        <Nodes>109,149,0;107,150,0;108,150,0;109,150,0;110,150,0;111,150,0;107,151,0;108,151,0;109,151,0;110,151,0;111,151,0;107,152,0;108,152,0;109,152,0;110,152,0;111,152,0;112,152,0;107,153,0;108,153,0;109,153,0;110,153,0;111,153,0;107,154,0;108,154,0;109,154,0;110,154,0;111,154,0;109,155,0</Nodes>
      </Cell>
      <Cell id="176">
        <Nodes>116,149,0;114,150,0;115,150,0;116,150,0;117,150,0;118,150,0;114,151,0;115,151,0;116,151,0;117,151,0;118,151,0;113,152,0;114,152,0;115,152,0;116,152,0;117,152,0;118,152,0;119,152,0;114,153,0;115,153,0;116,153,0;117,153,0;118,153,0;114,154,0;115,154,0;116,154,0;117,154,0;118,154,0;116,155,0</Nodes>
      </Cell>
      <Cell id="177">
        <Nodes>122,149,0;120,150,0;121,150,0;122,150,0;123,150,0;124,150,0;120,151,0;121,151,0;122,151,0;123,151,0;124,151,0;120,152,0;121,152,0;122,152,0;123,152,0;124,152,0;125,152,0;120,153,0;121,153,0;122,153,0;123,153,0;124,153,0;120,154,0;121,154,0;122,154,0;123,154,0;124,154,0;122,155,0</Nodes>
      </Cell>
      <Cell id="178">
        <Nodes>128,149,0;126,150,0;127,150,0;128,150,0;129,150,0;130,150,0;126,151,0;127,151,0;128,151,0;129,151,0;130,151,0;126,152,0;127,152,0;128,152,0;129,152,0;130,152,0;131,152,0;126,153,0;127,153,0;128,153,0;129,153,0;130,153,0;126,154,0;127,154,0;128,154,0;129,154,0;130,154,0;128,155,0</Nodes>
      </Cell>
      <Cell id="179">
        <Nodes>134,149,0;132,150,0;133,150,0;134,150,0;135,150,0;136,150,0;132,151,0;133,151,0;134,151,0;135,151,0;136,151,0;132,152,0;133,152,0;134,152,0;135,152,0;136,152,0;137,152,0;132,153,0;133,153,0;134,153,0;135,153,0;136,153,0;132,154,0;133,154,0;134,154,0;135,154,0;136,154,0;134,155,0</Nodes>
      </Cell>
      <Cell id="180">
        <Nodes>141,149,0;139,150,0;140,150,0;141,150,0;142,150,0;143,150,0;139,151,0;140,151,0;141,151,0;142,151,0;143,151,0;138,152,0;139,152,0;140,152,0;141,152,0;142,152,0;143,152,0;144,152,0;139,153,0;140,153,0;141,153,0;142,153,0;143,153,0;139,154,0;140,154,0;141,154,0;142,154,0;143,154,0;141,155,0</Nodes>
      </Cell>
      <Cell id="181">
        <Nodes>147,149,0;145,150,0;146,150,0;147,150,0;148,150,0;149,150,0;145,151,0;146,151,0;147,151,0;148,151,0;149,151,0;145,152,0;146,152,0;147,152,0;148,152,0;149,152,0;150,152,0;145,153,0;146,153,0;147,153,0;148,153,0;149,153,0;145,154,0;146,154,0;147,154,0;148,154,0;149,154,0;147,155,0</Nodes>
      </Cell>
      <Cell id="182">
        <Nodes>153,149,0;151,150,0;152,150,0;153,150,0;154,150,0;155,150,0;151,151,0;152,151,0;153,151,0;154,151,0;155,151,0;151,152,0;152,152,0;153,152,0;154,152,0;155,152,0;156,152,0;151,153,0;152,153,0;153,153,0;154,153,0;155,153,0;151,154,0;152,154,0;153,154,0;154,154,0;155,154,0;153,155,0</Nodes>
      </Cell>
      <Cell id="183">
        <Nodes>159,149,0;157,150,0;158,150,0;159,150,0;160,150,0;161,150,0;157,151,0;158,151,0;159,151,0;160,151,0;161,151,0;157,152,0;158,152,0;159,152,0;160,152,0;161,152,0;162,152,0;157,153,0;158,153,0;159,153,0;160,153,0;161,153,0;157,154,0;158,154,0;159,154,0;160,154,0;161,154,0;159,155,0</Nodes>
      </Cell>
      <Cell id="184">
        <Nodes>94,154,0;92,155,0;93,155,0;94,155,0;95,155,0;96,155,0;92,156,0;93,156,0;94,156,0;95,156,0;96,156,0;91,157,0;92,157,0;93,157,0;94,157,0;95,157,0;96,157,0;97,157,0;92,158,0;93,158,0;94,158,0;95,158,0;96,158,0;92,159,0;93,159,0;94,159,0;95,159,0;96,159,0;94,160,0</Nodes>
      </Cell>
      <Cell id="185">
        <Nodes>100,154,0;98,155,0;99,155,0;100,155,0;101,155,0;102,155,0;98,156,0;99,156,0;100,156,0;101,156,0;102,156,0;98,157,0;99,157,0;100,157,0;101,157,0;102,157,0;103,157,0;98,158,0;99,158,0;100,158,0;101,158,0;102,158,0;98,159,0;99,159,0;100,159,0;101,159,0;102,159,0;100,160,0</Nodes>
      </Cell>
      <Cell id="186">
        <Nodes>106,154,0;104,155,0;105,155,0;106,155,0;107,155,0;108,155,0;104,156,0;105,156,0;106,156,0;107,156,0;108,156,0;104,157,0;105,157,0;106,157,0;107,157,0;108,157,0;109,157,0;104,158,0;105,158,0;106,158,0;107,158,0;108,158,0;104,159,0;105,159,0;106,159,0;107,159,0;108,159,0;106,160,0</Nodes>
      </Cell>
      <Cell id="187">
        <Nodes>113,154,0;111,155,0;112,155,0;113,155,0;114,155,0;115,155,0;111,156,0;112,156,0;113,156,0;114,156,0;115,156,0;110,157,0;111,157,0;112,157,0;113,157,0;114,157,0;115,157,0;116,157,0;111,158,0;112,158,0;113,158,0;114,158,0;115,158,0;111,159,0;112,159,0;113,159,0;114,159,0;115,159,0;113,160,0</Nodes>
      </Cell>
      <Cell id="188">
        <Nodes>119,154,0;117,155,0;118,155,0;119,155,0;120,155,0;121,155,0;117,156,0;118,156,0;119,156,0;120,156,0;121,156,0;117,157,0;118,157,0;119,157,0;120,157,0;121,157,0;122,157,0;117,158,0;118,158,0;119,158,0;120,158,0;121,158,0;117,159,0;118,159,0;119,159,0;120,159,0;121,159,0;119,160,0</Nodes>
      </Cell>
      <Cell id="189">
        <Nodes>125,154,0;123,155,0;124,155,0;125,155,0;126,155,0;127,155,0;123,156,0;124,156,0;125,156,0;126,156,0;127,156,0;123,157,0;124,157,0;125,157,0;126,157,0;127,157,0;128,157,0;123,158,0;124,158,0;125,158,0;126,158,0;127,158,0;123,159,0;124,159,0;125,159,0;126,159,0;127,159,0;125,160,0</Nodes>
      </Cell>
      <Cell id="190">
        <Nodes>131,154,0;129,155,0;130,155,0;131,155,0;132,155,0;133,155,0;129,156,0;130,156,0;131,156,0;132,156,0;133,156,0;129,157,0;130,157,0;131,157,0;132,157,0;133,157,0;134,157,0;129,158,0;130,158,0;131,158,0;132,158,0;133,158,0;129,159,0;130,159,0;131,159,0;132,159,0;133,159,0;131,160,0</Nodes>
      </Cell>
      <Cell id="191">
        <Nodes>137,154,0;135,155,0;136,155,0;137,155,0;138,155,0;139,155,0;135,156,0;136,156,0;137,156,0;138,156,0;139,156,0;135,157,0;136,157,0;137,157,0;138,157,0;139,157,0;140,157,0;135,158,0;136,158,0;137,158,0;138,158,0;139,158,0;135,159,0;136,159,0;137,159,0;138,159,0;139,159,0;137,160,0</Nodes>
      </Cell>
      <Cell id="192">
        <Nodes>144,154,0;142,155,0;143,155,0;144,155,0;145,155,0;146,155,0;142,156,0;143,156,0;144,156,0;145,156,0;146,156,0;141,157,0;142,157,0;143,157,0;144,157,0;145,157,0;146,157,0;147,157,0;142,158,0;143,158,0;144,158,0;145,158,0;146,158,0;142,159,0;143,159,0;144,159,0;145,159,0;146,159,0;144,160,0</Nodes>
      </Cell>
      <Cell id="193">
        <Nodes>150,154,0;148,155,0;149,155,0;150,155,0;151,155,0;152,155,0;148,156,0;149,156,0;150,156,0;151,156,0;152,156,0;148,157,0;149,157,0;150,157,0;151,157,0;152,157,0;153,157,0;148,158,0;149,158,0;150,158,0;151,158,0;152,158,0;148,159,0;149,159,0;150,159,0;151,159,0;152,159,0;150,160,0</Nodes>
      </Cell>
      <Cell id="194">
        <Nodes>156,154,0;154,155,0;155,155,0;156,155,0;157,155,0;158,155,0;154,156,0;155,156,0;156,156,0;157,156,0;158,156,0;154,157,0;155,157,0;156,157,0;157,157,0;158,157,0;159,157,0;154,158,0;155,158,0;156,158,0;157,158,0;158,158,0;154,159,0;155,159,0;156,159,0;157,159,0;158,159,0;156,160,0</Nodes>
      </Cell>
      <Cell id="195">
        <Nodes>97,160,0;95,161,0;96,161,0;97,161,0;98,161,0;99,161,0;95,162,0;96,162,0;97,162,0;98,162,0;99,162,0;94,163,0;95,163,0;96,163,0;97,163,0;98,163,0;99,163,0;100,163,0;95,164,0;96,164,0;97,164,0;98,164,0;99,164,0;95,165,0;96,165,0;97,165,0;98,165,0;99,165,0;97,166,0</Nodes>
      </Cell>
      <Cell id="196">
        <Nodes>103,160,0;101,161,0;102,161,0;103,161,0;104,161,0;105,161,0;101,162,0;102,162,0;103,162,0;104,162,0;105,162,0;101,163,0;102,163,0;103,163,0;104,163,0;105,163,0;106,163,0;101,164,0;102,164,0;103,164,0;104,164,0;105,164,0;101,165,0;102,165,0;103,165,0;104,165,0;105,165,0;103,166,0</Nodes>
      </Cell>
      <Cell id="197">
        <Nodes>109,160,0;107,161,0;108,161,0;109,161,0;110,161,0;111,161,0;107,162,0;108,162,0;109,162,0;110,162,0;111,162,0;107,163,0;108,163,0;109,163,0;110,163,0;111,163,0;112,163,0;107,164,0;108,164,0;109,164,0;110,164,0;111,164,0;107,165,0;108,165,0;109,165,0;110,165,0;111,165,0;109,166,0</Nodes>
      </Cell>
      <Cell id="198">
        <Nodes>116,160,0;114,161,0;115,161,0;116,161,0;117,161,0;118,161,0;114,162,0;115,162,0;116,162,0;117,162,0;118,162,0;113,163,0;114,163,0;115,163,0;116,163,0;117,163,0;118,163,0;119,163,0;114,164,0;115,164,0;116,164,0;117,164,0;118,164,0;114,165,0;115,165,0;116,165,0;117,165,0;118,165,0;116,166,0</Nodes>
      </Cell>
      <Cell id="199">
        <Nodes>122,160,0;120,161,0;121,161,0;122,161,0;123,161,0;124,161,0;120,162,0;121,162,0;122,162,0;123,162,0;124,162,0;120,163,0;121,163,0;122,163,0;123,163,0;124,163,0;125,163,0;120,164,0;121,164,0;122,164,0;123,164,0;124,164,0;120,165,0;121,165,0;122,165,0;123,165,0;124,165,0;122,166,0</Nodes>
      </Cell>
      <Cell id="200">
        <Nodes>128,160,0;126,161,0;127,161,0;128,161,0;129,161,0;130,161,0;126,162,0;127,162,0;128,162,0;129,162,0;130,162,0;126,163,0;127,163,0;128,163,0;129,163,0;130,163,0;131,163,0;126,164,0;127,164,0;128,164,0;129,164,0;130,164,0;126,165,0;127,165,0;128,165,0;129,165,0;130,165,0;128,166,0</Nodes>
      </Cell>
      <Cell id="201">
        <Nodes>134,160,0;132,161,0;133,161,0;134,161,0;135,161,0;136,161,0;132,162,0;133,162,0;134,162,0;135,162,0;136,162,0;132,163,0;133,163,0;134,163,0;135,163,0;136,163,0;137,163,0;132,164,0;133,164,0;134,164,0;135,164,0;136,164,0;132,165,0;133,165,0;134,165,0;135,165,0;136,165,0;134,166,0</Nodes>
      </Cell>
      <Cell id="202">
        <Nodes>141,160,0;139,161,0;140,161,0;141,161,0;142,161,0;143,161,0;139,162,0;140,162,0;141,162,0;142,162,0;143,162,0;138,163,0;139,163,0;140,163,0;141,163,0;142,163,0;143,163,0;144,163,0;139,164,0;140,164,0;141,164,0;142,164,0;143,164,0;139,165,0;140,165,0;141,165,0;142,165,0;143,165,0;141,166,0</Nodes>
      </Cell>
      <Cell id="203">
        <Nodes>147,160,0;145,161,0;146,161,0;147,161,0;148,161,0;149,161,0;145,162,0;146,162,0;147,162,0;148,162,0;149,162,0;145,163,0;146,163,0;147,163,0;148,163,0;149,163,0;150,163,0;145,164,0;146,164,0;147,164,0;148,164,0;149,164,0;145,165,0;146,165,0;147,165,0;148,165,0;149,165,0;147,166,0</Nodes>
      </Cell>
      <Cell id="204">
        <Nodes>153,160,0;151,161,0;152,161,0;153,161,0;154,161,0;155,161,0;151,162,0;152,162,0;153,162,0;154,162,0;155,162,0;151,163,0;152,163,0;153,163,0;154,163,0;155,163,0;156,163,0;151,164,0;152,164,0;153,164,0;154,164,0;155,164,0;151,165,0;152,165,0;153,165,0;154,165,0;155,165,0;153,166,0</Nodes>
      </Cell>
      <Cell id="205">
        <Nodes>106,165,0;104,166,0;105,166,0;106,166,0;107,166,0;108,166,0;104,167,0;105,167,0;106,167,0;107,167,0;108,167,0;103,168,0;104,168,0;105,168,0;106,168,0;107,168,0;108,168,0;109,168,0;104,169,0;105,169,0;106,169,0;107,169,0;108,169,0;104,170,0;105,170,0;106,170,0;107,170,0;108,170,0;106,171,0</Nodes>
      </Cell>
      <Cell id="206">
        <Nodes>113,165,0;111,166,0;112,166,0;113,166,0;114,166,0;115,166,0;111,167,0;112,167,0;113,167,0;114,167,0;115,167,0;110,168,0;111,168,0;112,168,0;113,168,0;114,168,0;115,168,0;116,168,0;111,169,0;112,169,0;113,169,0;114,169,0;115,169,0;111,170,0;112,170,0;113,170,0;114,170,0;115,170,0;113,171,0</Nodes>
      </Cell>
      <Cell id="207">
        <Nodes>119,165,0;117,166,0;118,166,0;119,166,0;120,166,0;121,166,0;117,167,0;118,167,0;119,167,0;120,167,0;121,167,0;117,168,0;118,168,0;119,168,0;120,168,0;121,168,0;122,168,0;117,169,0;118,169,0;119,169,0;120,169,0;121,169,0;117,170,0;118,170,0;119,170,0;120,170,0;121,170,0;119,171,0</Nodes>
      </Cell>
      <Cell id="208">
        <Nodes>125,165,0;123,166,0;124,166,0;125,166,0;126,166,0;127,166,0;123,167,0;124,167,0;125,167,0;126,167,0;127,167,0;123,168,0;124,168,0;125,168,0;126,168,0;127,168,0;128,168,0;123,169,0;124,169,0;125,169,0;126,169,0;127,169,0;123,170,0;124,170,0;125,170,0;126,170,0;127,170,0;125,171,0</Nodes>
      </Cell>
      <Cell id="209">
        <Nodes>131,165,0;129,166,0;130,166,0;131,166,0;132,166,0;133,166,0;129,167,0;130,167,0;131,167,0;132,167,0;133,167,0;129,168,0;130,168,0;131,168,0;132,168,0;133,168,0;134,168,0;129,169,0;130,169,0;131,169,0;132,169,0;133,169,0;129,170,0;130,170,0;131,170,0;132,170,0;133,170,0;131,171,0</Nodes>
      </Cell>
      <Cell id="210">
        <Nodes>137,165,0;135,166,0;136,166,0;137,166,0;138,166,0;139,166,0;135,167,0;136,167,0;137,167,0;138,167,0;139,167,0;135,168,0;136,168,0;137,168,0;138,168,0;139,168,0;140,168,0;135,169,0;136,169,0;137,169,0;138,169,0;139,169,0;135,170,0;136,170,0;137,170,0;138,170,0;139,170,0;137,171,0</Nodes>
      </Cell>
      <Cell id="211">
        <Nodes>144,165,0;142,166,0;143,166,0;144,166,0;145,166,0;146,166,0;142,167,0;143,167,0;144,167,0;145,167,0;146,167,0;141,168,0;142,168,0;143,168,0;144,168,0;145,168,0;146,168,0;147,168,0;142,169,0;143,169,0;144,169,0;145,169,0;146,169,0;142,170,0;143,170,0;144,170,0;145,170,0;146,170,0;144,171,0</Nodes>
      </Cell>
      <InitProperty symbol-ref="division_eligible">
        <Expression>rand_uni(0,1)&lt;0.7</Expression>
      </InitProperty>
    </Population>
    <Population type="cancer" size="0">
      <Cell id="106">
        <Nodes>125,122,0;123,123,0;124,123,0;125,123,0;126,123,0;127,123,0;123,124,0;124,124,0;125,124,0;126,124,0;127,124,0;123,125,0;124,125,0;125,125,0;126,125,0;127,125,0;128,125,0;123,126,0;124,126,0;125,126,0;126,126,0;127,126,0;123,127,0;124,127,0;125,127,0;126,127,0;127,127,0;125,128,0</Nodes>
      </Cell>
      <InitProperty symbol-ref="oncoprotein">
        <Expression>min(2,max(0,rand_norm(1,0.25)))</Expression>
      </InitProperty>
    </Population>
  </CellPopulations>
  <Analysis>
    <ModelGraph format="dot" reduced="true" />
    <Gnuplotter time-step="15.0" decorate="false">
      <Terminal name="png" size="1800,600,0" />
      <Plot title="Liver section: pink hepatocytes, blue HCC">
        <Cells value="cell.type" min="0" max="2" opacity="0.85">
          <ColorMap adaptive-range="false">
            <Color value="0" color="white" />
            <Color value="1" color="pink" />
            <Color value="2" color="royalblue" />
          </ColorMap>
        </Cells>
      </Plot>
      <Plot title="Oxygen: 0 to 38 mmHg">
        <Field symbol-ref="oxygen_mmHg" min="0" max="38">
          <ColorMap adaptive-range="false">
            <Color value="0" color="#000000" />
            <Color value="10" color="#8b0000" />
            <Color value="20" color="#ffa500" />
            <Color value="38" color="#ffffe0" />
          </ColorMap>
        </Field>
      </Plot>
      <Plot title="Active portal oxygen sources">
        <Field symbol-ref="vessel" min="0" max="1">
          <ColorMap adaptive-range="false">
            <Color value="0" color="white" />
            <Color value="1" color="#b22222" />
          </ColorMap>
        </Field>
      </Plot>
    </Gnuplotter>
    <Logger time-step="0.6060606060606061" name="100 population samples including day 0 and day 60">
      <Input>
        <Symbol symbol-ref="cancer_cell_count" />
        <Symbol symbol-ref="liver_cell_count" />
      </Input>
      <Output>
        <TextOutput file-name="cell_counts" file-format="csv" separator="comma" />
      </Output>
    </Logger>
    <Logger time-step="0.25" name="Mechanism diagnostics">
      <Input>
        <Symbol symbol-ref="liver_cell_count" />
        <Symbol symbol-ref="cancer_cell_count" />
        <Symbol symbol-ref="liver_volume_um3" />
        <Symbol symbol-ref="cancer_volume_um3" />
        <Symbol symbol-ref="liver_volume_fold" />
        <Symbol symbol-ref="growth_factor" />
        <Symbol symbol-ref="homeostatic_signal_X" />
        <Symbol symbol-ref="liver_mean_volume_fold" />
        <Symbol symbol-ref="cancer_mean_volume_fold" />
        <Symbol symbol-ref="liver_mean_O2_mmHg" />
        <Symbol symbol-ref="liver_min_O2_mmHg" />
        <Symbol symbol-ref="cancer_mean_O2_mmHg" />
        <Symbol symbol-ref="vessel_area_nodes" />
      </Input>
      <Output>
        <TextOutput file-name="mechanism_diagnostics" file-format="csv" separator="comma" />
      </Output>
    </Logger>
    <Logger time-step="15.0" name="Auditable cell states">
      <Input>
        <Symbol symbol-ref="cell.type" />
        <Symbol symbol-ref="cell.center.x" />
        <Symbol symbol-ref="cell.center.y" />
        <Symbol symbol-ref="cell.volume" />
        <Symbol symbol-ref="volume_um3" />
        <Symbol symbol-ref="cell_O2_mmHg" />
        <Symbol symbol-ref="cycle_phase" />
        <Symbol symbol-ref="divisions" />
        <Symbol symbol-ref="division_eligible" />
        <Symbol symbol-ref="hypertrophy_phase" />
        <Symbol symbol-ref="oncoprotein" />
      </Input>
      <Output>
        <TextOutput file-name="cell_states" file-format="csv" separator="comma" />
      </Output>
    </Logger>
    <TiffPlotter time-step="15.0" format="32bit" compression="false" timelapse="true">
      <Channel symbol-ref="cell.id" scale="false" />
      <Channel symbol-ref="cell.type" scale="false" />
      <Channel symbol-ref="oxygen_mmHg" scale="false" />
      <Channel symbol-ref="vessel" scale="false" />
    </TiffPlotter>
  </Analysis>
</MorpheusModel>

==> anc/Supplementary_Movies/10_Berkhout2025/model.xml <==
<?xml version='1.0' encoding='utf-8'?>
<MorpheusModel version="4">
  <Description>
    <Title>Berkhout2025 neural tube closure: cell-resolved WT translation</Title>
    <Details>CompuCell3D 4.3.2 Cellular Potts source; paper pp.4-5,10-12 and appended XML/parameters. One site = 1 micrometre; one MCS = 15 seconds; t=12000 MCS = 50 hours. Neural cells contain three linked CPM compartments; parent IDs identify biological cells. Spring rest distances and stochastic constriction are approximations described in model_notes.md. Initial anatomy only; no imposed future geometry. Seed 42 is for audit reproducibility.</Details>
  </Description>
  <Space>
    <Lattice class="square">
      <Neighborhood>
        <Order>1</Order>
      </Neighborhood>
      <Size symbol="size" value="252,200,0" />
      <BoundaryConditions>
        <Condition boundary="x" type="noflux" />
        <Condition boundary="y" type="noflux" />
      </BoundaryConditions>
    </Lattice>
    <SpaceSymbol symbol="space" />
  </Space>
  <Time>
    <StartTime value="0" />
    <StopTime value="12000" />
    <TimeSymbol symbol="time" />
    <RandomSeed value="42" />
  </Time>
  <Global>
    <Constant symbol="gain_SHH" value="1" />
    <Constant symbol="gain_PTCH" value="1" />
    <Constant symbol="gain_GLI2" value="1" />
    <Constant symbol="gain_BMP4" value="1" />
    <Constant symbol="gain_NOG" value="1" />
    <Constant symbol="gain_ZIC" value="1" />
    <Constant symbol="gain_WNT" value="1" />
    <Constant symbol="gain_PAX3" value="1" />
    <Constant symbol="gain_SNAI1" value="1" />
    <Function symbol="H">
      <Parameter symbol="v" />
      <Expression>max(0,v)^8 / (0.5^8 + max(0,v)^8)</Expression>
    </Function>
    <Function symbol="time_hours">
      <Expression>time/240</Expression>
    </Function>
    <Function symbol="FGF">
      <Expression>1/(1+exp((time_hours-20)/8))</Expression>
    </Function>
    <Function symbol="ATRA">
      <Expression>1-FGF</Expression>
    </Function>
    <Function symbol="BMP_free">
      <Expression>max(0,BMP-NOG)</Expression>
    </Function>
    <Constant symbol="tissue" value="0" />
    <Constant symbol="stain" value="0" />
    <Constant symbol="code" value="0" />
    <Constant symbol="parent" value="0" />
    <Constant symbol="q" value="0" />
    <Constant symbol="side" value="0" />
    <Constant symbol="floor" value="0" />
    <Constant symbol="wedge" value="0" />
    <Constant symbol="PTCH" value="0" />
    <Constant symbol="GLI2" value="0" />
    <Constant symbol="ZIC" value="0" />
    <Constant symbol="BMPR" value="0" />
    <Constant symbol="FZD" value="0" />
    <Constant symbol="PAX3" value="0" />
    <Constant symbol="SNAI1" value="0" />
    <Constant symbol="CAD" value="0" />
    <Constant symbol="shh_local" value="0" />
    <Constant symbol="bmp_local" value="0" />
    <Constant symbol="wnt_local" value="0" />
    <Constant symbol="nog_local" value="0" />
    <Constant symbol="sec_SHH" value="0" />
    <Constant symbol="sec_BMP" value="0" />
    <Constant symbol="sec_WNT" value="0" />
    <Constant symbol="sec_NOG" value="0" />
    <Constant symbol="decay" value="0.0035" />
    <Constant symbol="SHH_unit" value="0.25" name="Inferred raw-field concentration corresponding to unit relative SHH signal" />
    <ConstantVector symbol="a_pos" value="0,0,0" />
    <ConstantVector symbol="b_pos" value="0,0,0" />
    <Function symbol="spring_component">
      <Parameter symbol="dx" />
      <Parameter symbol="dy" />
      <Parameter symbol="rest" />
      <Parameter symbol="k" />
      <Expression>2*k*(sqrt(dx^2+dy^2)-rest)*dx/max(1e-9,sqrt(dx^2+dy^2))</Expression>
    </Function>
    <Variable symbol="P1_ax" value="31.0" />
    <Variable symbol="P1_ay" value="64.0" />
    <Variable symbol="P1_bx" value="31.0" />
    <Variable symbol="P1_by" value="50.0" />
    <Variable symbol="P1_cw" value="0" />
    <Variable symbol="P1_fp" value="0" />
    <Variable symbol="P1_cx" value="4557.0" />
    <Variable symbol="P1_vol" value="147" />
    <Variable symbol="P2_ax" value="38.0" />
    <Variable symbol="P2_ay" value="64.0" />
    <Variable symbol="P2_bx" value="38.0" />
    <Variable symbol="P2_by" value="50.0" />
    <Variable symbol="P2_cw" value="0" />
    <Variable symbol="P2_fp" value="0" />
    <Variable symbol="P2_cx" value="5586.0" />
    <Variable symbol="P2_vol" value="147" />
    <Variable symbol="P3_ax" value="45.0" />
    <Variable symbol="P3_ay" value="64.0" />
    <Variable symbol="P3_bx" value="45.0" />
    <Variable symbol="P3_by" value="50.0" />
    <Variable symbol="P3_cw" value="0" />
    <Variable symbol="P3_fp" value="0" />
    <Variable symbol="P3_cx" value="6615.0" />
    <Variable symbol="P3_vol" value="147" />
    <Variable symbol="P4_ax" value="52.0" />
    <Variable symbol="P4_ay" value="64.0" />
    <Variable symbol="P4_bx" value="52.0" />
    <Variable symbol="P4_by" value="50.0" />
    <Variable symbol="P4_cw" value="0" />
    <Variable symbol="P4_fp" value="0" />
    <Variable symbol="P4_cx" value="7644.0" />
    <Variable symbol="P4_vol" value="147" />
    <Variable symbol="P5_ax" value="59.0" />
    <Variable symbol="P5_ay" value="64.0" />
    <Variable symbol="P5_bx" value="59.0" />
    <Variable symbol="P5_by" value="50.0" />
    <Variable symbol="P5_cw" value="0" />
    <Variable symbol="P5_fp" value="0" />
    <Variable symbol="P5_cx" value="8673.0" />
    <Variable symbol="P5_vol" value="147" />
    <Variable symbol="P6_ax" value="66.0" />
    <Variable symbol="P6_ay" value="64.0" />
    <Variable symbol="P6_bx" value="66.0" />
    <Variable symbol="P6_by" value="50.0" />
    <Variable symbol="P6_cw" value="0" />
    <Variable symbol="P6_fp" value="0" />
    <Variable symbol="P6_cx" value="9702.0" />
    <Variable symbol="P6_vol" value="147" />
    <Variable symbol="P7_ax" value="73.0" />
    <Variable symbol="P7_ay" value="64.0" />
    <Variable symbol="P7_bx" value="73.0" />
    <Variable symbol="P7_by" value="50.0" />
    <Variable symbol="P7_cw" value="0" />
    <Variable symbol="P7_fp" value="0" />
    <Variable symbol="P7_cx" value="10731.0" />
    <Variable symbol="P7_vol" value="147" />
    <Variable symbol="P8_ax" value="80.0" />
    <Variable symbol="P8_ay" value="64.0" />
    <Variable symbol="P8_bx" value="80.0" />
    <Variable symbol="P8_by" value="50.0" />
    <Variable symbol="P8_cw" value="0" />
    <Variable symbol="P8_fp" value="0" />
    <Variable symbol="P8_cx" value="11760.0" />
    <Variable symbol="P8_vol" value="147" />
    <Variable symbol="P9_ax" value="87.0" />
    <Variable symbol="P9_ay" value="64.0" />
    <Variable symbol="P9_bx" value="87.0" />
    <Variable symbol="P9_by" value="50.0" />
    <Variable symbol="P9_cw" value="0" />
    <Variable symbol="P9_fp" value="0" />
    <Variable symbol="P9_cx" value="12789.0" />
    <Variable symbol="P9_vol" value="147" />
    <Variable symbol="P10_ax" value="94.0" />
    <Variable symbol="P10_ay" value="64.0" />
    <Variable symbol="P10_bx" value="94.0" />
    <Variable symbol="P10_by" value="50.0" />
    <Variable symbol="P10_cw" value="0" />
    <Variable symbol="P10_fp" value="0" />
    <Variable symbol="P10_cx" value="13818.0" />
    <Variable symbol="P10_vol" value="147" />
    <Variable symbol="P11_ax" value="101.0" />
    <Variable symbol="P11_ay" value="64.0" />
    <Variable symbol="P11_bx" value="101.0" />
    <Variable symbol="P11_by" value="50.0" />
    <Variable symbol="P11_cw" value="0" />
    <Variable symbol="P11_fp" value="0" />
    <Variable symbol="P11_cx" value="14847.0" />
    <Variable symbol="P11_vol" value="147" />
    <Variable symbol="P12_ax" value="108.0" />
    <Variable symbol="P12_ay" value="64.0" />
    <Variable symbol="P12_bx" value="108.0" />
    <Variable symbol="P12_by" value="50.0" />
    <Variable symbol="P12_cw" value="0" />
    <Variable symbol="P12_fp" value="0" />
    <Variable symbol="P12_cx" value="15876.0" />
    <Variable symbol="P12_vol" value="147" />
    <Variable symbol="P13_ax" value="115.0" />
    <Variable symbol="P13_ay" value="64.0" />
    <Variable symbol="P13_bx" value="115.0" />
    <Variable symbol="P13_by" value="50.0" />
    <Variable symbol="P13_cw" value="0" />
    <Variable symbol="P13_fp" value="0" />
    <Variable symbol="P13_cx" value="16905.0" />
    <Variable symbol="P13_vol" value="147" />
    <Variable symbol="P14_ax" value="122.0" />
    <Variable symbol="P14_ay" value="64.0" />
    <Variable symbol="P14_bx" value="122.0" />
    <Variable symbol="P14_by" value="50.0" />
    <Variable symbol="P14_cw" value="0" />
    <Variable symbol="P14_fp" value="0" />
    <Variable symbol="P14_cx" value="17934.0" />
    <Variable symbol="P14_vol" value="147" />
    <Variable symbol="P15_ax" value="129.0" />
    <Variable symbol="P15_ay" value="64.0" />
    <Variable symbol="P15_bx" value="129.0625" />
    <Variable symbol="P15_by" value="50.0625" />
    <Variable symbol="P15_cw" value="0" />
    <Variable symbol="P15_fp" value="0" />
    <Variable symbol="P15_cx" value="18837.0" />
    <Variable symbol="P15_vol" value="146" />
    <Variable symbol="P16_ax" value="136.0" />
    <Variable symbol="P16_ay" value="64.0" />
    <Variable symbol="P16_bx" value="136.0" />
    <Variable symbol="P16_by" value="50.0" />
    <Variable symbol="P16_cw" value="0" />
    <Variable symbol="P16_fp" value="0" />
    <Variable symbol="P16_cx" value="19992.0" />
    <Variable symbol="P16_vol" value="147" />
    <Variable symbol="P17_ax" value="143.0" />
    <Variable symbol="P17_ay" value="64.0" />
    <Variable symbol="P17_bx" value="143.0" />
    <Variable symbol="P17_by" value="50.0" />
    <Variable symbol="P17_cw" value="0" />
    <Variable symbol="P17_fp" value="0" />
    <Variable symbol="P17_cx" value="21021.0" />
    <Variable symbol="P17_vol" value="147" />
    <Variable symbol="P18_ax" value="150.0" />
    <Variable symbol="P18_ay" value="64.0" />
    <Variable symbol="P18_bx" value="150.0" />
    <Variable symbol="P18_by" value="50.0" />
    <Variable symbol="P18_cw" value="0" />
    <Variable symbol="P18_fp" value="0" />
    <Variable symbol="P18_cx" value="22050.0" />
    <Variable symbol="P18_vol" value="147" />
    <Variable symbol="P19_ax" value="157.0" />
    <Variable symbol="P19_ay" value="64.0" />
    <Variable symbol="P19_bx" value="157.0" />
    <Variable symbol="P19_by" value="50.0" />
    <Variable symbol="P19_cw" value="0" />
    <Variable symbol="P19_fp" value="0" />
    <Variable symbol="P19_cx" value="23079.0" />
    <Variable symbol="P19_vol" value="147" />
    <Variable symbol="P20_ax" value="164.0" />
    <Variable symbol="P20_ay" value="64.0" />
    <Variable symbol="P20_bx" value="164.0" />
    <Variable symbol="P20_by" value="50.0" />
    <Variable symbol="P20_cw" value="0" />
    <Variable symbol="P20_fp" value="0" />
    <Variable symbol="P20_cx" value="24108.0" />
    <Variable symbol="P20_vol" value="147" />
    <Variable symbol="P21_ax" value="171.0" />
    <Variable symbol="P21_ay" value="64.0" />
    <Variable symbol="P21_bx" value="171.0" />
    <Variable symbol="P21_by" value="50.0" />
    <Variable symbol="P21_cw" value="0" />
    <Variable symbol="P21_fp" value="0" />
    <Variable symbol="P21_cx" value="25137.0" />
    <Variable symbol="P21_vol" value="147" />
    <Variable symbol="P22_ax" value="178.0" />
    <Variable symbol="P22_ay" value="64.0" />
    <Variable symbol="P22_bx" value="178.0" />
    <Variable symbol="P22_by" value="50.0" />
    <Variable symbol="P22_cw" value="0" />
    <Variable symbol="P22_fp" value="0" />
    <Variable symbol="P22_cx" value="26166.0" />
    <Variable symbol="P22_vol" value="147" />
    <Variable symbol="P23_ax" value="185.0" />
    <Variable symbol="P23_ay" value="64.0" />
    <Variable symbol="P23_bx" value="185.0" />
    <Variable symbol="P23_by" value="50.0" />
    <Variable symbol="P23_cw" value="0" />
    <Variable symbol="P23_fp" value="0" />
    <Variable symbol="P23_cx" value="27195.0" />
    <Variable symbol="P23_vol" value="147" />
    <Variable symbol="P24_ax" value="192.0" />
    <Variable symbol="P24_ay" value="64.0" />
    <Variable symbol="P24_bx" value="192.0" />
    <Variable symbol="P24_by" value="50.0" />
    <Variable symbol="P24_cw" value="0" />
    <Variable symbol="P24_fp" value="0" />
    <Variable symbol="P24_cx" value="28224.0" />
    <Variable symbol="P24_vol" value="147" />
    <Variable symbol="P25_ax" value="199.0" />
    <Variable symbol="P25_ay" value="64.0" />
    <Variable symbol="P25_bx" value="199.0" />
    <Variable symbol="P25_by" value="50.0" />
    <Variable symbol="P25_cw" value="0" />
    <Variable symbol="P25_fp" value="0" />
    <Variable symbol="P25_cx" value="29253.0" />
    <Variable symbol="P25_vol" value="147" />
    <Variable symbol="P26_ax" value="206.0" />
    <Variable symbol="P26_ay" value="64.0" />
    <Variable symbol="P26_bx" value="206.0" />
    <Variable symbol="P26_by" value="50.0" />
    <Variable symbol="P26_cw" value="0" />
    <Variable symbol="P26_fp" value="0" />
    <Variable symbol="P26_cx" value="30282.0" />
    <Variable symbol="P26_vol" value="147" />
    <Variable symbol="P27_ax" value="213.0" />
    <Variable symbol="P27_ay" value="64.0" />
    <Variable symbol="P27_bx" value="213.0" />
    <Variable symbol="P27_by" value="50.0" />
    <Variable symbol="P27_cw" value="0" />
    <Variable symbol="P27_fp" value="0" />
    <Variable symbol="P27_cx" value="31311.0" />
    <Variable symbol="P27_vol" value="147" />
    <Variable symbol="P28_ax" value="220.0" />
    <Variable symbol="P28_ay" value="64.0" />
    <Variable symbol="P28_bx" value="220.0" />
    <Variable symbol="P28_by" value="50.0" />
    <Variable symbol="P28_cw" value="0" />
    <Variable symbol="P28_fp" value="0" />
    <Variable symbol="P28_cx" value="32340.0" />
    <Variable symbol="P28_vol" value="147" />
    <Variable symbol="endoderm_left" value="9" />
    <Variable symbol="endoderm_right" value="9" />
    <Variable symbol="notochord_left" value="0" />
    <Variable symbol="notochord_right" value="1" />
    <Variable symbol="mesoderm_left" value="39" />
    <Variable symbol="mesoderm_right" value="39" />
    <Variable symbol="somite_left" value="0" />
    <Variable symbol="somite_right" value="0" />
    <Variable symbol="neuroectoderm_left" value="14" />
    <Variable symbol="neuroectoderm_right" value="14" />
    <Variable symbol="floor_plate_left" value="0" />
    <Variable symbol="floor_plate_right" value="0" />
    <Variable symbol="surface_ectoderm_left" value="9" />
    <Variable symbol="surface_ectoderm_right" value="9" />
    <Variable symbol="neural_crest_left" value="3" />
    <Variable symbol="neural_crest_right" value="3" />
    <Variable symbol="neural_crest_delaminated_left" value="0" />
    <Variable symbol="neural_crest_delaminated_right" value="0" />
    <Variable symbol="ECM_left" value="48" />
    <Variable symbol="ECM_right" value="52" />
    <Field symbol="SHH" value="0">
      <Diffusion rate="3.6" />
    </Field>
    <Field symbol="BMP" value="0">
      <Diffusion rate="3.6" />
    </Field>
    <Field symbol="WNT" value="0">
      <Diffusion rate="3.6" />
    </Field>
    <Field symbol="NOG" value="0">
      <Diffusion rate="3.6" />
    </Field>
    <System solver="Euler [fixed, O(1)]" time-step="1" name="Diffusion and secretion in source MCS units">
      <DiffEqn symbol-ref="SHH">
        <Expression>sec_SHH-decay*SHH</Expression>
      </DiffEqn>
      <DiffEqn symbol-ref="BMP">
        <Expression>sec_BMP-decay*BMP</Expression>
      </DiffEqn>
      <DiffEqn symbol-ref="WNT">
        <Expression>sec_WNT-decay*WNT</Expression>
      </DiffEqn>
      <DiffEqn symbol-ref="NOG">
        <Expression>sec_NOG-decay*NOG</Expression>
      </DiffEqn>
    </System>
  </Global>
  <CellTypes>
    <CellType name="medium" class="medium" />
    <CellType name="endoderm" class="biological">
      <Property symbol="tissue" value="1" />
      <Property symbol="parent" value="0" />
      <Property symbol="q" value="0" />
      <Property symbol="side" value="0" />
      <Property symbol="floor" value="0" />
      <Property symbol="wedge" value="0" />
      <Property symbol="area_target" value="70" />
      <Property symbol="PTCH" value="0" />
      <Property symbol="GLI2" value="0" />
      <Property symbol="ZIC" value="1" />
      <Property symbol="BMPR" value="0" />
      <Property symbol="FZD" value="0" />
      <Property symbol="PAX3" value="0" />
      <Property symbol="SNAI1" value="0" />
      <Property symbol="CAD" value="1" />
      <Property symbol="shh_local" value="0" />
      <Property symbol="bmp_local" value="0" />
      <Property symbol="wnt_local" value="0" />
      <Property symbol="nog_local" value="0" />
      <Property symbol="sec_SHH" value="0" />
      <Property symbol="sec_BMP" value="0" />
      <Property symbol="sec_WNT" value="0" />
      <Property symbol="sec_NOG" value="0" />
      <Property symbol="noto_contact" value="0" />
      <Property symbol="floor_neighbor" value="0" />
      <Property symbol="somite_neighbors" value="0" />
      <Property symbol="bg" value="0.01" />
      <Property symbol="migration_force" value="1" />
      <Constant symbol="decay" value="0.0005" />
      <Function symbol="code">
        <Expression>1</Expression>
      </Function>
      <Function symbol="stain">
        <Expression>if(tissue==3,4,tissue)</Expression>
      </Function>
      <VolumeConstraint target="area_target" strength="2" />
      <ConnectivityConstraint />
      <LengthConstraint target="14" strength="10" mode="length" />
      <MechanicalLink strength="20" link-probability="1" unlink-probability="stretch.abs&gt;30" />
      <Mapper time-step="1">
        <Input value="min(1,SHH/SHH_unit)" />
        <Output symbol-ref="shh_local" mapping="mean" />
      </Mapper>
      <Mapper time-step="1">
        <Input value="min(1,BMP_free)" />
        <Output symbol-ref="bmp_local" mapping="mean" />
      </Mapper>
      <Mapper time-step="1">
        <Input value="min(1,WNT)" />
        <Output symbol-ref="wnt_local" mapping="mean" />
      </Mapper>
      <Mapper time-step="1">
        <Input value="min(1,NOG)" />
        <Output symbol-ref="nog_local" mapping="mean" />
      </Mapper>
      <System solver="Euler [fixed, O(1)]" time-step="1" name="Cell signals and mechanical response">
        <Rule symbol-ref="PTCH">
          <Expression>min(1,gain_PTCH*H(shh_local)+bg)</Expression>
        </Rule>
        <Rule symbol-ref="GLI2">
          <Expression>min(1,gain_GLI2*H(PTCH)*(0.5+0.5*H(ATRA))+bg)</Expression>
        </Rule>
        <Rule symbol-ref="ZIC">
          <Expression>min(1,gain_ZIC*(1-(1-H(BMPR))*H(GLI2))*(1-(1-H(BMPR))*H(PTCH))+bg)</Expression>
        </Rule>
        <Rule symbol-ref="BMPR">
          <Expression>min(1,H(bmp_local)+bg)</Expression>
        </Rule>
        <Rule symbol-ref="FZD">
          <Expression>min(1,H(wnt_local)+bg)</Expression>
        </Rule>
        <Rule symbol-ref="PAX3">
          <Expression>min(1,gain_PAX3*H(FZD)*(1-H(FGF))+bg)</Expression>
        </Rule>
        <Rule symbol-ref="SNAI1">
          <Expression>min(1,gain_SNAI1*H(PAX3)*(1-H(FGF))*(0.5+0.5*H(BMPR))+bg)</Expression>
        </Rule>
        <Rule symbol-ref="CAD">
          <Expression>1-H(SNAI1)</Expression>
        </Rule>
      </System>
      <Mapper name="Count endoderm left">
        <Input value="cell.center.x&lt;size.x/2" />
        <Output symbol-ref="endoderm_left" mapping="sum" />
      </Mapper>
      <Mapper name="Count endoderm right">
        <Input value="cell.center.x&gt;=size.x/2" />
        <Output symbol-ref="endoderm_right" mapping="sum" />
      </Mapper>
    </CellType>
    <CellType name="notochord" class="biological">
      <Property symbol="tissue" value="2" />
      <Property symbol="parent" value="0" />
      <Property symbol="q" value="0" />
      <Property symbol="side" value="0" />
      <Property symbol="floor" value="0" />
      <Property symbol="wedge" value="0" />
      <Property symbol="area_target" value="461" />
      <Property symbol="PTCH" value="0" />
      <Property symbol="GLI2" value="0" />
      <Property symbol="ZIC" value="1" />
      <Property symbol="BMPR" value="0" />
      <Property symbol="FZD" value="0" />
      <Property symbol="PAX3" value="0" />
      <Property symbol="SNAI1" value="0" />
      <Property symbol="CAD" value="1" />
      <Property symbol="shh_local" value="0" />
      <Property symbol="bmp_local" value="0" />
      <Property symbol="wnt_local" value="0" />
      <Property symbol="nog_local" value="0" />
      <Property symbol="sec_SHH" value="0" />
      <Property symbol="sec_BMP" value="0" />
      <Property symbol="sec_WNT" value="0" />
      <Property symbol="sec_NOG" value="0" />
      <Property symbol="noto_contact" value="0" />
      <Property symbol="floor_neighbor" value="0" />
      <Property symbol="somite_neighbors" value="0" />
      <Property symbol="bg" value="0.01" />
      <Property symbol="migration_force" value="1" />
      <Constant symbol="decay" value="0.0005" />
      <Function symbol="code">
        <Expression>2</Expression>
      </Function>
      <Function symbol="stain">
        <Expression>if(tissue==3,4,tissue)</Expression>
      </Function>
      <VolumeConstraint target="area_target" strength="2" />
      <ConnectivityConstraint />
      <FreezeMotion>
        <Condition>1</Condition>
      </FreezeMotion>
      <Mapper time-step="1">
        <Input value="min(1,SHH/SHH_unit)" />
        <Output symbol-ref="shh_local" mapping="mean" />
      </Mapper>
      <Mapper time-step="1">
        <Input value="min(1,BMP_free)" />
        <Output symbol-ref="bmp_local" mapping="mean" />
      </Mapper>
      <Mapper time-step="1">
        <Input value="min(1,WNT)" />
        <Output symbol-ref="wnt_local" mapping="mean" />
      </Mapper>
      <Mapper time-step="1">
        <Input value="min(1,NOG)" />
        <Output symbol-ref="nog_local" mapping="mean" />
      </Mapper>
      <System solver="Euler [fixed, O(1)]" time-step="1" name="Cell signals and mechanical response">
        <Rule symbol-ref="PTCH">
          <Expression>min(1,gain_PTCH*H(shh_local)+bg)</Expression>
        </Rule>
        <Rule symbol-ref="GLI2">
          <Expression>min(1,gain_GLI2*H(PTCH)*(0.5+0.5*H(ATRA))+bg)</Expression>
        </Rule>
        <Rule symbol-ref="ZIC">
          <Expression>min(1,gain_ZIC*(1-(1-H(BMPR))*H(GLI2))*(1-(1-H(BMPR))*H(PTCH))+bg)</Expression>
        </Rule>
        <Rule symbol-ref="BMPR">
          <Expression>min(1,H(bmp_local)+bg)</Expression>
        </Rule>
        <Rule symbol-ref="FZD">
          <Expression>min(1,H(wnt_local)+bg)</Expression>
        </Rule>
        <Rule symbol-ref="PAX3">
          <Expression>min(1,gain_PAX3*H(FZD)*(1-H(FGF))+bg)</Expression>
        </Rule>
        <Rule symbol-ref="SNAI1">
          <Expression>min(1,gain_SNAI1*H(PAX3)*(1-H(FGF))*(0.5+0.5*H(BMPR))+bg)</Expression>
        </Rule>
        <Rule symbol-ref="CAD">
          <Expression>1-H(SNAI1)</Expression>
        </Rule>
        <Rule symbol-ref="sec_SHH">
          <Expression>gain_SHH*(0.007+0.007*H(FGF))</Expression>
        </Rule>
        <Rule symbol-ref="sec_NOG">
          <Expression>gain_NOG*0.00025</Expression>
        </Rule>
      </System>
      <Mapper name="Count notochord left">
        <Input value="cell.center.x&lt;size.x/2" />
        <Output symbol-ref="notochord_left" mapping="sum" />
      </Mapper>
      <Mapper name="Count notochord right">
        <Input value="cell.center.x&gt;=size.x/2" />
        <Output symbol-ref="notochord_right" mapping="sum" />
      </Mapper>
    </CellType>
    <CellType name="mesoderm" class="biological">
      <Property symbol="tissue" value="4" />
      <Property symbol="parent" value="0" />
      <Property symbol="q" value="0" />
      <Property symbol="side" value="0" />
      <Property symbol="floor" value="0" />
      <Property symbol="wedge" value="0" />
      <Property symbol="area_target" value="49" />
      <Property symbol="PTCH" value="0" />
      <Property symbol="GLI2" value="0" />
      <Property symbol="ZIC" value="1" />
      <Property symbol="BMPR" value="0" />
      <Property symbol="FZD" value="0" />
      <Property symbol="PAX3" value="0" />
      <Property symbol="SNAI1" value="0" />
      <Property symbol="CAD" value="1" />
      <Property symbol="shh_local" value="0" />
      <Property symbol="bmp_local" value="0" />
      <Property symbol="wnt_local" value="0" />
      <Property symbol="nog_local" value="0" />
      <Property symbol="sec_SHH" value="0" />
      <Property symbol="sec_BMP" value="0" />
      <Property symbol="sec_WNT" value="0" />
      <Property symbol="sec_NOG" value="0" />
      <Property symbol="noto_contact" value="0" />
      <Property symbol="floor_neighbor" value="0" />
      <Property symbol="somite_neighbors" value="0" />
      <Property symbol="bg" value="0.01" />
      <Property symbol="migration_force" value="1" />
      <Constant symbol="decay" value="0.0005" />
      <Function symbol="code">
        <Expression>4</Expression>
      </Function>
      <Function symbol="stain">
        <Expression>if(tissue==3,4,tissue)</Expression>
      </Function>
      <VolumeConstraint target="area_target" strength="2" />
      <ConnectivityConstraint />
      <Mapper time-step="1">
        <Input value="min(1,SHH/SHH_unit)" />
        <Output symbol-ref="shh_local" mapping="mean" />
      </Mapper>
      <Mapper time-step="1">
        <Input value="min(1,BMP_free)" />
        <Output symbol-ref="bmp_local" mapping="mean" />
      </Mapper>
      <Mapper time-step="1">
        <Input value="min(1,WNT)" />
        <Output symbol-ref="wnt_local" mapping="mean" />
      </Mapper>
      <Mapper time-step="1">
        <Input value="min(1,NOG)" />
        <Output symbol-ref="nog_local" mapping="mean" />
      </Mapper>
      <NeighborhoodReporter time-step="1">
        <Input value="cell.type==celltype.notochord.id" scaling="cell" />
        <Output symbol-ref="noto_contact" mapping="sum" />
      </NeighborhoodReporter>
      <System solver="Euler [fixed, O(1)]" time-step="1" name="Cell signals and mechanical response">
        <Rule symbol-ref="PTCH">
          <Expression>min(1,gain_PTCH*H(shh_local)+bg)</Expression>
        </Rule>
        <Rule symbol-ref="GLI2">
          <Expression>min(1,gain_GLI2*H(PTCH)*(0.5+0.5*H(ATRA))+bg)</Expression>
        </Rule>
        <Rule symbol-ref="ZIC">
          <Expression>min(1,gain_ZIC*(1-(1-H(BMPR))*H(GLI2))*(1-(1-H(BMPR))*H(PTCH))+bg)</Expression>
        </Rule>
        <Rule symbol-ref="BMPR">
          <Expression>min(1,H(bmp_local)+bg)</Expression>
        </Rule>
        <Rule symbol-ref="FZD">
          <Expression>min(1,H(wnt_local)+bg)</Expression>
        </Rule>
        <Rule symbol-ref="PAX3">
          <Expression>min(1,gain_PAX3*H(FZD)*(1-H(FGF))+bg)</Expression>
        </Rule>
        <Rule symbol-ref="SNAI1">
          <Expression>min(1,gain_SNAI1*H(PAX3)*(1-H(FGF))*(0.5+0.5*H(BMPR))+bg)</Expression>
        </Rule>
        <Rule symbol-ref="CAD">
          <Expression>1-H(SNAI1)</Expression>
        </Rule>
        <Rule symbol-ref="sec_NOG">
          <Expression>gain_NOG*(0.00025+0.006*H(ZIC)*min(1,H(FGF)+H(BMPR)))</Expression>
        </Rule>
        <Rule symbol-ref="area_target">
          <Expression>area_target+0.02+0.08*H(BMPR)</Expression>
        </Rule>
      </System>
      <NeighborhoodReporter time-step="1">
        <Input value="cell.type==celltype.somite.id" scaling="cell" />
        <Output symbol-ref="somite_neighbors" mapping="sum" />
      </NeighborhoodReporter>
      <ChangeCellType newCellType="somite" time-step="1">
        <Condition>time&gt;=4000 and rand_uni(0,1)&lt;min(1,1/2500+0.01*somite_neighbors)</Condition>
        <Triggers>
          <Rule symbol-ref="tissue">
            <Expression>3</Expression>
          </Rule>
        </Triggers>
      </ChangeCellType>
      <Mapper name="Count mesoderm left">
        <Input value="cell.center.x&lt;size.x/2" />
        <Output symbol-ref="mesoderm_left" mapping="sum" />
      </Mapper>
      <Mapper name="Count mesoderm right">
        <Input value="cell.center.x&gt;=size.x/2" />
        <Output symbol-ref="mesoderm_right" mapping="sum" />
      </Mapper>
    </CellType>
    <CellType name="somite" class="biological">
      <Property symbol="tissue" value="3" />
      <Property symbol="parent" value="0" />
      <Property symbol="q" value="0" />
      <Property symbol="side" value="0" />
      <Property symbol="floor" value="0" />
      <Property symbol="wedge" value="0" />
      <Property symbol="area_target" value="49" />
      <Property symbol="PTCH" value="0" />
      <Property symbol="GLI2" value="0" />
      <Property symbol="ZIC" value="1" />
      <Property symbol="BMPR" value="0" />
      <Property symbol="FZD" value="0" />
      <Property symbol="PAX3" value="0" />
      <Property symbol="SNAI1" value="0" />
      <Property symbol="CAD" value="1" />
      <Property symbol="shh_local" value="0" />
      <Property symbol="bmp_local" value="0" />
      <Property symbol="wnt_local" value="0" />
      <Property symbol="nog_local" value="0" />
      <Property symbol="sec_SHH" value="0" />
      <Property symbol="sec_BMP" value="0" />
      <Property symbol="sec_WNT" value="0" />
      <Property symbol="sec_NOG" value="0" />
      <Property symbol="noto_contact" value="0" />
      <Property symbol="floor_neighbor" value="0" />
      <Property symbol="somite_neighbors" value="0" />
      <Property symbol="bg" value="0.01" />
      <Property symbol="migration_force" value="1" />
      <Constant symbol="decay" value="0.0005" />
      <Function symbol="code">
        <Expression>3</Expression>
      </Function>
      <Function symbol="stain">
        <Expression>if(tissue==3,4,tissue)</Expression>
      </Function>
      <VolumeConstraint target="area_target" strength="2" />
      <ConnectivityConstraint />
      <Mapper time-step="1">
        <Input value="min(1,SHH/SHH_unit)" />
        <Output symbol-ref="shh_local" mapping="mean" />
      </Mapper>
      <Mapper time-step="1">
        <Input value="min(1,BMP_free)" />
        <Output symbol-ref="bmp_local" mapping="mean" />
      </Mapper>
      <Mapper time-step="1">
        <Input value="min(1,WNT)" />
        <Output symbol-ref="wnt_local" mapping="mean" />
      </Mapper>
      <Mapper time-step="1">
        <Input value="min(1,NOG)" />
        <Output symbol-ref="nog_local" mapping="mean" />
      </Mapper>
      <System solver="Euler [fixed, O(1)]" time-step="1" name="Cell signals and mechanical response">
        <Rule symbol-ref="PTCH">
          <Expression>min(1,gain_PTCH*H(shh_local)+bg)</Expression>
        </Rule>
        <Rule symbol-ref="GLI2">
          <Expression>min(1,gain_GLI2*H(PTCH)*(0.5+0.5*H(ATRA))+bg)</Expression>
        </Rule>
        <Rule symbol-ref="ZIC">
          <Expression>min(1,gain_ZIC*(1-(1-H(BMPR))*H(GLI2))*(1-(1-H(BMPR))*H(PTCH))+bg)</Expression>
        </Rule>
        <Rule symbol-ref="BMPR">
          <Expression>min(1,H(bmp_local)+bg)</Expression>
        </Rule>
        <Rule symbol-ref="FZD">
          <Expression>min(1,H(wnt_local)+bg)</Expression>
        </Rule>
        <Rule symbol-ref="PAX3">
          <Expression>min(1,gain_PAX3*H(FZD)*(1-H(FGF))+bg)</Expression>
        </Rule>
        <Rule symbol-ref="SNAI1">
          <Expression>min(1,gain_SNAI1*H(PAX3)*(1-H(FGF))*(0.5+0.5*H(BMPR))+bg)</Expression>
        </Rule>
        <Rule symbol-ref="CAD">
          <Expression>1-H(SNAI1)</Expression>
        </Rule>
        <Rule symbol-ref="sec_NOG">
          <Expression>gain_NOG*(0.00025+0.006*H(ZIC)*min(1,H(FGF)+H(BMPR)))</Expression>
        </Rule>
        <Rule symbol-ref="area_target">
          <Expression>area_target+0.001</Expression>
        </Rule>
      </System>
      <Mapper name="Count somite left">
        <Input value="cell.center.x&lt;size.x/2" />
        <Output symbol-ref="somite_left" mapping="sum" />
      </Mapper>
      <Mapper name="Count somite right">
        <Input value="cell.center.x&gt;=size.x/2" />
        <Output symbol-ref="somite_right" mapping="sum" />
      </Mapper>
    </CellType>
    <CellType name="neural" class="biological">
      <Property symbol="tissue" value="5" />
      <Property symbol="parent" value="0" />
      <Property symbol="q" value="0" />
      <Property symbol="side" value="0" />
      <Property symbol="floor" value="0" />
      <Property symbol="wedge" value="0" />
      <Property symbol="area_target" value="49" />
      <Property symbol="PTCH" value="0" />
      <Property symbol="GLI2" value="0" />
      <Property symbol="ZIC" value="1" />
      <Property symbol="BMPR" value="0" />
      <Property symbol="FZD" value="0" />
      <Property symbol="PAX3" value="0" />
      <Property symbol="SNAI1" value="0" />
      <Property symbol="CAD" value="1" />
      <Property symbol="shh_local" value="0" />
      <Property symbol="bmp_local" value="0" />
      <Property symbol="wnt_local" value="0" />
      <Property symbol="nog_local" value="0" />
      <Property symbol="sec_SHH" value="0" />
      <Property symbol="sec_BMP" value="0" />
      <Property symbol="sec_WNT" value="0" />
      <Property symbol="sec_NOG" value="0" />
      <Property symbol="noto_contact" value="0" />
      <Property symbol="floor_neighbor" value="0" />
      <Property symbol="somite_neighbors" value="0" />
      <Property symbol="bg" value="0.01" />
      <Property symbol="migration_force" value="1" />
      <Constant symbol="decay" value="0.0005" />
      <Function symbol="code">
        <Expression>if(floor&gt;0.5,5+q,if(side&lt;0,8+q,11+q))</Expression>
      </Function>
      <Function symbol="stain">
        <Expression>if(tissue==3,4,tissue)</Expression>
      </Function>
      <VolumeConstraint target="if(q==0,49+28*wedge,if(q==2,49-28*wedge,49))" strength="if(q==1,2,2+(0.008/0.04)*28*wedge)" />
      <ConnectivityConstraint />
      <Mapper time-step="1">
        <Input value="min(1,SHH/SHH_unit)" />
        <Output symbol-ref="shh_local" mapping="mean" />
      </Mapper>
      <Mapper time-step="1">
        <Input value="min(1,BMP_free)" />
        <Output symbol-ref="bmp_local" mapping="mean" />
      </Mapper>
      <Mapper time-step="1">
        <Input value="min(1,WNT)" />
        <Output symbol-ref="wnt_local" mapping="mean" />
      </Mapper>
      <Mapper time-step="1">
        <Input value="min(1,NOG)" />
        <Output symbol-ref="nog_local" mapping="mean" />
      </Mapper>
      <NeighborhoodReporter time-step="1">
        <Input value="cell.type==celltype.notochord.id" scaling="cell" />
        <Output symbol-ref="noto_contact" mapping="sum" />
      </NeighborhoodReporter>
      <InterfaceConstraint type="notochord" target="7*(q==0)*(floor&gt;0.5)" strength="20*(q==0)*(floor&gt;0.5)" />
      <NeighborhoodReporter time-step="1">
        <Input value="if(parent==local.parent and cell.type==celltype.neural.id,floor,0)" scaling="cell" />
        <Output symbol-ref="floor_neighbor" mapping="maximum" />
      </NeighborhoodReporter>
      <MechanicalLink strength="20" link-probability="(cell1.parent==cell2.parent and abs(cell1.q-cell2.q)==1)" unlink-probability="stretch.abs&gt;20" />
      <Property symbol="a_num" value="1" />
      <Property symbol="b_num" value="1" />
      <Property symbol="wedge_neighbor" value="0" />
      <PropertyVector symbol="a_pos" value="0,0,0" />
      <PropertyVector symbol="b_pos" value="0,0,0" />
      <PropertyVector symbol="a_sum" value="0,0,0" />
      <PropertyVector symbol="b_sum" value="0,0,0" />
      <PropertyVector symbol="junction_force" value="0,0,0" />
      <Mapper time-step="1" name="Biological parent 1: ax">
        <Input value="if(parent==1 and q==2,cell.center.x,0)" />
        <Output symbol-ref="P1_ax" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 2: ax">
        <Input value="if(parent==2 and q==2,cell.center.x,0)" />
        <Output symbol-ref="P2_ax" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 3: ax">
        <Input value="if(parent==3 and q==2,cell.center.x,0)" />
        <Output symbol-ref="P3_ax" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 4: ax">
        <Input value="if(parent==4 and q==2,cell.center.x,0)" />
        <Output symbol-ref="P4_ax" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 5: ax">
        <Input value="if(parent==5 and q==2,cell.center.x,0)" />
        <Output symbol-ref="P5_ax" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 6: ax">
        <Input value="if(parent==6 and q==2,cell.center.x,0)" />
        <Output symbol-ref="P6_ax" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 7: ax">
        <Input value="if(parent==7 and q==2,cell.center.x,0)" />
        <Output symbol-ref="P7_ax" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 8: ax">
        <Input value="if(parent==8 and q==2,cell.center.x,0)" />
        <Output symbol-ref="P8_ax" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 9: ax">
        <Input value="if(parent==9 and q==2,cell.center.x,0)" />
        <Output symbol-ref="P9_ax" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 10: ax">
        <Input value="if(parent==10 and q==2,cell.center.x,0)" />
        <Output symbol-ref="P10_ax" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 11: ax">
        <Input value="if(parent==11 and q==2,cell.center.x,0)" />
        <Output symbol-ref="P11_ax" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 12: ax">
        <Input value="if(parent==12 and q==2,cell.center.x,0)" />
        <Output symbol-ref="P12_ax" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 13: ax">
        <Input value="if(parent==13 and q==2,cell.center.x,0)" />
        <Output symbol-ref="P13_ax" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 14: ax">
        <Input value="if(parent==14 and q==2,cell.center.x,0)" />
        <Output symbol-ref="P14_ax" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 15: ax">
        <Input value="if(parent==15 and q==2,cell.center.x,0)" />
        <Output symbol-ref="P15_ax" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 16: ax">
        <Input value="if(parent==16 and q==2,cell.center.x,0)" />
        <Output symbol-ref="P16_ax" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 17: ax">
        <Input value="if(parent==17 and q==2,cell.center.x,0)" />
        <Output symbol-ref="P17_ax" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 18: ax">
        <Input value="if(parent==18 and q==2,cell.center.x,0)" />
        <Output symbol-ref="P18_ax" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 19: ax">
        <Input value="if(parent==19 and q==2,cell.center.x,0)" />
        <Output symbol-ref="P19_ax" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 20: ax">
        <Input value="if(parent==20 and q==2,cell.center.x,0)" />
        <Output symbol-ref="P20_ax" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 21: ax">
        <Input value="if(parent==21 and q==2,cell.center.x,0)" />
        <Output symbol-ref="P21_ax" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 22: ax">
        <Input value="if(parent==22 and q==2,cell.center.x,0)" />
        <Output symbol-ref="P22_ax" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 23: ax">
        <Input value="if(parent==23 and q==2,cell.center.x,0)" />
        <Output symbol-ref="P23_ax" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 24: ax">
        <Input value="if(parent==24 and q==2,cell.center.x,0)" />
        <Output symbol-ref="P24_ax" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 25: ax">
        <Input value="if(parent==25 and q==2,cell.center.x,0)" />
        <Output symbol-ref="P25_ax" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 26: ax">
        <Input value="if(parent==26 and q==2,cell.center.x,0)" />
        <Output symbol-ref="P26_ax" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 27: ax">
        <Input value="if(parent==27 and q==2,cell.center.x,0)" />
        <Output symbol-ref="P27_ax" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 28: ax">
        <Input value="if(parent==28 and q==2,cell.center.x,0)" />
        <Output symbol-ref="P28_ax" mapping="sum" />
      </Mapper>
      <Function symbol="parent_ax">
        <Expression>if(parent==1,P1_ax,if(parent==2,P2_ax,if(parent==3,P3_ax,if(parent==4,P4_ax,if(parent==5,P5_ax,if(parent==6,P6_ax,if(parent==7,P7_ax,if(parent==8,P8_ax,if(parent==9,P9_ax,if(parent==10,P10_ax,if(parent==11,P11_ax,if(parent==12,P12_ax,if(parent==13,P13_ax,if(parent==14,P14_ax,if(parent==15,P15_ax,if(parent==16,P16_ax,if(parent==17,P17_ax,if(parent==18,P18_ax,if(parent==19,P19_ax,if(parent==20,P20_ax,if(parent==21,P21_ax,if(parent==22,P22_ax,if(parent==23,P23_ax,if(parent==24,P24_ax,if(parent==25,P25_ax,if(parent==26,P26_ax,if(parent==27,P27_ax,P28_ax)))))))))))))))))))))))))))</Expression>
      </Function>
      <Mapper time-step="1" name="Biological parent 1: ay">
        <Input value="if(parent==1 and q==2,cell.center.y,0)" />
        <Output symbol-ref="P1_ay" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 2: ay">
        <Input value="if(parent==2 and q==2,cell.center.y,0)" />
        <Output symbol-ref="P2_ay" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 3: ay">
        <Input value="if(parent==3 and q==2,cell.center.y,0)" />
        <Output symbol-ref="P3_ay" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 4: ay">
        <Input value="if(parent==4 and q==2,cell.center.y,0)" />
        <Output symbol-ref="P4_ay" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 5: ay">
        <Input value="if(parent==5 and q==2,cell.center.y,0)" />
        <Output symbol-ref="P5_ay" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 6: ay">
        <Input value="if(parent==6 and q==2,cell.center.y,0)" />
        <Output symbol-ref="P6_ay" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 7: ay">
        <Input value="if(parent==7 and q==2,cell.center.y,0)" />
        <Output symbol-ref="P7_ay" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 8: ay">
        <Input value="if(parent==8 and q==2,cell.center.y,0)" />
        <Output symbol-ref="P8_ay" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 9: ay">
        <Input value="if(parent==9 and q==2,cell.center.y,0)" />
        <Output symbol-ref="P9_ay" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 10: ay">
        <Input value="if(parent==10 and q==2,cell.center.y,0)" />
        <Output symbol-ref="P10_ay" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 11: ay">
        <Input value="if(parent==11 and q==2,cell.center.y,0)" />
        <Output symbol-ref="P11_ay" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 12: ay">
        <Input value="if(parent==12 and q==2,cell.center.y,0)" />
        <Output symbol-ref="P12_ay" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 13: ay">
        <Input value="if(parent==13 and q==2,cell.center.y,0)" />
        <Output symbol-ref="P13_ay" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 14: ay">
        <Input value="if(parent==14 and q==2,cell.center.y,0)" />
        <Output symbol-ref="P14_ay" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 15: ay">
        <Input value="if(parent==15 and q==2,cell.center.y,0)" />
        <Output symbol-ref="P15_ay" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 16: ay">
        <Input value="if(parent==16 and q==2,cell.center.y,0)" />
        <Output symbol-ref="P16_ay" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 17: ay">
        <Input value="if(parent==17 and q==2,cell.center.y,0)" />
        <Output symbol-ref="P17_ay" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 18: ay">
        <Input value="if(parent==18 and q==2,cell.center.y,0)" />
        <Output symbol-ref="P18_ay" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 19: ay">
        <Input value="if(parent==19 and q==2,cell.center.y,0)" />
        <Output symbol-ref="P19_ay" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 20: ay">
        <Input value="if(parent==20 and q==2,cell.center.y,0)" />
        <Output symbol-ref="P20_ay" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 21: ay">
        <Input value="if(parent==21 and q==2,cell.center.y,0)" />
        <Output symbol-ref="P21_ay" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 22: ay">
        <Input value="if(parent==22 and q==2,cell.center.y,0)" />
        <Output symbol-ref="P22_ay" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 23: ay">
        <Input value="if(parent==23 and q==2,cell.center.y,0)" />
        <Output symbol-ref="P23_ay" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 24: ay">
        <Input value="if(parent==24 and q==2,cell.center.y,0)" />
        <Output symbol-ref="P24_ay" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 25: ay">
        <Input value="if(parent==25 and q==2,cell.center.y,0)" />
        <Output symbol-ref="P25_ay" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 26: ay">
        <Input value="if(parent==26 and q==2,cell.center.y,0)" />
        <Output symbol-ref="P26_ay" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 27: ay">
        <Input value="if(parent==27 and q==2,cell.center.y,0)" />
        <Output symbol-ref="P27_ay" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 28: ay">
        <Input value="if(parent==28 and q==2,cell.center.y,0)" />
        <Output symbol-ref="P28_ay" mapping="sum" />
      </Mapper>
      <Function symbol="parent_ay">
        <Expression>if(parent==1,P1_ay,if(parent==2,P2_ay,if(parent==3,P3_ay,if(parent==4,P4_ay,if(parent==5,P5_ay,if(parent==6,P6_ay,if(parent==7,P7_ay,if(parent==8,P8_ay,if(parent==9,P9_ay,if(parent==10,P10_ay,if(parent==11,P11_ay,if(parent==12,P12_ay,if(parent==13,P13_ay,if(parent==14,P14_ay,if(parent==15,P15_ay,if(parent==16,P16_ay,if(parent==17,P17_ay,if(parent==18,P18_ay,if(parent==19,P19_ay,if(parent==20,P20_ay,if(parent==21,P21_ay,if(parent==22,P22_ay,if(parent==23,P23_ay,if(parent==24,P24_ay,if(parent==25,P25_ay,if(parent==26,P26_ay,if(parent==27,P27_ay,P28_ay)))))))))))))))))))))))))))</Expression>
      </Function>
      <Mapper time-step="1" name="Biological parent 1: bx">
        <Input value="if(parent==1 and q==0,cell.center.x,0)" />
        <Output symbol-ref="P1_bx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 2: bx">
        <Input value="if(parent==2 and q==0,cell.center.x,0)" />
        <Output symbol-ref="P2_bx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 3: bx">
        <Input value="if(parent==3 and q==0,cell.center.x,0)" />
        <Output symbol-ref="P3_bx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 4: bx">
        <Input value="if(parent==4 and q==0,cell.center.x,0)" />
        <Output symbol-ref="P4_bx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 5: bx">
        <Input value="if(parent==5 and q==0,cell.center.x,0)" />
        <Output symbol-ref="P5_bx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 6: bx">
        <Input value="if(parent==6 and q==0,cell.center.x,0)" />
        <Output symbol-ref="P6_bx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 7: bx">
        <Input value="if(parent==7 and q==0,cell.center.x,0)" />
        <Output symbol-ref="P7_bx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 8: bx">
        <Input value="if(parent==8 and q==0,cell.center.x,0)" />
        <Output symbol-ref="P8_bx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 9: bx">
        <Input value="if(parent==9 and q==0,cell.center.x,0)" />
        <Output symbol-ref="P9_bx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 10: bx">
        <Input value="if(parent==10 and q==0,cell.center.x,0)" />
        <Output symbol-ref="P10_bx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 11: bx">
        <Input value="if(parent==11 and q==0,cell.center.x,0)" />
        <Output symbol-ref="P11_bx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 12: bx">
        <Input value="if(parent==12 and q==0,cell.center.x,0)" />
        <Output symbol-ref="P12_bx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 13: bx">
        <Input value="if(parent==13 and q==0,cell.center.x,0)" />
        <Output symbol-ref="P13_bx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 14: bx">
        <Input value="if(parent==14 and q==0,cell.center.x,0)" />
        <Output symbol-ref="P14_bx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 15: bx">
        <Input value="if(parent==15 and q==0,cell.center.x,0)" />
        <Output symbol-ref="P15_bx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 16: bx">
        <Input value="if(parent==16 and q==0,cell.center.x,0)" />
        <Output symbol-ref="P16_bx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 17: bx">
        <Input value="if(parent==17 and q==0,cell.center.x,0)" />
        <Output symbol-ref="P17_bx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 18: bx">
        <Input value="if(parent==18 and q==0,cell.center.x,0)" />
        <Output symbol-ref="P18_bx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 19: bx">
        <Input value="if(parent==19 and q==0,cell.center.x,0)" />
        <Output symbol-ref="P19_bx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 20: bx">
        <Input value="if(parent==20 and q==0,cell.center.x,0)" />
        <Output symbol-ref="P20_bx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 21: bx">
        <Input value="if(parent==21 and q==0,cell.center.x,0)" />
        <Output symbol-ref="P21_bx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 22: bx">
        <Input value="if(parent==22 and q==0,cell.center.x,0)" />
        <Output symbol-ref="P22_bx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 23: bx">
        <Input value="if(parent==23 and q==0,cell.center.x,0)" />
        <Output symbol-ref="P23_bx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 24: bx">
        <Input value="if(parent==24 and q==0,cell.center.x,0)" />
        <Output symbol-ref="P24_bx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 25: bx">
        <Input value="if(parent==25 and q==0,cell.center.x,0)" />
        <Output symbol-ref="P25_bx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 26: bx">
        <Input value="if(parent==26 and q==0,cell.center.x,0)" />
        <Output symbol-ref="P26_bx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 27: bx">
        <Input value="if(parent==27 and q==0,cell.center.x,0)" />
        <Output symbol-ref="P27_bx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 28: bx">
        <Input value="if(parent==28 and q==0,cell.center.x,0)" />
        <Output symbol-ref="P28_bx" mapping="sum" />
      </Mapper>
      <Function symbol="parent_bx">
        <Expression>if(parent==1,P1_bx,if(parent==2,P2_bx,if(parent==3,P3_bx,if(parent==4,P4_bx,if(parent==5,P5_bx,if(parent==6,P6_bx,if(parent==7,P7_bx,if(parent==8,P8_bx,if(parent==9,P9_bx,if(parent==10,P10_bx,if(parent==11,P11_bx,if(parent==12,P12_bx,if(parent==13,P13_bx,if(parent==14,P14_bx,if(parent==15,P15_bx,if(parent==16,P16_bx,if(parent==17,P17_bx,if(parent==18,P18_bx,if(parent==19,P19_bx,if(parent==20,P20_bx,if(parent==21,P21_bx,if(parent==22,P22_bx,if(parent==23,P23_bx,if(parent==24,P24_bx,if(parent==25,P25_bx,if(parent==26,P26_bx,if(parent==27,P27_bx,P28_bx)))))))))))))))))))))))))))</Expression>
      </Function>
      <Mapper time-step="1" name="Biological parent 1: by">
        <Input value="if(parent==1 and q==0,cell.center.y,0)" />
        <Output symbol-ref="P1_by" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 2: by">
        <Input value="if(parent==2 and q==0,cell.center.y,0)" />
        <Output symbol-ref="P2_by" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 3: by">
        <Input value="if(parent==3 and q==0,cell.center.y,0)" />
        <Output symbol-ref="P3_by" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 4: by">
        <Input value="if(parent==4 and q==0,cell.center.y,0)" />
        <Output symbol-ref="P4_by" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 5: by">
        <Input value="if(parent==5 and q==0,cell.center.y,0)" />
        <Output symbol-ref="P5_by" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 6: by">
        <Input value="if(parent==6 and q==0,cell.center.y,0)" />
        <Output symbol-ref="P6_by" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 7: by">
        <Input value="if(parent==7 and q==0,cell.center.y,0)" />
        <Output symbol-ref="P7_by" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 8: by">
        <Input value="if(parent==8 and q==0,cell.center.y,0)" />
        <Output symbol-ref="P8_by" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 9: by">
        <Input value="if(parent==9 and q==0,cell.center.y,0)" />
        <Output symbol-ref="P9_by" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 10: by">
        <Input value="if(parent==10 and q==0,cell.center.y,0)" />
        <Output symbol-ref="P10_by" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 11: by">
        <Input value="if(parent==11 and q==0,cell.center.y,0)" />
        <Output symbol-ref="P11_by" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 12: by">
        <Input value="if(parent==12 and q==0,cell.center.y,0)" />
        <Output symbol-ref="P12_by" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 13: by">
        <Input value="if(parent==13 and q==0,cell.center.y,0)" />
        <Output symbol-ref="P13_by" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 14: by">
        <Input value="if(parent==14 and q==0,cell.center.y,0)" />
        <Output symbol-ref="P14_by" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 15: by">
        <Input value="if(parent==15 and q==0,cell.center.y,0)" />
        <Output symbol-ref="P15_by" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 16: by">
        <Input value="if(parent==16 and q==0,cell.center.y,0)" />
        <Output symbol-ref="P16_by" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 17: by">
        <Input value="if(parent==17 and q==0,cell.center.y,0)" />
        <Output symbol-ref="P17_by" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 18: by">
        <Input value="if(parent==18 and q==0,cell.center.y,0)" />
        <Output symbol-ref="P18_by" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 19: by">
        <Input value="if(parent==19 and q==0,cell.center.y,0)" />
        <Output symbol-ref="P19_by" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 20: by">
        <Input value="if(parent==20 and q==0,cell.center.y,0)" />
        <Output symbol-ref="P20_by" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 21: by">
        <Input value="if(parent==21 and q==0,cell.center.y,0)" />
        <Output symbol-ref="P21_by" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 22: by">
        <Input value="if(parent==22 and q==0,cell.center.y,0)" />
        <Output symbol-ref="P22_by" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 23: by">
        <Input value="if(parent==23 and q==0,cell.center.y,0)" />
        <Output symbol-ref="P23_by" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 24: by">
        <Input value="if(parent==24 and q==0,cell.center.y,0)" />
        <Output symbol-ref="P24_by" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 25: by">
        <Input value="if(parent==25 and q==0,cell.center.y,0)" />
        <Output symbol-ref="P25_by" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 26: by">
        <Input value="if(parent==26 and q==0,cell.center.y,0)" />
        <Output symbol-ref="P26_by" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 27: by">
        <Input value="if(parent==27 and q==0,cell.center.y,0)" />
        <Output symbol-ref="P27_by" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 28: by">
        <Input value="if(parent==28 and q==0,cell.center.y,0)" />
        <Output symbol-ref="P28_by" mapping="sum" />
      </Mapper>
      <Function symbol="parent_by">
        <Expression>if(parent==1,P1_by,if(parent==2,P2_by,if(parent==3,P3_by,if(parent==4,P4_by,if(parent==5,P5_by,if(parent==6,P6_by,if(parent==7,P7_by,if(parent==8,P8_by,if(parent==9,P9_by,if(parent==10,P10_by,if(parent==11,P11_by,if(parent==12,P12_by,if(parent==13,P13_by,if(parent==14,P14_by,if(parent==15,P15_by,if(parent==16,P16_by,if(parent==17,P17_by,if(parent==18,P18_by,if(parent==19,P19_by,if(parent==20,P20_by,if(parent==21,P21_by,if(parent==22,P22_by,if(parent==23,P23_by,if(parent==24,P24_by,if(parent==25,P25_by,if(parent==26,P26_by,if(parent==27,P27_by,P28_by)))))))))))))))))))))))))))</Expression>
      </Function>
      <Mapper time-step="1" name="Biological parent 1: cw">
        <Input value="if(parent==1 and q==1,wedge,0)" />
        <Output symbol-ref="P1_cw" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 2: cw">
        <Input value="if(parent==2 and q==1,wedge,0)" />
        <Output symbol-ref="P2_cw" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 3: cw">
        <Input value="if(parent==3 and q==1,wedge,0)" />
        <Output symbol-ref="P3_cw" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 4: cw">
        <Input value="if(parent==4 and q==1,wedge,0)" />
        <Output symbol-ref="P4_cw" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 5: cw">
        <Input value="if(parent==5 and q==1,wedge,0)" />
        <Output symbol-ref="P5_cw" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 6: cw">
        <Input value="if(parent==6 and q==1,wedge,0)" />
        <Output symbol-ref="P6_cw" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 7: cw">
        <Input value="if(parent==7 and q==1,wedge,0)" />
        <Output symbol-ref="P7_cw" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 8: cw">
        <Input value="if(parent==8 and q==1,wedge,0)" />
        <Output symbol-ref="P8_cw" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 9: cw">
        <Input value="if(parent==9 and q==1,wedge,0)" />
        <Output symbol-ref="P9_cw" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 10: cw">
        <Input value="if(parent==10 and q==1,wedge,0)" />
        <Output symbol-ref="P10_cw" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 11: cw">
        <Input value="if(parent==11 and q==1,wedge,0)" />
        <Output symbol-ref="P11_cw" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 12: cw">
        <Input value="if(parent==12 and q==1,wedge,0)" />
        <Output symbol-ref="P12_cw" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 13: cw">
        <Input value="if(parent==13 and q==1,wedge,0)" />
        <Output symbol-ref="P13_cw" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 14: cw">
        <Input value="if(parent==14 and q==1,wedge,0)" />
        <Output symbol-ref="P14_cw" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 15: cw">
        <Input value="if(parent==15 and q==1,wedge,0)" />
        <Output symbol-ref="P15_cw" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 16: cw">
        <Input value="if(parent==16 and q==1,wedge,0)" />
        <Output symbol-ref="P16_cw" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 17: cw">
        <Input value="if(parent==17 and q==1,wedge,0)" />
        <Output symbol-ref="P17_cw" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 18: cw">
        <Input value="if(parent==18 and q==1,wedge,0)" />
        <Output symbol-ref="P18_cw" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 19: cw">
        <Input value="if(parent==19 and q==1,wedge,0)" />
        <Output symbol-ref="P19_cw" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 20: cw">
        <Input value="if(parent==20 and q==1,wedge,0)" />
        <Output symbol-ref="P20_cw" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 21: cw">
        <Input value="if(parent==21 and q==1,wedge,0)" />
        <Output symbol-ref="P21_cw" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 22: cw">
        <Input value="if(parent==22 and q==1,wedge,0)" />
        <Output symbol-ref="P22_cw" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 23: cw">
        <Input value="if(parent==23 and q==1,wedge,0)" />
        <Output symbol-ref="P23_cw" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 24: cw">
        <Input value="if(parent==24 and q==1,wedge,0)" />
        <Output symbol-ref="P24_cw" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 25: cw">
        <Input value="if(parent==25 and q==1,wedge,0)" />
        <Output symbol-ref="P25_cw" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 26: cw">
        <Input value="if(parent==26 and q==1,wedge,0)" />
        <Output symbol-ref="P26_cw" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 27: cw">
        <Input value="if(parent==27 and q==1,wedge,0)" />
        <Output symbol-ref="P27_cw" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 28: cw">
        <Input value="if(parent==28 and q==1,wedge,0)" />
        <Output symbol-ref="P28_cw" mapping="sum" />
      </Mapper>
      <Function symbol="parent_cw">
        <Expression>if(parent==1,P1_cw,if(parent==2,P2_cw,if(parent==3,P3_cw,if(parent==4,P4_cw,if(parent==5,P5_cw,if(parent==6,P6_cw,if(parent==7,P7_cw,if(parent==8,P8_cw,if(parent==9,P9_cw,if(parent==10,P10_cw,if(parent==11,P11_cw,if(parent==12,P12_cw,if(parent==13,P13_cw,if(parent==14,P14_cw,if(parent==15,P15_cw,if(parent==16,P16_cw,if(parent==17,P17_cw,if(parent==18,P18_cw,if(parent==19,P19_cw,if(parent==20,P20_cw,if(parent==21,P21_cw,if(parent==22,P22_cw,if(parent==23,P23_cw,if(parent==24,P24_cw,if(parent==25,P25_cw,if(parent==26,P26_cw,if(parent==27,P27_cw,P28_cw)))))))))))))))))))))))))))</Expression>
      </Function>
      <Mapper time-step="1" name="Biological parent 1: fp">
        <Input value="if(parent==1,floor,0)" />
        <Output symbol-ref="P1_fp" mapping="maximum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 2: fp">
        <Input value="if(parent==2,floor,0)" />
        <Output symbol-ref="P2_fp" mapping="maximum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 3: fp">
        <Input value="if(parent==3,floor,0)" />
        <Output symbol-ref="P3_fp" mapping="maximum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 4: fp">
        <Input value="if(parent==4,floor,0)" />
        <Output symbol-ref="P4_fp" mapping="maximum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 5: fp">
        <Input value="if(parent==5,floor,0)" />
        <Output symbol-ref="P5_fp" mapping="maximum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 6: fp">
        <Input value="if(parent==6,floor,0)" />
        <Output symbol-ref="P6_fp" mapping="maximum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 7: fp">
        <Input value="if(parent==7,floor,0)" />
        <Output symbol-ref="P7_fp" mapping="maximum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 8: fp">
        <Input value="if(parent==8,floor,0)" />
        <Output symbol-ref="P8_fp" mapping="maximum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 9: fp">
        <Input value="if(parent==9,floor,0)" />
        <Output symbol-ref="P9_fp" mapping="maximum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 10: fp">
        <Input value="if(parent==10,floor,0)" />
        <Output symbol-ref="P10_fp" mapping="maximum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 11: fp">
        <Input value="if(parent==11,floor,0)" />
        <Output symbol-ref="P11_fp" mapping="maximum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 12: fp">
        <Input value="if(parent==12,floor,0)" />
        <Output symbol-ref="P12_fp" mapping="maximum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 13: fp">
        <Input value="if(parent==13,floor,0)" />
        <Output symbol-ref="P13_fp" mapping="maximum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 14: fp">
        <Input value="if(parent==14,floor,0)" />
        <Output symbol-ref="P14_fp" mapping="maximum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 15: fp">
        <Input value="if(parent==15,floor,0)" />
        <Output symbol-ref="P15_fp" mapping="maximum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 16: fp">
        <Input value="if(parent==16,floor,0)" />
        <Output symbol-ref="P16_fp" mapping="maximum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 17: fp">
        <Input value="if(parent==17,floor,0)" />
        <Output symbol-ref="P17_fp" mapping="maximum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 18: fp">
        <Input value="if(parent==18,floor,0)" />
        <Output symbol-ref="P18_fp" mapping="maximum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 19: fp">
        <Input value="if(parent==19,floor,0)" />
        <Output symbol-ref="P19_fp" mapping="maximum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 20: fp">
        <Input value="if(parent==20,floor,0)" />
        <Output symbol-ref="P20_fp" mapping="maximum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 21: fp">
        <Input value="if(parent==21,floor,0)" />
        <Output symbol-ref="P21_fp" mapping="maximum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 22: fp">
        <Input value="if(parent==22,floor,0)" />
        <Output symbol-ref="P22_fp" mapping="maximum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 23: fp">
        <Input value="if(parent==23,floor,0)" />
        <Output symbol-ref="P23_fp" mapping="maximum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 24: fp">
        <Input value="if(parent==24,floor,0)" />
        <Output symbol-ref="P24_fp" mapping="maximum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 25: fp">
        <Input value="if(parent==25,floor,0)" />
        <Output symbol-ref="P25_fp" mapping="maximum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 26: fp">
        <Input value="if(parent==26,floor,0)" />
        <Output symbol-ref="P26_fp" mapping="maximum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 27: fp">
        <Input value="if(parent==27,floor,0)" />
        <Output symbol-ref="P27_fp" mapping="maximum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 28: fp">
        <Input value="if(parent==28,floor,0)" />
        <Output symbol-ref="P28_fp" mapping="maximum" />
      </Mapper>
      <Function symbol="parent_fp">
        <Expression>if(parent==1,P1_fp,if(parent==2,P2_fp,if(parent==3,P3_fp,if(parent==4,P4_fp,if(parent==5,P5_fp,if(parent==6,P6_fp,if(parent==7,P7_fp,if(parent==8,P8_fp,if(parent==9,P9_fp,if(parent==10,P10_fp,if(parent==11,P11_fp,if(parent==12,P12_fp,if(parent==13,P13_fp,if(parent==14,P14_fp,if(parent==15,P15_fp,if(parent==16,P16_fp,if(parent==17,P17_fp,if(parent==18,P18_fp,if(parent==19,P19_fp,if(parent==20,P20_fp,if(parent==21,P21_fp,if(parent==22,P22_fp,if(parent==23,P23_fp,if(parent==24,P24_fp,if(parent==25,P25_fp,if(parent==26,P26_fp,if(parent==27,P27_fp,P28_fp)))))))))))))))))))))))))))</Expression>
      </Function>
      <Mapper time-step="1" name="Biological parent 1: cx">
        <Input value="if(parent==1,cell.center.x*cell.volume,0)" />
        <Output symbol-ref="P1_cx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 2: cx">
        <Input value="if(parent==2,cell.center.x*cell.volume,0)" />
        <Output symbol-ref="P2_cx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 3: cx">
        <Input value="if(parent==3,cell.center.x*cell.volume,0)" />
        <Output symbol-ref="P3_cx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 4: cx">
        <Input value="if(parent==4,cell.center.x*cell.volume,0)" />
        <Output symbol-ref="P4_cx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 5: cx">
        <Input value="if(parent==5,cell.center.x*cell.volume,0)" />
        <Output symbol-ref="P5_cx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 6: cx">
        <Input value="if(parent==6,cell.center.x*cell.volume,0)" />
        <Output symbol-ref="P6_cx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 7: cx">
        <Input value="if(parent==7,cell.center.x*cell.volume,0)" />
        <Output symbol-ref="P7_cx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 8: cx">
        <Input value="if(parent==8,cell.center.x*cell.volume,0)" />
        <Output symbol-ref="P8_cx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 9: cx">
        <Input value="if(parent==9,cell.center.x*cell.volume,0)" />
        <Output symbol-ref="P9_cx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 10: cx">
        <Input value="if(parent==10,cell.center.x*cell.volume,0)" />
        <Output symbol-ref="P10_cx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 11: cx">
        <Input value="if(parent==11,cell.center.x*cell.volume,0)" />
        <Output symbol-ref="P11_cx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 12: cx">
        <Input value="if(parent==12,cell.center.x*cell.volume,0)" />
        <Output symbol-ref="P12_cx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 13: cx">
        <Input value="if(parent==13,cell.center.x*cell.volume,0)" />
        <Output symbol-ref="P13_cx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 14: cx">
        <Input value="if(parent==14,cell.center.x*cell.volume,0)" />
        <Output symbol-ref="P14_cx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 15: cx">
        <Input value="if(parent==15,cell.center.x*cell.volume,0)" />
        <Output symbol-ref="P15_cx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 16: cx">
        <Input value="if(parent==16,cell.center.x*cell.volume,0)" />
        <Output symbol-ref="P16_cx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 17: cx">
        <Input value="if(parent==17,cell.center.x*cell.volume,0)" />
        <Output symbol-ref="P17_cx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 18: cx">
        <Input value="if(parent==18,cell.center.x*cell.volume,0)" />
        <Output symbol-ref="P18_cx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 19: cx">
        <Input value="if(parent==19,cell.center.x*cell.volume,0)" />
        <Output symbol-ref="P19_cx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 20: cx">
        <Input value="if(parent==20,cell.center.x*cell.volume,0)" />
        <Output symbol-ref="P20_cx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 21: cx">
        <Input value="if(parent==21,cell.center.x*cell.volume,0)" />
        <Output symbol-ref="P21_cx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 22: cx">
        <Input value="if(parent==22,cell.center.x*cell.volume,0)" />
        <Output symbol-ref="P22_cx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 23: cx">
        <Input value="if(parent==23,cell.center.x*cell.volume,0)" />
        <Output symbol-ref="P23_cx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 24: cx">
        <Input value="if(parent==24,cell.center.x*cell.volume,0)" />
        <Output symbol-ref="P24_cx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 25: cx">
        <Input value="if(parent==25,cell.center.x*cell.volume,0)" />
        <Output symbol-ref="P25_cx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 26: cx">
        <Input value="if(parent==26,cell.center.x*cell.volume,0)" />
        <Output symbol-ref="P26_cx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 27: cx">
        <Input value="if(parent==27,cell.center.x*cell.volume,0)" />
        <Output symbol-ref="P27_cx" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 28: cx">
        <Input value="if(parent==28,cell.center.x*cell.volume,0)" />
        <Output symbol-ref="P28_cx" mapping="sum" />
      </Mapper>
      <Function symbol="parent_cx">
        <Expression>if(parent==1,P1_cx,if(parent==2,P2_cx,if(parent==3,P3_cx,if(parent==4,P4_cx,if(parent==5,P5_cx,if(parent==6,P6_cx,if(parent==7,P7_cx,if(parent==8,P8_cx,if(parent==9,P9_cx,if(parent==10,P10_cx,if(parent==11,P11_cx,if(parent==12,P12_cx,if(parent==13,P13_cx,if(parent==14,P14_cx,if(parent==15,P15_cx,if(parent==16,P16_cx,if(parent==17,P17_cx,if(parent==18,P18_cx,if(parent==19,P19_cx,if(parent==20,P20_cx,if(parent==21,P21_cx,if(parent==22,P22_cx,if(parent==23,P23_cx,if(parent==24,P24_cx,if(parent==25,P25_cx,if(parent==26,P26_cx,if(parent==27,P27_cx,P28_cx)))))))))))))))))))))))))))</Expression>
      </Function>
      <Mapper time-step="1" name="Biological parent 1: vol">
        <Input value="if(parent==1,cell.volume,0)" />
        <Output symbol-ref="P1_vol" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 2: vol">
        <Input value="if(parent==2,cell.volume,0)" />
        <Output symbol-ref="P2_vol" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 3: vol">
        <Input value="if(parent==3,cell.volume,0)" />
        <Output symbol-ref="P3_vol" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 4: vol">
        <Input value="if(parent==4,cell.volume,0)" />
        <Output symbol-ref="P4_vol" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 5: vol">
        <Input value="if(parent==5,cell.volume,0)" />
        <Output symbol-ref="P5_vol" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 6: vol">
        <Input value="if(parent==6,cell.volume,0)" />
        <Output symbol-ref="P6_vol" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 7: vol">
        <Input value="if(parent==7,cell.volume,0)" />
        <Output symbol-ref="P7_vol" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 8: vol">
        <Input value="if(parent==8,cell.volume,0)" />
        <Output symbol-ref="P8_vol" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 9: vol">
        <Input value="if(parent==9,cell.volume,0)" />
        <Output symbol-ref="P9_vol" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 10: vol">
        <Input value="if(parent==10,cell.volume,0)" />
        <Output symbol-ref="P10_vol" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 11: vol">
        <Input value="if(parent==11,cell.volume,0)" />
        <Output symbol-ref="P11_vol" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 12: vol">
        <Input value="if(parent==12,cell.volume,0)" />
        <Output symbol-ref="P12_vol" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 13: vol">
        <Input value="if(parent==13,cell.volume,0)" />
        <Output symbol-ref="P13_vol" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 14: vol">
        <Input value="if(parent==14,cell.volume,0)" />
        <Output symbol-ref="P14_vol" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 15: vol">
        <Input value="if(parent==15,cell.volume,0)" />
        <Output symbol-ref="P15_vol" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 16: vol">
        <Input value="if(parent==16,cell.volume,0)" />
        <Output symbol-ref="P16_vol" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 17: vol">
        <Input value="if(parent==17,cell.volume,0)" />
        <Output symbol-ref="P17_vol" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 18: vol">
        <Input value="if(parent==18,cell.volume,0)" />
        <Output symbol-ref="P18_vol" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 19: vol">
        <Input value="if(parent==19,cell.volume,0)" />
        <Output symbol-ref="P19_vol" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 20: vol">
        <Input value="if(parent==20,cell.volume,0)" />
        <Output symbol-ref="P20_vol" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 21: vol">
        <Input value="if(parent==21,cell.volume,0)" />
        <Output symbol-ref="P21_vol" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 22: vol">
        <Input value="if(parent==22,cell.volume,0)" />
        <Output symbol-ref="P22_vol" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 23: vol">
        <Input value="if(parent==23,cell.volume,0)" />
        <Output symbol-ref="P23_vol" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 24: vol">
        <Input value="if(parent==24,cell.volume,0)" />
        <Output symbol-ref="P24_vol" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 25: vol">
        <Input value="if(parent==25,cell.volume,0)" />
        <Output symbol-ref="P25_vol" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 26: vol">
        <Input value="if(parent==26,cell.volume,0)" />
        <Output symbol-ref="P26_vol" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 27: vol">
        <Input value="if(parent==27,cell.volume,0)" />
        <Output symbol-ref="P27_vol" mapping="sum" />
      </Mapper>
      <Mapper time-step="1" name="Biological parent 28: vol">
        <Input value="if(parent==28,cell.volume,0)" />
        <Output symbol-ref="P28_vol" mapping="sum" />
      </Mapper>
      <Function symbol="parent_vol">
        <Expression>if(parent==1,P1_vol,if(parent==2,P2_vol,if(parent==3,P3_vol,if(parent==4,P4_vol,if(parent==5,P5_vol,if(parent==6,P6_vol,if(parent==7,P7_vol,if(parent==8,P8_vol,if(parent==9,P9_vol,if(parent==10,P10_vol,if(parent==11,P11_vol,if(parent==12,P12_vol,if(parent==13,P13_vol,if(parent==14,P14_vol,if(parent==15,P15_vol,if(parent==16,P16_vol,if(parent==17,P17_vol,if(parent==18,P18_vol,if(parent==19,P19_vol,if(parent==20,P20_vol,if(parent==21,P21_vol,if(parent==22,P22_vol,if(parent==23,P23_vol,if(parent==24,P24_vol,if(parent==25,P25_vol,if(parent==26,P26_vol,if(parent==27,P27_vol,P28_vol)))))))))))))))))))))))))))</Expression>
      </Function>
      <Function symbol="parent_center_x">
        <Expression>parent_cx/max(1,parent_vol)</Expression>
      </Function>
      <Function symbol="end_distance">
        <Expression>sqrt((a_pos.x-b_pos.x)^2+(a_pos.y-b_pos.y)^2)</Expression>
      </Function>
      <VectorFunction symbol="end_direction">
        <Expression>if(q==0,1,if(q==2,-1,0))*(a_pos.x-b_pos.x)/max(1e-9,end_distance),if(q==0,1,if(q==2,-1,0))*(a_pos.y-b_pos.y)/max(1e-9,end_distance),0</Expression>
      </VectorFunction>
      <DirectedMotion direction="end_direction" strength="if(a_num&gt;0 and b_num&gt;0,2*20*(end_distance-(12+6*wedge))/max(1,cell.volume),0)" update-direction="cell-mass-displacement" name="Apicobasal Hookean connector, 12 to 18 micrometres" />
      <Function symbol="middle_distance">
        <Expression>sqrt(((a_pos.x+b_pos.x)/2-cell.center.x)^2+((a_pos.y+b_pos.y)/2-cell.center.y)^2)</Expression>
      </Function>
      <VectorFunction symbol="middle_direction">
        <Expression>((a_pos.x+b_pos.x)/2-cell.center.x)/max(1e-9,middle_distance),((a_pos.y+b_pos.y)/2-cell.center.y)/max(1e-9,middle_distance),0</Expression>
      </VectorFunction>
      <DirectedMotion direction="middle_direction" strength="if(q==1,2*20*middle_distance/max(1,cell.volume),0)" update-direction="cell-mass-displacement" name="Maintain lateral compartment within the same biological cell" />
      <NeighborhoodVectorReporter time-step="1">
        <Input value="if(cell.type==celltype.neural.id and parent!=local.parent and q==local.q and (q==0 or q==2),spring_component(cell.center.x-local.cell.center.x,cell.center.y-local.cell.center.y,if(q==2,5*(1-(wedge+local.wedge)/2),5+4*(wedge+local.wedge)/2),if(q==2,20+20*(wedge+local.wedge)/2,20)),0),if(cell.type==celltype.neural.id and parent!=local.parent and q==local.q and (q==0 or q==2),spring_component(cell.center.y-local.cell.center.y,cell.center.x-local.cell.center.x,if(q==2,5*(1-(wedge+local.wedge)/2),5+4*(wedge+local.wedge)/2),if(q==2,20+20*(wedge+local.wedge)/2,20)),0),0" scaling="cell" />
        <Output symbol-ref="junction_force" mapping="sum" />
      </NeighborhoodVectorReporter>
      <DirectedMotion direction="junction_force/max(1e-9,junction_force.abs)" strength="junction_force.abs/max(1,cell.volume)" update-direction="cell-mass-displacement" name="Apical and basal neighbor FPP force approximation" />
      <System solver="Euler [fixed, O(1)]" time-step="1" name="Cell signals and mechanical response">
        <Rule symbol-ref="PTCH">
          <Expression>min(1,gain_PTCH*H(shh_local)+bg)</Expression>
        </Rule>
        <Rule symbol-ref="GLI2">
          <Expression>min(1,gain_GLI2*H(PTCH)*(0.5+0.5*H(ATRA))+bg)</Expression>
        </Rule>
        <Rule symbol-ref="ZIC">
          <Expression>min(1,gain_ZIC*(1-(1-H(BMPR))*H(GLI2))*(1-(1-H(BMPR))*H(PTCH))+bg)</Expression>
        </Rule>
        <Rule symbol-ref="BMPR">
          <Expression>min(1,H(bmp_local)+bg)</Expression>
        </Rule>
        <Rule symbol-ref="FZD">
          <Expression>min(1,H(wnt_local)+bg)</Expression>
        </Rule>
        <Rule symbol-ref="PAX3">
          <Expression>min(1,gain_PAX3*H(FZD)*(1-H(FGF))+bg)</Expression>
        </Rule>
        <Rule symbol-ref="SNAI1">
          <Expression>min(1,gain_SNAI1*H(PAX3)*(1-H(FGF))*(0.5+0.5*H(BMPR))+bg)</Expression>
        </Rule>
        <Rule symbol-ref="CAD">
          <Expression>1-H(SNAI1)</Expression>
        </Rule>
        <Rule symbol-ref="floor">
          <Expression>max(floor,max(parent_fp,if(noto_contact&gt;0 and PTCH&gt;0.5 and GLI2&gt;0.3,1,0)))</Expression>
        </Rule>
        <Rule symbol-ref="tissue">
          <Expression>if(floor&gt;0.5,6,5)</Expression>
        </Rule>
        <Rule symbol-ref="wedge">
          <Expression>if(q==1,min(1,max(0,wedge+0.04/28*(if(floor&gt;0.5,1,4*gain_BMP4*p_ac*(1-wedge)-0.1*wedge)))),parent_cw)</Expression>
        </Rule>
        <VectorRule symbol-ref="a_pos">
          <Expression>parent_ax,parent_ay,0</Expression>
        </VectorRule>
        <VectorRule symbol-ref="b_pos">
          <Expression>parent_bx,parent_by,0</Expression>
        </VectorRule>
        <Rule symbol-ref="sec_SHH">
          <Expression>gain_SHH*floor*(0.007+0.007*H(PTCH))</Expression>
        </Rule>
        <Rule symbol-ref="sec_NOG">
          <Expression>gain_NOG*(0.00025+0.006*H(ZIC)*min(1,H(FGF)+H(BMPR)))</Expression>
        </Rule>
      </System>
      <Function symbol="p_ac">
        <Expression>1-exp(-(4*H(bmp_local)*(1-H(bmp_local))*(1-H(shh_local)))/4)</Expression>
      </Function>
      <Mapper name="Count biological neuroectoderm left">
        <Input value="q==1 and parent_fp&lt;=0.5 and parent_center_x&lt;size.x/2" />
        <Output symbol-ref="neuroectoderm_left" mapping="sum" />
      </Mapper>
      <Mapper name="Count biological floor_plate left">
        <Input value="q==1 and parent_fp&gt;0.5 and parent_center_x&lt;size.x/2" />
        <Output symbol-ref="floor_plate_left" mapping="sum" />
      </Mapper>
      <Mapper name="Count biological neuroectoderm right">
        <Input value="q==1 and parent_fp&lt;=0.5 and parent_center_x&gt;=size.x/2" />
        <Output symbol-ref="neuroectoderm_right" mapping="sum" />
      </Mapper>
      <Mapper name="Count biological floor_plate right">
        <Input value="q==1 and parent_fp&gt;0.5 and parent_center_x&gt;=size.x/2" />
        <Output symbol-ref="floor_plate_right" mapping="sum" />
      </Mapper>
    </CellType>
    <CellType name="surface_ectoderm" class="biological">
      <Property symbol="tissue" value="7" />
      <Property symbol="parent" value="0" />
      <Property symbol="q" value="0" />
      <Property symbol="side" value="0" />
      <Property symbol="floor" value="0" />
      <Property symbol="wedge" value="0" />
      <Property symbol="area_target" value="49" />
      <Property symbol="PTCH" value="0" />
      <Property symbol="GLI2" value="0" />
      <Property symbol="ZIC" value="1" />
      <Property symbol="BMPR" value="0" />
      <Property symbol="FZD" value="0" />
      <Property symbol="PAX3" value="0" />
      <Property symbol="SNAI1" value="0" />
      <Property symbol="CAD" value="1" />
      <Property symbol="shh_local" value="0" />
      <Property symbol="bmp_local" value="0" />
      <Property symbol="wnt_local" value="0" />
      <Property symbol="nog_local" value="0" />
      <Property symbol="sec_SHH" value="0" />
      <Property symbol="sec_BMP" value="0" />
      <Property symbol="sec_WNT" value="0" />
      <Property symbol="sec_NOG" value="0" />
      <Property symbol="noto_contact" value="0" />
      <Property symbol="floor_neighbor" value="0" />
      <Property symbol="somite_neighbors" value="0" />
      <Property symbol="bg" value="0.01" />
      <Property symbol="migration_force" value="1" />
      <Constant symbol="decay" value="0.0005" />
      <Function symbol="code">
        <Expression>if(side&lt;0,14,15)</Expression>
      </Function>
      <Function symbol="stain">
        <Expression>if(tissue==3,4,tissue)</Expression>
      </Function>
      <VolumeConstraint target="area_target" strength="2" />
      <ConnectivityConstraint />
      <Mapper time-step="1">
        <Input value="min(1,SHH/SHH_unit)" />
        <Output symbol-ref="shh_local" mapping="mean" />
      </Mapper>
      <Mapper time-step="1">
        <Input value="min(1,BMP_free)" />
        <Output symbol-ref="bmp_local" mapping="mean" />
      </Mapper>
      <Mapper time-step="1">
        <Input value="min(1,WNT)" />
        <Output symbol-ref="wnt_local" mapping="mean" />
      </Mapper>
      <Mapper time-step="1">
        <Input value="min(1,NOG)" />
        <Output symbol-ref="nog_local" mapping="mean" />
      </Mapper>
      <System solver="Euler [fixed, O(1)]" time-step="1" name="Cell signals and mechanical response">
        <Rule symbol-ref="PTCH">
          <Expression>min(1,gain_PTCH*H(shh_local)+bg)</Expression>
        </Rule>
        <Rule symbol-ref="GLI2">
          <Expression>min(1,gain_GLI2*H(PTCH)*(0.5+0.5*H(ATRA))+bg)</Expression>
        </Rule>
        <Rule symbol-ref="ZIC">
          <Expression>min(1,gain_ZIC*(1-(1-H(BMPR))*H(GLI2))*(1-(1-H(BMPR))*H(PTCH))+bg)</Expression>
        </Rule>
        <Rule symbol-ref="BMPR">
          <Expression>min(1,H(bmp_local)+bg)</Expression>
        </Rule>
        <Rule symbol-ref="FZD">
          <Expression>min(1,H(wnt_local)+bg)</Expression>
        </Rule>
        <Rule symbol-ref="PAX3">
          <Expression>min(1,gain_PAX3*H(FZD)*(1-H(FGF))+bg)</Expression>
        </Rule>
        <Rule symbol-ref="SNAI1">
          <Expression>min(1,gain_SNAI1*H(PAX3)*(1-H(FGF))*(0.5+0.5*H(BMPR))+bg)</Expression>
        </Rule>
        <Rule symbol-ref="CAD">
          <Expression>1-H(SNAI1)</Expression>
        </Rule>
        <Rule symbol-ref="sec_BMP">
          <Expression>gain_BMP4*0.015*(1-H(FGF))</Expression>
        </Rule>
        <Rule symbol-ref="sec_WNT">
          <Expression>gain_WNT*(0.007+0.007*H(ATRA))*(1-H(FGF))</Expression>
        </Rule>
        <Rule symbol-ref="area_target">
          <Expression>area_target+0.003</Expression>
        </Rule>
      </System>
      <DirectedMotion direction="-side,0,0" strength="migration_force" />
      <Mapper name="Count surface_ectoderm left">
        <Input value="cell.center.x&lt;size.x/2" />
        <Output symbol-ref="surface_ectoderm_left" mapping="sum" />
      </Mapper>
      <Mapper name="Count surface_ectoderm right">
        <Input value="cell.center.x&gt;=size.x/2" />
        <Output symbol-ref="surface_ectoderm_right" mapping="sum" />
      </Mapper>
    </CellType>
    <CellType name="neural_crest" class="biological">
      <Property symbol="tissue" value="8" />
      <Property symbol="parent" value="0" />
      <Property symbol="q" value="0" />
      <Property symbol="side" value="0" />
      <Property symbol="floor" value="0" />
      <Property symbol="wedge" value="0" />
      <Property symbol="area_target" value="49" />
      <Property symbol="PTCH" value="0" />
      <Property symbol="GLI2" value="0" />
      <Property symbol="ZIC" value="1" />
      <Property symbol="BMPR" value="0" />
      <Property symbol="FZD" value="0" />
      <Property symbol="PAX3" value="0" />
      <Property symbol="SNAI1" value="0" />
      <Property symbol="CAD" value="1" />
      <Property symbol="shh_local" value="0" />
      <Property symbol="bmp_local" value="0" />
      <Property symbol="wnt_local" value="0" />
      <Property symbol="nog_local" value="0" />
      <Property symbol="sec_SHH" value="0" />
      <Property symbol="sec_BMP" value="0" />
      <Property symbol="sec_WNT" value="0" />
      <Property symbol="sec_NOG" value="0" />
      <Property symbol="noto_contact" value="0" />
      <Property symbol="floor_neighbor" value="0" />
      <Property symbol="somite_neighbors" value="0" />
      <Property symbol="bg" value="0.01" />
      <Property symbol="migration_force" value="1" />
      <Constant symbol="decay" value="0.0005" />
      <Function symbol="code">
        <Expression>if(side&lt;0,19,20)</Expression>
      </Function>
      <Function symbol="stain">
        <Expression>if(tissue==3,4,tissue)</Expression>
      </Function>
      <VolumeConstraint target="area_target" strength="2" />
      <ConnectivityConstraint />
      <Mapper time-step="1">
        <Input value="min(1,SHH/SHH_unit)" />
        <Output symbol-ref="shh_local" mapping="mean" />
      </Mapper>
      <Mapper time-step="1">
        <Input value="min(1,BMP_free)" />
        <Output symbol-ref="bmp_local" mapping="mean" />
      </Mapper>
      <Mapper time-step="1">
        <Input value="min(1,WNT)" />
        <Output symbol-ref="wnt_local" mapping="mean" />
      </Mapper>
      <Mapper time-step="1">
        <Input value="min(1,NOG)" />
        <Output symbol-ref="nog_local" mapping="mean" />
      </Mapper>
      <System solver="Euler [fixed, O(1)]" time-step="1" name="Cell signals and mechanical response">
        <Rule symbol-ref="PTCH">
          <Expression>min(1,gain_PTCH*H(shh_local)+bg)</Expression>
        </Rule>
        <Rule symbol-ref="GLI2">
          <Expression>min(1,gain_GLI2*H(PTCH)*(0.5+0.5*H(ATRA))+bg)</Expression>
        </Rule>
        <Rule symbol-ref="ZIC">
          <Expression>min(1,gain_ZIC*(1-(1-H(BMPR))*H(GLI2))*(1-(1-H(BMPR))*H(PTCH))+bg)</Expression>
        </Rule>
        <Rule symbol-ref="BMPR">
          <Expression>min(1,H(bmp_local)+bg)</Expression>
        </Rule>
        <Rule symbol-ref="FZD">
          <Expression>min(1,H(wnt_local)+bg)</Expression>
        </Rule>
        <Rule symbol-ref="PAX3">
          <Expression>min(1,gain_PAX3*H(FZD)*(1-H(FGF))+bg)</Expression>
        </Rule>
        <Rule symbol-ref="SNAI1">
          <Expression>min(1,gain_SNAI1*H(PAX3)*(1-H(FGF))*(0.5+0.5*H(BMPR))+bg)</Expression>
        </Rule>
        <Rule symbol-ref="CAD">
          <Expression>1-H(SNAI1)</Expression>
        </Rule>
        <Rule symbol-ref="area_target">
          <Expression>area_target+0.003</Expression>
        </Rule>
      </System>
      <DirectedMotion direction="-side,0,0" strength="migration_force" />
      <ChangeCellType newCellType="neural_crest_delaminated" time-step="1">
        <Condition>CAD&lt;0.3</Condition>
      </ChangeCellType>
      <Mapper name="Count neural_crest left">
        <Input value="cell.center.x&lt;size.x/2" />
        <Output symbol-ref="neural_crest_left" mapping="sum" />
      </Mapper>
      <Mapper name="Count neural_crest right">
        <Input value="cell.center.x&gt;=size.x/2" />
        <Output symbol-ref="neural_crest_right" mapping="sum" />
      </Mapper>
    </CellType>
    <CellType name="neural_crest_delaminated" class="biological">
      <Property symbol="tissue" value="8" />
      <Property symbol="parent" value="0" />
      <Property symbol="q" value="0" />
      <Property symbol="side" value="0" />
      <Property symbol="floor" value="0" />
      <Property symbol="wedge" value="0" />
      <Property symbol="area_target" value="49" />
      <Property symbol="PTCH" value="0" />
      <Property symbol="GLI2" value="0" />
      <Property symbol="ZIC" value="1" />
      <Property symbol="BMPR" value="0" />
      <Property symbol="FZD" value="0" />
      <Property symbol="PAX3" value="0" />
      <Property symbol="SNAI1" value="0" />
      <Property symbol="CAD" value="1" />
      <Property symbol="shh_local" value="0" />
      <Property symbol="bmp_local" value="0" />
      <Property symbol="wnt_local" value="0" />
      <Property symbol="nog_local" value="0" />
      <Property symbol="sec_SHH" value="0" />
      <Property symbol="sec_BMP" value="0" />
      <Property symbol="sec_WNT" value="0" />
      <Property symbol="sec_NOG" value="0" />
      <Property symbol="noto_contact" value="0" />
      <Property symbol="floor_neighbor" value="0" />
      <Property symbol="somite_neighbors" value="0" />
      <Property symbol="bg" value="0.01" />
      <Property symbol="migration_force" value="1" />
      <Constant symbol="decay" value="0.0005" />
      <Function symbol="code">
        <Expression>if(side&lt;0,21,22)</Expression>
      </Function>
      <Function symbol="stain">
        <Expression>if(tissue==3,4,tissue)</Expression>
      </Function>
      <VolumeConstraint target="area_target" strength="2" />
      <ConnectivityConstraint />
      <Mapper time-step="1">
        <Input value="min(1,SHH/SHH_unit)" />
        <Output symbol-ref="shh_local" mapping="mean" />
      </Mapper>
      <Mapper time-step="1">
        <Input value="min(1,BMP_free)" />
        <Output symbol-ref="bmp_local" mapping="mean" />
      </Mapper>
      <Mapper time-step="1">
        <Input value="min(1,WNT)" />
        <Output symbol-ref="wnt_local" mapping="mean" />
      </Mapper>
      <Mapper time-step="1">
        <Input value="min(1,NOG)" />
        <Output symbol-ref="nog_local" mapping="mean" />
      </Mapper>
      <System solver="Euler [fixed, O(1)]" time-step="1" name="Cell signals and mechanical response">
        <Rule symbol-ref="PTCH">
          <Expression>min(1,gain_PTCH*H(shh_local)+bg)</Expression>
        </Rule>
        <Rule symbol-ref="GLI2">
          <Expression>min(1,gain_GLI2*H(PTCH)*(0.5+0.5*H(ATRA))+bg)</Expression>
        </Rule>
        <Rule symbol-ref="ZIC">
          <Expression>min(1,gain_ZIC*(1-(1-H(BMPR))*H(GLI2))*(1-(1-H(BMPR))*H(PTCH))+bg)</Expression>
        </Rule>
        <Rule symbol-ref="BMPR">
          <Expression>min(1,H(bmp_local)+bg)</Expression>
        </Rule>
        <Rule symbol-ref="FZD">
          <Expression>min(1,H(wnt_local)+bg)</Expression>
        </Rule>
        <Rule symbol-ref="PAX3">
          <Expression>min(1,gain_PAX3*H(FZD)*(1-H(FGF))+bg)</Expression>
        </Rule>
        <Rule symbol-ref="SNAI1">
          <Expression>min(1,gain_SNAI1*H(PAX3)*(1-H(FGF))*(0.5+0.5*H(BMPR))+bg)</Expression>
        </Rule>
        <Rule symbol-ref="CAD">
          <Expression>1-H(SNAI1)</Expression>
        </Rule>
        <Rule symbol-ref="area_target">
          <Expression>area_target+0.003</Expression>
        </Rule>
      </System>
      <Mapper name="Count neural_crest_delaminated left">
        <Input value="cell.center.x&lt;size.x/2" />
        <Output symbol-ref="neural_crest_delaminated_left" mapping="sum" />
      </Mapper>
      <Mapper name="Count neural_crest_delaminated right">
        <Input value="cell.center.x&gt;=size.x/2" />
        <Output symbol-ref="neural_crest_delaminated_right" mapping="sum" />
      </Mapper>
    </CellType>
    <CellType name="ECM" class="biological">
      <Property symbol="tissue" value="9" />
      <Property symbol="parent" value="0" />
      <Property symbol="q" value="0" />
      <Property symbol="side" value="0" />
      <Property symbol="floor" value="0" />
      <Property symbol="wedge" value="0" />
      <Property symbol="area_target" value="15" />
      <Property symbol="PTCH" value="0" />
      <Property symbol="GLI2" value="0" />
      <Property symbol="ZIC" value="1" />
      <Property symbol="BMPR" value="0" />
      <Property symbol="FZD" value="0" />
      <Property symbol="PAX3" value="0" />
      <Property symbol="SNAI1" value="0" />
      <Property symbol="CAD" value="1" />
      <Property symbol="shh_local" value="0" />
      <Property symbol="bmp_local" value="0" />
      <Property symbol="wnt_local" value="0" />
      <Property symbol="nog_local" value="0" />
      <Property symbol="sec_SHH" value="0" />
      <Property symbol="sec_BMP" value="0" />
      <Property symbol="sec_WNT" value="0" />
      <Property symbol="sec_NOG" value="0" />
      <Property symbol="noto_contact" value="0" />
      <Property symbol="floor_neighbor" value="0" />
      <Property symbol="somite_neighbors" value="0" />
      <Property symbol="bg" value="0.01" />
      <Property symbol="migration_force" value="1" />
      <Constant symbol="decay" value="0.0005" />
      <Function symbol="code">
        <Expression>17</Expression>
      </Function>
      <Function symbol="stain">
        <Expression>if(tissue==3,4,tissue)</Expression>
      </Function>
      <VolumeConstraint target="area_target" strength="2" />
      <ConnectivityConstraint />
      <Mapper time-step="1">
        <Input value="min(1,SHH/SHH_unit)" />
        <Output symbol-ref="shh_local" mapping="mean" />
      </Mapper>
      <Mapper time-step="1">
        <Input value="min(1,BMP_free)" />
        <Output symbol-ref="bmp_local" mapping="mean" />
      </Mapper>
      <Mapper time-step="1">
        <Input value="min(1,WNT)" />
        <Output symbol-ref="wnt_local" mapping="mean" />
      </Mapper>
      <Mapper time-step="1">
        <Input value="min(1,NOG)" />
        <Output symbol-ref="nog_local" mapping="mean" />
      </Mapper>
      <System solver="Euler [fixed, O(1)]" time-step="1" name="Cell signals and mechanical response">
        <Rule symbol-ref="PTCH">
          <Expression>min(1,gain_PTCH*H(shh_local)+bg)</Expression>
        </Rule>
        <Rule symbol-ref="GLI2">
          <Expression>min(1,gain_GLI2*H(PTCH)*(0.5+0.5*H(ATRA))+bg)</Expression>
        </Rule>
        <Rule symbol-ref="ZIC">
          <Expression>min(1,gain_ZIC*(1-(1-H(BMPR))*H(GLI2))*(1-(1-H(BMPR))*H(PTCH))+bg)</Expression>
        </Rule>
        <Rule symbol-ref="BMPR">
          <Expression>min(1,H(bmp_local)+bg)</Expression>
        </Rule>
        <Rule symbol-ref="FZD">
          <Expression>min(1,H(wnt_local)+bg)</Expression>
        </Rule>
        <Rule symbol-ref="PAX3">
          <Expression>min(1,gain_PAX3*H(FZD)*(1-H(FGF))+bg)</Expression>
        </Rule>
        <Rule symbol-ref="SNAI1">
          <Expression>min(1,gain_SNAI1*H(PAX3)*(1-H(FGF))*(0.5+0.5*H(BMPR))+bg)</Expression>
        </Rule>
        <Rule symbol-ref="CAD">
          <Expression>1-H(SNAI1)</Expression>
        </Rule>
        <Rule symbol-ref="area_target">
          <Expression>area_target+0.005</Expression>
        </Rule>
      </System>
      <Mapper name="Count ECM left">
        <Input value="cell.center.x&lt;size.x/2" />
        <Output symbol-ref="ECM_left" mapping="sum" />
      </Mapper>
      <Mapper name="Count ECM right">
        <Input value="cell.center.x&gt;=size.x/2" />
        <Output symbol-ref="ECM_right" mapping="sum" />
      </Mapper>
    </CellType>
  </CellTypes>
  <CPM>
    <Interaction default="20">
      <Contact type1="medium" type2="medium" value="0.0" />
      <Contact type1="medium" type2="endoderm" value="20.0" />
      <Contact type1="medium" type2="notochord" value="20.0" />
      <Contact type1="medium" type2="mesoderm" value="20.0" />
      <Contact type1="medium" type2="somite" value="20.0" />
      <Contact type1="medium" type2="neural" value="if(cell2.code==5,20.0,if(cell2.code==6,10.0,if(cell2.code==7,5.0,if(cell2.code==8,20.0,if(cell2.code==9,10.0,if(cell2.code==10,5.0,if(cell2.code==11,20.0,if(cell2.code==12,10.0,5.0))))))))" />
      <Contact type1="medium" type2="surface_ectoderm" value="5.0" />
      <Contact type1="medium" type2="neural_crest" value="5.0" />
      <Contact type1="medium" type2="neural_crest_delaminated" value="20.0" />
      <Contact type1="medium" type2="ECM" value="50.0" />
      <Contact type1="endoderm" type2="endoderm" value="3.0" />
      <Contact type1="endoderm" type2="notochord" value="5.0" />
      <Contact type1="endoderm" type2="mesoderm" value="15.0" />
      <Contact type1="endoderm" type2="somite" value="30.0" />
      <Contact type1="endoderm" type2="neural" value="if(cell2.code==5,20.0,if(cell2.code==6,30.0,if(cell2.code==7,30.0,if(cell2.code==8,20.0,if(cell2.code==9,30.0,if(cell2.code==10,30.0,if(cell2.code==11,20.0,if(cell2.code==12,30.0,30.0))))))))" />
      <Contact type1="endoderm" type2="surface_ectoderm" value="20.0" />
      <Contact type1="endoderm" type2="neural_crest" value="20.0" />
      <Contact type1="endoderm" type2="neural_crest_delaminated" value="20.0" />
      <Contact type1="endoderm" type2="ECM" value="5.0" />
      <Contact type1="notochord" type2="notochord" value="5.0" />
      <Contact type1="notochord" type2="mesoderm" value="25.0" />
      <Contact type1="notochord" type2="somite" value="25.0" />
      <Contact type1="notochord" type2="neural" value="if(cell2.code==5,5.0,if(cell2.code==6,15.0,if(cell2.code==7,20.0,if(cell2.code==8,15.0,if(cell2.code==9,20.0,if(cell2.code==10,30.0,if(cell2.code==11,15.0,if(cell2.code==12,20.0,30.0))))))))" />
      <Contact type1="notochord" type2="surface_ectoderm" value="20.0" />
      <Contact type1="notochord" type2="neural_crest" value="20.0" />
      <Contact type1="notochord" type2="neural_crest_delaminated" value="20.0" />
      <Contact type1="notochord" type2="ECM" value="7.0" />
      <Contact type1="mesoderm" type2="mesoderm" value="3.0" />
      <Contact type1="mesoderm" type2="somite" value="7.0" />
      <Contact type1="mesoderm" type2="neural" value="if(cell2.code==5,20.0,if(cell2.code==6,20.0,if(cell2.code==7,30.0,if(cell2.code==8,10.0,if(cell2.code==9,20.0,if(cell2.code==10,30.0,if(cell2.code==11,10.0,if(cell2.code==12,20.0,30.0))))))))" />
      <Contact type1="mesoderm" type2="surface_ectoderm" value="20.0" />
      <Contact type1="mesoderm" type2="neural_crest" value="20.0" />
      <Contact type1="mesoderm" type2="neural_crest_delaminated" value="20.0" />
      <Contact type1="mesoderm" type2="ECM" value="0.0" />
      <Contact type1="somite" type2="somite" value="3.0" />
      <Contact type1="somite" type2="neural" value="if(cell2.code==5,20.0,if(cell2.code==6,20.0,if(cell2.code==7,30.0,if(cell2.code==8,15.0,if(cell2.code==9,20.0,if(cell2.code==10,30.0,if(cell2.code==11,15.0,if(cell2.code==12,20.0,30.0))))))))" />
      <Contact type1="somite" type2="surface_ectoderm" value="20.0" />
      <Contact type1="somite" type2="neural_crest" value="20.0" />
      <Contact type1="somite" type2="neural_crest_delaminated" value="20.0" />
      <Contact type1="somite" type2="ECM" value="7.0" />
      <Contact type1="neural" type2="neural" value="if(cell1.parent==cell2.parent,4,if(cell1.code==5 and cell2.code==5,5.0,if(cell1.code==5 and cell2.code==6,5.0,if(cell1.code==5 and cell2.code==7,15.0,if(cell1.code==5 and cell2.code==8,10.0,if(cell1.code==5 and cell2.code==9,10.0,if(cell1.code==5 and cell2.code==10,15.0,if(cell1.code==5 and cell2.code==11,10.0,if(cell1.code==5 and cell2.code==12,10.0,if(cell1.code==5 and cell2.code==13,15.0,if(cell1.code==6 and cell2.code==5,5.0,if(cell1.code==6 and cell2.code==6,5.0,if(cell1.code==6 and cell2.code==7,5.0,if(cell1.code==6 and cell2.code==8,10.0,if(cell1.code==6 and cell2.code==9,5.0,if(cell1.code==6 and cell2.code==10,10.0,if(cell1.code==6 and cell2.code==11,10.0,if(cell1.code==6 and cell2.code==12,5.0,if(cell1.code==6 and cell2.code==13,10.0,if(cell1.code==7 and cell2.code==5,15.0,if(cell1.code==7 and cell2.code==6,5.0,if(cell1.code==7 and cell2.code==7,5.0,if(cell1.code==7 and cell2.code==8,15.0,if(cell1.code==7 and cell2.code==9,10.0,if(cell1.code==7 and cell2.code==10,5.0,if(cell1.code==7 and cell2.code==11,15.0,if(cell1.code==7 and cell2.code==12,10.0,if(cell1.code==7 and cell2.code==13,5.0,if(cell1.code==8 and cell2.code==5,10.0,if(cell1.code==8 and cell2.code==6,10.0,if(cell1.code==8 and cell2.code==7,15.0,if(cell1.code==8 and cell2.code==8,5.0,if(cell1.code==8 and cell2.code==9,5.0,if(cell1.code==8 and cell2.code==10,15.0,if(cell1.code==8 and cell2.code==11,10.0,if(cell1.code==8 and cell2.code==12,10.0,if(cell1.code==8 and cell2.code==13,15.0,if(cell1.code==9 and cell2.code==5,10.0,if(cell1.code==9 and cell2.code==6,5.0,if(cell1.code==9 and cell2.code==7,10.0,if(cell1.code==9 and cell2.code==8,5.0,if(cell1.code==9 and cell2.code==9,3.0,if(cell1.code==9 and cell2.code==10,5.0,if(cell1.code==9 and cell2.code==11,10.0,if(cell1.code==9 and cell2.code==12,10.0,if(cell1.code==9 and cell2.code==13,10.0,if(cell1.code==10 and cell2.code==5,15.0,if(cell1.code==10 and cell2.code==6,10.0,if(cell1.code==10 and cell2.code==7,5.0,if(cell1.code==10 and cell2.code==8,15.0,if(cell1.code==10 and cell2.code==9,5.0,if(cell1.code==10 and cell2.code==10,3.0,if(cell1.code==10 and cell2.code==11,15.0,if(cell1.code==10 and cell2.code==12,10.0,if(cell1.code==10 and cell2.code==13,10.0,if(cell1.code==11 and cell2.code==5,10.0,if(cell1.code==11 and cell2.code==6,10.0,if(cell1.code==11 and cell2.code==7,15.0,if(cell1.code==11 and cell2.code==8,10.0,if(cell1.code==11 and cell2.code==9,10.0,if(cell1.code==11 and cell2.code==10,15.0,if(cell1.code==11 and cell2.code==11,3.0,if(cell1.code==11 and cell2.code==12,5.0,if(cell1.code==11 and cell2.code==13,15.0,if(cell1.code==12 and cell2.code==5,10.0,if(cell1.code==12 and cell2.code==6,5.0,if(cell1.code==12 and cell2.code==7,10.0,if(cell1.code==12 and cell2.code==8,10.0,if(cell1.code==12 and cell2.code==9,10.0,if(cell1.code==12 and cell2.code==10,10.0,if(cell1.code==12 and cell2.code==11,5.0,if(cell1.code==12 and cell2.code==12,3.0,if(cell1.code==12 and cell2.code==13,5.0,if(cell1.code==13 and cell2.code==5,15.0,if(cell1.code==13 and cell2.code==6,10.0,if(cell1.code==13 and cell2.code==7,5.0,if(cell1.code==13 and cell2.code==8,15.0,if(cell1.code==13 and cell2.code==9,10.0,if(cell1.code==13 and cell2.code==10,10.0,if(cell1.code==13 and cell2.code==11,15.0,if(cell1.code==13 and cell2.code==12,5.0,3.0)))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))" />
      <Contact type1="neural" type2="surface_ectoderm" value="if(cell1.code==5 and cell2.code==14,10.0,if(cell1.code==5 and cell2.code==15,10.0,if(cell1.code==6 and cell2.code==14,10.0,if(cell1.code==6 and cell2.code==15,10.0,if(cell1.code==7 and cell2.code==14,10.0,if(cell1.code==7 and cell2.code==15,10.0,if(cell1.code==8 and cell2.code==14,15.0,if(cell1.code==8 and cell2.code==15,15.0,if(cell1.code==9 and cell2.code==14,15.0,if(cell1.code==9 and cell2.code==15,15.0,if(cell1.code==10 and cell2.code==14,15.0,if(cell1.code==10 and cell2.code==15,15.0,if(cell1.code==11 and cell2.code==14,15.0,if(cell1.code==11 and cell2.code==15,15.0,if(cell1.code==12 and cell2.code==14,15.0,if(cell1.code==12 and cell2.code==15,15.0,if(cell1.code==13 and cell2.code==14,15.0,15.0)))))))))))))))))" />
      <Contact type1="neural" type2="neural_crest" value="if(cell1.code==5 and cell2.code==19,10.0,if(cell1.code==5 and cell2.code==20,10.0,if(cell1.code==6 and cell2.code==19,10.0,if(cell1.code==6 and cell2.code==20,10.0,if(cell1.code==7 and cell2.code==19,10.0,if(cell1.code==7 and cell2.code==20,10.0,if(cell1.code==8 and cell2.code==19,5.0,if(cell1.code==8 and cell2.code==20,5.0,if(cell1.code==9 and cell2.code==19,8.0,if(cell1.code==9 and cell2.code==20,8.0,if(cell1.code==10 and cell2.code==19,8.0,if(cell1.code==10 and cell2.code==20,8.0,if(cell1.code==11 and cell2.code==19,5.0,if(cell1.code==11 and cell2.code==20,5.0,if(cell1.code==12 and cell2.code==19,8.0,if(cell1.code==12 and cell2.code==20,8.0,if(cell1.code==13 and cell2.code==19,8.0,8.0)))))))))))))))))" />
      <Contact type1="neural" type2="neural_crest_delaminated" value="20.0" />
      <Contact type1="neural" type2="ECM" value="if(cell1.code==5,10.0,if(cell1.code==6,20.0,if(cell1.code==7,25.0,if(cell1.code==8,5.0,if(cell1.code==9,10.0,if(cell1.code==10,20.0,if(cell1.code==11,5.0,if(cell1.code==12,10.0,20.0))))))))" />
      <Contact type1="surface_ectoderm" type2="surface_ectoderm" value="if(cell1.code==14 and cell2.code==14,5.0,if(cell1.code==14 and cell2.code==15,3.0,if(cell1.code==15 and cell2.code==14,3.0,5.0)))" />
      <Contact type1="surface_ectoderm" type2="neural_crest" value="if(cell1.code==14 and cell2.code==19,5.0,if(cell1.code==14 and cell2.code==20,8.0,if(cell1.code==15 and cell2.code==19,8.0,5.0)))" />
      <Contact type1="surface_ectoderm" type2="neural_crest_delaminated" value="20.0" />
      <Contact type1="surface_ectoderm" type2="ECM" value="10.0" />
      <Contact type1="neural_crest" type2="neural_crest" value="if(cell1.code==19 and cell2.code==19,5.0,if(cell1.code==19 and cell2.code==20,3.0,if(cell1.code==20 and cell2.code==19,3.0,5.0)))" />
      <Contact type1="neural_crest" type2="neural_crest_delaminated" value="20.0" />
      <Contact type1="neural_crest" type2="ECM" value="10.0" />
      <Contact type1="neural_crest_delaminated" type2="neural_crest_delaminated" value="20.0" />
      <Contact type1="neural_crest_delaminated" type2="ECM" value="0.0" />
      <Contact type1="ECM" type2="ECM" value="0.0" />
    </Interaction>
    <MonteCarloSampler stepper="random">
      <MCSDuration value="1" />
      <Neighborhood>
        <Order>1</Order>
      </Neighborhood>
      <MetropolisKinetics temperature="10" />
    </MonteCarloSampler>
    <ShapeSurface scaling="compat-cc3d">
      <Neighborhood>
        <Order>4</Order>
      </Neighborhood>
    </ShapeSurface>
  </CPM>
  <CellPopulations>
    <Population type="endoderm" size="0">
      <Cell id="2">
        <Nodes>0,18,0;1,18,0;2,18,0;3,18,0;4,18,0;5,18,0;6,18,0;7,18,0;8,18,0;9,18,0;10,18,0;11,18,0;12,18,0;13,18,0;0,19,0;1,19,0;2,19,0;3,19,0;4,19,0;5,19,0;6,19,0;7,19,0;8,19,0;9,19,0;10,19,0;11,19,0;12,19,0;13,19,0;0,20,0;1,20,0;2,20,0;3,20,0;4,20,0;5,20,0;6,20,0;7,20,0;8,20,0;9,20,0;10,20,0;11,20,0;12,20,0;13,20,0;0,21,0;1,21,0;2,21,0;3,21,0;4,21,0;5,21,0;6,21,0;7,21,0;8,21,0;9,21,0;10,21,0;11,21,0;12,21,0;13,21,0;0,22,0;1,22,0;2,22,0;3,22,0;4,22,0;5,22,0;6,22,0;7,22,0;8,22,0;9,22,0;10,22,0;11,22,0;12,22,0;13,22,0</Nodes>
      </Cell>
      <Cell id="3">
        <Nodes>14,18,0;15,18,0;16,18,0;17,18,0;18,18,0;19,18,0;20,18,0;21,18,0;22,18,0;23,18,0;24,18,0;25,18,0;26,18,0;27,18,0;14,19,0;15,19,0;16,19,0;17,19,0;18,19,0;19,19,0;20,19,0;21,19,0;22,19,0;23,19,0;24,19,0;25,19,0;26,19,0;27,19,0;14,20,0;15,20,0;16,20,0;17,20,0;18,20,0;19,20,0;20,20,0;21,20,0;22,20,0;23,20,0;24,20,0;25,20,0;26,20,0;27,20,0;14,21,0;15,21,0;16,21,0;17,21,0;18,21,0;19,21,0;20,21,0;21,21,0;22,21,0;23,21,0;24,21,0;25,21,0;26,21,0;27,21,0;14,22,0;15,22,0;16,22,0;17,22,0;18,22,0;19,22,0;20,22,0;21,22,0;22,22,0;23,22,0;24,22,0;25,22,0;26,22,0;27,22,0</Nodes>
      </Cell>
      <Cell id="4">
        <Nodes>28,18,0;29,18,0;30,18,0;31,18,0;32,18,0;33,18,0;34,18,0;35,18,0;36,18,0;37,18,0;38,18,0;39,18,0;40,18,0;41,18,0;28,19,0;29,19,0;30,19,0;31,19,0;32,19,0;33,19,0;34,19,0;35,19,0;36,19,0;37,19,0;38,19,0;39,19,0;40,19,0;41,19,0;28,20,0;29,20,0;30,20,0;31,20,0;32,20,0;33,20,0;34,20,0;35,20,0;36,20,0;37,20,0;38,20,0;39,20,0;40,20,0;41,20,0;28,21,0;29,21,0;30,21,0;31,21,0;32,21,0;33,21,0;34,21,0;35,21,0;36,21,0;37,21,0;38,21,0;39,21,0;40,21,0;41,21,0;28,22,0;29,22,0;30,22,0;31,22,0;32,22,0;33,22,0;34,22,0;35,22,0;36,22,0;37,22,0;38,22,0;39,22,0;40,22,0;41,22,0</Nodes>
      </Cell>
      <Cell id="5">
        <Nodes>42,18,0;43,18,0;44,18,0;45,18,0;46,18,0;47,18,0;48,18,0;49,18,0;50,18,0;51,18,0;52,18,0;53,18,0;54,18,0;55,18,0;42,19,0;43,19,0;44,19,0;45,19,0;46,19,0;47,19,0;48,19,0;49,19,0;50,19,0;51,19,0;52,19,0;53,19,0;54,19,0;55,19,0;42,20,0;43,20,0;44,20,0;45,20,0;46,20,0;47,20,0;48,20,0;49,20,0;50,20,0;51,20,0;52,20,0;53,20,0;54,20,0;55,20,0;42,21,0;43,21,0;44,21,0;45,21,0;46,21,0;47,21,0;48,21,0;49,21,0;50,21,0;51,21,0;52,21,0;53,21,0;54,21,0;55,21,0;42,22,0;43,22,0;44,22,0;45,22,0;46,22,0;47,22,0;48,22,0;49,22,0;50,22,0;51,22,0;52,22,0;53,22,0;54,22,0;55,22,0</Nodes>
      </Cell>
      <Cell id="6">
        <Nodes>56,18,0;57,18,0;58,18,0;59,18,0;60,18,0;61,18,0;62,18,0;63,18,0;64,18,0;65,18,0;66,18,0;67,18,0;68,18,0;69,18,0;56,19,0;57,19,0;58,19,0;59,19,0;60,19,0;61,19,0;62,19,0;63,19,0;64,19,0;65,19,0;66,19,0;67,19,0;68,19,0;69,19,0;56,20,0;57,20,0;58,20,0;59,20,0;60,20,0;61,20,0;62,20,0;63,20,0;64,20,0;65,20,0;66,20,0;67,20,0;68,20,0;69,20,0;56,21,0;57,21,0;58,21,0;59,21,0;60,21,0;61,21,0;62,21,0;63,21,0;64,21,0;65,21,0;66,21,0;67,21,0;68,21,0;69,21,0;56,22,0;57,22,0;58,22,0;59,22,0;60,22,0;61,22,0;62,22,0;63,22,0;64,22,0;65,22,0;66,22,0;67,22,0;68,22,0;69,22,0</Nodes>
      </Cell>
      <Cell id="7">
        <Nodes>70,18,0;71,18,0;72,18,0;73,18,0;74,18,0;75,18,0;76,18,0;77,18,0;78,18,0;79,18,0;80,18,0;81,18,0;82,18,0;83,18,0;70,19,0;71,19,0;72,19,0;73,19,0;74,19,0;75,19,0;76,19,0;77,19,0;78,19,0;79,19,0;80,19,0;81,19,0;82,19,0;83,19,0;70,20,0;71,20,0;72,20,0;73,20,0;74,20,0;75,20,0;76,20,0;77,20,0;78,20,0;79,20,0;80,20,0;81,20,0;82,20,0;83,20,0;70,21,0;71,21,0;72,21,0;73,21,0;74,21,0;75,21,0;76,21,0;77,21,0;78,21,0;79,21,0;80,21,0;81,21,0;82,21,0;83,21,0;70,22,0;71,22,0;72,22,0;73,22,0;74,22,0;75,22,0;76,22,0;77,22,0;78,22,0;79,22,0;80,22,0;81,22,0;82,22,0;83,22,0</Nodes>
      </Cell>
      <Cell id="8">
        <Nodes>84,18,0;85,18,0;86,18,0;87,18,0;88,18,0;89,18,0;90,18,0;91,18,0;92,18,0;93,18,0;94,18,0;95,18,0;96,18,0;97,18,0;84,19,0;85,19,0;86,19,0;87,19,0;88,19,0;89,19,0;90,19,0;91,19,0;92,19,0;93,19,0;94,19,0;95,19,0;96,19,0;97,19,0;84,20,0;85,20,0;86,20,0;87,20,0;88,20,0;89,20,0;90,20,0;91,20,0;92,20,0;93,20,0;94,20,0;95,20,0;96,20,0;97,20,0;84,21,0;85,21,0;86,21,0;87,21,0;88,21,0;89,21,0;90,21,0;91,21,0;92,21,0;93,21,0;94,21,0;95,21,0;96,21,0;97,21,0;84,22,0;85,22,0;86,22,0;87,22,0;88,22,0;89,22,0;90,22,0;91,22,0;92,22,0;93,22,0;94,22,0;95,22,0;96,22,0;97,22,0</Nodes>
      </Cell>
      <Cell id="9">
        <Nodes>98,18,0;99,18,0;100,18,0;101,18,0;102,18,0;103,18,0;104,18,0;105,18,0;106,18,0;107,18,0;108,18,0;109,18,0;110,18,0;111,18,0;98,19,0;99,19,0;100,19,0;101,19,0;102,19,0;103,19,0;104,19,0;105,19,0;106,19,0;107,19,0;108,19,0;109,19,0;110,19,0;111,19,0;98,20,0;99,20,0;100,20,0;101,20,0;102,20,0;103,20,0;104,20,0;105,20,0;106,20,0;107,20,0;108,20,0;109,20,0;110,20,0;111,20,0;98,21,0;99,21,0;100,21,0;101,21,0;102,21,0;103,21,0;104,21,0;105,21,0;106,21,0;107,21,0;108,21,0;109,21,0;110,21,0;111,21,0;98,22,0;99,22,0;100,22,0;101,22,0;102,22,0;103,22,0;104,22,0;105,22,0;106,22,0;107,22,0;108,22,0;109,22,0;110,22,0;111,22,0</Nodes>
      </Cell>
      <Cell id="10">
        <Nodes>112,18,0;113,18,0;114,18,0;115,18,0;116,18,0;117,18,0;118,18,0;119,18,0;120,18,0;121,18,0;122,18,0;123,18,0;124,18,0;125,18,0;112,19,0;113,19,0;114,19,0;115,19,0;116,19,0;117,19,0;118,19,0;119,19,0;120,19,0;121,19,0;122,19,0;123,19,0;124,19,0;125,19,0;112,20,0;113,20,0;114,20,0;115,20,0;116,20,0;117,20,0;118,20,0;119,20,0;120,20,0;121,20,0;122,20,0;123,20,0;124,20,0;125,20,0;112,21,0;113,21,0;114,21,0;115,21,0;116,21,0;117,21,0;118,21,0;119,21,0;120,21,0;121,21,0;122,21,0;123,21,0;124,21,0;125,21,0;112,22,0;113,22,0;114,22,0;115,22,0;116,22,0;117,22,0;118,22,0;119,22,0;120,22,0;121,22,0;122,22,0;123,22,0;124,22,0;125,22,0</Nodes>
      </Cell>
      <Cell id="11">
        <Nodes>126,18,0;127,18,0;128,18,0;129,18,0;130,18,0;131,18,0;132,18,0;133,18,0;134,18,0;135,18,0;136,18,0;137,18,0;138,18,0;139,18,0;126,19,0;127,19,0;128,19,0;129,19,0;130,19,0;131,19,0;132,19,0;133,19,0;134,19,0;135,19,0;136,19,0;137,19,0;138,19,0;139,19,0;126,20,0;127,20,0;128,20,0;129,20,0;130,20,0;131,20,0;132,20,0;133,20,0;134,20,0;135,20,0;136,20,0;137,20,0;138,20,0;139,20,0;126,21,0;127,21,0;128,21,0;129,21,0;130,21,0;131,21,0;132,21,0;133,21,0;134,21,0;135,21,0;136,21,0;137,21,0;138,21,0;139,21,0;126,22,0;127,22,0;128,22,0;129,22,0;130,22,0;131,22,0;132,22,0;133,22,0;134,22,0;135,22,0;136,22,0;137,22,0;138,22,0;139,22,0</Nodes>
      </Cell>
      <Cell id="12">
        <Nodes>140,18,0;141,18,0;142,18,0;143,18,0;144,18,0;145,18,0;146,18,0;147,18,0;148,18,0;149,18,0;150,18,0;151,18,0;152,18,0;153,18,0;140,19,0;141,19,0;142,19,0;143,19,0;144,19,0;145,19,0;146,19,0;147,19,0;148,19,0;149,19,0;150,19,0;151,19,0;152,19,0;153,19,0;140,20,0;141,20,0;142,20,0;143,20,0;144,20,0;145,20,0;146,20,0;147,20,0;148,20,0;149,20,0;150,20,0;151,20,0;152,20,0;153,20,0;140,21,0;141,21,0;142,21,0;143,21,0;144,21,0;145,21,0;146,21,0;147,21,0;148,21,0;149,21,0;150,21,0;151,21,0;152,21,0;153,21,0;140,22,0;141,22,0;142,22,0;143,22,0;144,22,0;145,22,0;146,22,0;147,22,0;148,22,0;149,22,0;150,22,0;151,22,0;152,22,0;153,22,0</Nodes>
      </Cell>
      <Cell id="13">
        <Nodes>154,18,0;155,18,0;156,18,0;157,18,0;158,18,0;159,18,0;160,18,0;161,18,0;162,18,0;163,18,0;164,18,0;165,18,0;166,18,0;167,18,0;154,19,0;155,19,0;156,19,0;157,19,0;158,19,0;159,19,0;160,19,0;161,19,0;162,19,0;163,19,0;164,19,0;165,19,0;166,19,0;167,19,0;154,20,0;155,20,0;156,20,0;157,20,0;158,20,0;159,20,0;160,20,0;161,20,0;162,20,0;163,20,0;164,20,0;165,20,0;166,20,0;167,20,0;154,21,0;155,21,0;156,21,0;157,21,0;158,21,0;159,21,0;160,21,0;161,21,0;162,21,0;163,21,0;164,21,0;165,21,0;166,21,0;167,21,0;154,22,0;155,22,0;156,22,0;157,22,0;158,22,0;159,22,0;160,22,0;161,22,0;162,22,0;163,22,0;164,22,0;165,22,0;166,22,0;167,22,0</Nodes>
      </Cell>
      <Cell id="14">
        <Nodes>168,18,0;169,18,0;170,18,0;171,18,0;172,18,0;173,18,0;174,18,0;175,18,0;176,18,0;177,18,0;178,18,0;179,18,0;180,18,0;181,18,0;168,19,0;169,19,0;170,19,0;171,19,0;172,19,0;173,19,0;174,19,0;175,19,0;176,19,0;177,19,0;178,19,0;179,19,0;180,19,0;181,19,0;168,20,0;169,20,0;170,20,0;171,20,0;172,20,0;173,20,0;174,20,0;175,20,0;176,20,0;177,20,0;178,20,0;179,20,0;180,20,0;181,20,0;168,21,0;169,21,0;170,21,0;171,21,0;172,21,0;173,21,0;174,21,0;175,21,0;176,21,0;177,21,0;178,21,0;179,21,0;180,21,0;181,21,0;168,22,0;169,22,0;170,22,0;171,22,0;172,22,0;173,22,0;174,22,0;175,22,0;176,22,0;177,22,0;178,22,0;179,22,0;180,22,0;181,22,0</Nodes>
      </Cell>
      <Cell id="15">
        <Nodes>182,18,0;183,18,0;184,18,0;185,18,0;186,18,0;187,18,0;188,18,0;189,18,0;190,18,0;191,18,0;192,18,0;193,18,0;194,18,0;195,18,0;182,19,0;183,19,0;184,19,0;185,19,0;186,19,0;187,19,0;188,19,0;189,19,0;190,19,0;191,19,0;192,19,0;193,19,0;194,19,0;195,19,0;182,20,0;183,20,0;184,20,0;185,20,0;186,20,0;187,20,0;188,20,0;189,20,0;190,20,0;191,20,0;192,20,0;193,20,0;194,20,0;195,20,0;182,21,0;183,21,0;184,21,0;185,21,0;186,21,0;187,21,0;188,21,0;189,21,0;190,21,0;191,21,0;192,21,0;193,21,0;194,21,0;195,21,0;182,22,0;183,22,0;184,22,0;185,22,0;186,22,0;187,22,0;188,22,0;189,22,0;190,22,0;191,22,0;192,22,0;193,22,0;194,22,0;195,22,0</Nodes>
      </Cell>
      <Cell id="16">
        <Nodes>196,18,0;197,18,0;198,18,0;199,18,0;200,18,0;201,18,0;202,18,0;203,18,0;204,18,0;205,18,0;206,18,0;207,18,0;208,18,0;209,18,0;196,19,0;197,19,0;198,19,0;199,19,0;200,19,0;201,19,0;202,19,0;203,19,0;204,19,0;205,19,0;206,19,0;207,19,0;208,19,0;209,19,0;196,20,0;197,20,0;198,20,0;199,20,0;200,20,0;201,20,0;202,20,0;203,20,0;204,20,0;205,20,0;206,20,0;207,20,0;208,20,0;209,20,0;196,21,0;197,21,0;198,21,0;199,21,0;200,21,0;201,21,0;202,21,0;203,21,0;204,21,0;205,21,0;206,21,0;207,21,0;208,21,0;209,21,0;196,22,0;197,22,0;198,22,0;199,22,0;200,22,0;201,22,0;202,22,0;203,22,0;204,22,0;205,22,0;206,22,0;207,22,0;208,22,0;209,22,0</Nodes>
      </Cell>
      <Cell id="17">
        <Nodes>210,18,0;211,18,0;212,18,0;213,18,0;214,18,0;215,18,0;216,18,0;217,18,0;218,18,0;219,18,0;220,18,0;221,18,0;222,18,0;223,18,0;210,19,0;211,19,0;212,19,0;213,19,0;214,19,0;215,19,0;216,19,0;217,19,0;218,19,0;219,19,0;220,19,0;221,19,0;222,19,0;223,19,0;210,20,0;211,20,0;212,20,0;213,20,0;214,20,0;215,20,0;216,20,0;217,20,0;218,20,0;219,20,0;220,20,0;221,20,0;222,20,0;223,20,0;210,21,0;211,21,0;212,21,0;213,21,0;214,21,0;215,21,0;216,21,0;217,21,0;218,21,0;219,21,0;220,21,0;221,21,0;222,21,0;223,21,0;210,22,0;211,22,0;212,22,0;213,22,0;214,22,0;215,22,0;216,22,0;217,22,0;218,22,0;219,22,0;220,22,0;221,22,0;222,22,0;223,22,0</Nodes>
      </Cell>
      <Cell id="18">
        <Nodes>224,18,0;225,18,0;226,18,0;227,18,0;228,18,0;229,18,0;230,18,0;231,18,0;232,18,0;233,18,0;234,18,0;235,18,0;236,18,0;237,18,0;224,19,0;225,19,0;226,19,0;227,19,0;228,19,0;229,19,0;230,19,0;231,19,0;232,19,0;233,19,0;234,19,0;235,19,0;236,19,0;237,19,0;224,20,0;225,20,0;226,20,0;227,20,0;228,20,0;229,20,0;230,20,0;231,20,0;232,20,0;233,20,0;234,20,0;235,20,0;236,20,0;237,20,0;224,21,0;225,21,0;226,21,0;227,21,0;228,21,0;229,21,0;230,21,0;231,21,0;232,21,0;233,21,0;234,21,0;235,21,0;236,21,0;237,21,0;224,22,0;225,22,0;226,22,0;227,22,0;228,22,0;229,22,0;230,22,0;231,22,0;232,22,0;233,22,0;234,22,0;235,22,0;236,22,0;237,22,0</Nodes>
      </Cell>
      <Cell id="19">
        <Nodes>238,18,0;239,18,0;240,18,0;241,18,0;242,18,0;243,18,0;244,18,0;245,18,0;246,18,0;247,18,0;248,18,0;249,18,0;250,18,0;251,18,0;238,19,0;239,19,0;240,19,0;241,19,0;242,19,0;243,19,0;244,19,0;245,19,0;246,19,0;247,19,0;248,19,0;249,19,0;250,19,0;251,19,0;238,20,0;239,20,0;240,20,0;241,20,0;242,20,0;243,20,0;244,20,0;245,20,0;246,20,0;247,20,0;248,20,0;249,20,0;250,20,0;251,20,0;238,21,0;239,21,0;240,21,0;241,21,0;242,21,0;243,21,0;244,21,0;245,21,0;246,21,0;247,21,0;248,21,0;249,21,0;250,21,0;251,21,0;238,22,0;239,22,0;240,22,0;241,22,0;242,22,0;243,22,0;244,22,0;245,22,0;246,22,0;247,22,0;248,22,0;249,22,0;250,22,0;251,22,0</Nodes>
      </Cell>
      <InitProperty symbol-ref="side">
        <Expression>if(cell.center.x&lt;size.x/2,-1,1)</Expression>
      </InitProperty>
      <InitProperty symbol-ref="bg">
        <Expression>rand_uni(0,0.02)</Expression>
      </InitProperty>
      <InitProperty symbol-ref="migration_force">
        <Expression>rand_uni(1,1.05)</Expression>
      </InitProperty>
      <InitProperty symbol-ref="area_target">
        <Expression>cell.volume</Expression>
      </InitProperty>
    </Population>
    <Population type="notochord" size="0">
      <Cell id="1">
        <Nodes>105,40,0;106,38,0;106,39,0;106,40,0;106,41,0;106,42,0;107,38,0;107,39,0;107,40,0;107,41,0;107,42,0;108,37,0;108,38,0;108,39,0;108,40,0;108,41,0;108,42,0;108,43,0;109,36,0;109,37,0;109,38,0;109,39,0;109,40,0;109,41,0;109,42,0;109,43,0;109,44,0;110,36,0;110,37,0;110,38,0;110,39,0;110,40,0;110,41,0;110,42,0;110,43,0;110,44,0;111,36,0;111,37,0;111,38,0;111,39,0;111,40,0;111,41,0;111,42,0;111,43,0;111,44,0;112,35,0;112,36,0;112,37,0;112,38,0;112,39,0;112,40,0;112,41,0;112,42,0;112,43,0;112,44,0;112,45,0;113,35,0;113,36,0;113,37,0;113,38,0;113,39,0;113,40,0;113,41,0;113,42,0;113,43,0;113,44,0;113,45,0;114,35,0;114,36,0;114,37,0;114,38,0;114,39,0;114,40,0;114,41,0;114,42,0;114,43,0;114,44,0;114,45,0;115,35,0;115,36,0;115,37,0;115,38,0;115,39,0;115,40,0;115,41,0;115,42,0;115,43,0;115,44,0;115,45,0;116,34,0;116,35,0;116,36,0;116,37,0;116,38,0;116,39,0;116,40,0;116,41,0;116,42,0;116,43,0;116,44,0;116,45,0;116,46,0;117,34,0;117,35,0;117,36,0;117,37,0;117,38,0;117,39,0;117,40,0;117,41,0;117,42,0;117,43,0;117,44,0;117,45,0;117,46,0;118,34,0;118,35,0;118,36,0;118,37,0;118,38,0;118,39,0;118,40,0;118,41,0;118,42,0;118,43,0;118,44,0;118,45,0;118,46,0;119,34,0;119,35,0;119,36,0;119,37,0;119,38,0;119,39,0;119,40,0;119,41,0;119,42,0;119,43,0;119,44,0;119,45,0;119,46,0;120,34,0;120,35,0;120,36,0;120,37,0;120,38,0;120,39,0;120,40,0;120,41,0;120,42,0;120,43,0;120,44,0;120,45,0;120,46,0;121,34,0;121,35,0;121,36,0;121,37,0;121,38,0;121,39,0;121,40,0;121,41,0;121,42,0;121,43,0;121,44,0;121,45,0;121,46,0;122,34,0;122,35,0;122,36,0;122,37,0;122,38,0;122,39,0;122,40,0;122,41,0;122,42,0;122,43,0;122,44,0;122,45,0;122,46,0;123,34,0;123,35,0;123,36,0;123,37,0;123,38,0;123,39,0;123,40,0;123,41,0;123,42,0;123,43,0;123,44,0;123,45,0;123,46,0;124,34,0;124,35,0;124,36,0;124,37,0;124,38,0;124,39,0;124,40,0;124,41,0;124,42,0;124,43,0;124,44,0;124,45,0;124,46,0;125,34,0;125,35,0;125,36,0;125,37,0;125,38,0;125,39,0;125,40,0;125,41,0;125,42,0;125,43,0;125,44,0;125,45,0;125,46,0;126,33,0;126,34,0;126,35,0;126,36,0;126,37,0;126,38,0;126,39,0;126,40,0;126,41,0;126,42,0;126,43,0;126,44,0;126,45,0;126,46,0;126,47,0;127,34,0;127,35,0;127,36,0;127,37,0;127,38,0;127,39,0;127,40,0;127,41,0;127,42,0;127,43,0;127,44,0;127,45,0;127,46,0;128,34,0;128,35,0;128,36,0;128,37,0;128,38,0;128,39,0;128,40,0;128,41,0;128,42,0;128,43,0;128,44,0;128,45,0;128,46,0;129,34,0;129,35,0;129,36,0;129,37,0;129,38,0;129,39,0;129,40,0;129,41,0;129,42,0;129,43,0;129,44,0;129,45,0;129,46,0;130,34,0;130,35,0;130,36,0;130,37,0;130,38,0;130,39,0;130,40,0;130,41,0;130,42,0;130,43,0;130,44,0;130,45,0;130,46,0;131,34,0;131,35,0;131,36,0;131,37,0;131,38,0;131,39,0;131,40,0;131,41,0;131,42,0;131,43,0;131,44,0;131,45,0;131,46,0;132,34,0;132,35,0;132,36,0;132,37,0;132,38,0;132,39,0;132,40,0;132,41,0;132,42,0;132,43,0;132,44,0;132,45,0;132,46,0;133,34,0;133,35,0;133,36,0;133,37,0;133,38,0;133,39,0;133,40,0;133,41,0;133,42,0;133,43,0;133,44,0;133,45,0;133,46,0;134,34,0;134,35,0;134,36,0;134,37,0;134,38,0;134,39,0;134,40,0;134,41,0;134,42,0;134,43,0;134,44,0;134,45,0;134,46,0;135,34,0;135,35,0;135,36,0;135,37,0;135,38,0;135,39,0;135,40,0;135,41,0;135,42,0;135,43,0;135,44,0;135,45,0;135,46,0;136,34,0;136,35,0;136,36,0;136,37,0;136,38,0;136,39,0;136,40,0;136,41,0;136,42,0;136,43,0;136,44,0;136,45,0;136,46,0;137,35,0;137,36,0;137,37,0;137,38,0;137,39,0;137,40,0;137,41,0;137,42,0;137,43,0;137,44,0;137,45,0;138,35,0;138,36,0;138,37,0;138,38,0;138,39,0;138,40,0;138,41,0;138,42,0;138,43,0;138,44,0;138,45,0;139,35,0;139,36,0;139,37,0;139,38,0;139,39,0;139,40,0;139,41,0;139,42,0;139,43,0;139,44,0;139,45,0;140,35,0;140,36,0;140,37,0;140,38,0;140,39,0;140,40,0;140,41,0;140,42,0;140,43,0;140,44,0;140,45,0;141,36,0;141,37,0;141,38,0;141,39,0;141,40,0;141,41,0;141,42,0;141,43,0;141,44,0;142,36,0;142,37,0;142,38,0;142,39,0;142,40,0;142,41,0;142,42,0;142,43,0;142,44,0;143,36,0;143,37,0;143,38,0;143,39,0;143,40,0;143,41,0;143,42,0;143,43,0;143,44,0;144,37,0;144,38,0;144,39,0;144,40,0;144,41,0;144,42,0;144,43,0;145,38,0;145,39,0;145,40,0;145,41,0;145,42,0;146,38,0;146,39,0;146,40,0;146,41,0;146,42,0;147,40,0</Nodes>
      </Cell>
      <InitProperty symbol-ref="side">
        <Expression>if(cell.center.x&lt;size.x/2,-1,1)</Expression>
      </InitProperty>
      <InitProperty symbol-ref="bg">
        <Expression>rand_uni(0,0.02)</Expression>
      </InitProperty>
      <InitProperty symbol-ref="migration_force">
        <Expression>rand_uni(1,1.05)</Expression>
      </InitProperty>
      <InitProperty symbol-ref="area_target">
        <Expression>cell.volume</Expression>
      </InitProperty>
    </Population>
    <Population type="mesoderm" size="0">
      <Cell id="128">
        <Nodes>0,23,0;1,23,0;2,23,0;3,23,0;4,23,0;5,23,0;6,23,0;0,24,0;1,24,0;2,24,0;3,24,0;4,24,0;5,24,0;6,24,0;0,25,0;1,25,0;2,25,0;3,25,0;4,25,0;5,25,0;6,25,0;0,26,0;1,26,0;2,26,0;3,26,0;4,26,0;5,26,0;6,26,0;0,27,0;1,27,0;2,27,0;3,27,0;4,27,0;5,27,0;6,27,0;0,28,0;1,28,0;2,28,0;3,28,0;4,28,0;5,28,0;6,28,0;0,29,0;1,29,0;2,29,0;3,29,0;4,29,0;5,29,0;6,29,0</Nodes>
      </Cell>
      <Cell id="130">
        <Nodes>251,23,0;250,23,0;249,23,0;248,23,0;247,23,0;246,23,0;245,23,0;251,24,0;250,24,0;249,24,0;248,24,0;247,24,0;246,24,0;245,24,0;251,25,0;250,25,0;249,25,0;248,25,0;247,25,0;246,25,0;245,25,0;251,26,0;250,26,0;249,26,0;248,26,0;247,26,0;246,26,0;245,26,0;251,27,0;250,27,0;249,27,0;248,27,0;247,27,0;246,27,0;245,27,0;251,28,0;250,28,0;249,28,0;248,28,0;247,28,0;246,28,0;245,28,0;251,29,0;250,29,0;249,29,0;248,29,0;247,29,0;246,29,0;245,29,0</Nodes>
      </Cell>
      <Cell id="132">
        <Nodes>0,31,0;1,31,0;2,31,0;3,31,0;4,31,0;5,31,0;6,31,0;0,32,0;1,32,0;2,32,0;3,32,0;4,32,0;5,32,0;6,32,0;0,33,0;1,33,0;2,33,0;3,33,0;4,33,0;5,33,0;6,33,0;0,34,0;1,34,0;2,34,0;3,34,0;4,34,0;5,34,0;6,34,0;0,35,0;1,35,0;2,35,0;3,35,0;4,35,0;5,35,0;6,35,0;0,36,0;1,36,0;2,36,0;3,36,0;4,36,0;5,36,0;6,36,0;0,37,0;1,37,0;2,37,0;3,37,0;4,37,0;5,37,0;6,37,0</Nodes>
      </Cell>
      <Cell id="134">
        <Nodes>251,31,0;250,31,0;249,31,0;248,31,0;247,31,0;246,31,0;245,31,0;251,32,0;250,32,0;249,32,0;248,32,0;247,32,0;246,32,0;245,32,0;251,33,0;250,33,0;249,33,0;248,33,0;247,33,0;246,33,0;245,33,0;251,34,0;250,34,0;249,34,0;248,34,0;247,34,0;246,34,0;245,34,0;251,35,0;250,35,0;249,35,0;248,35,0;247,35,0;246,35,0;245,35,0;251,36,0;250,36,0;249,36,0;248,36,0;247,36,0;246,36,0;245,36,0;251,37,0;250,37,0;249,37,0;248,37,0;247,37,0;246,37,0;245,37,0</Nodes>
      </Cell>
      <Cell id="136">
        <Nodes>0,39,0;1,39,0;2,39,0;3,39,0;4,39,0;5,39,0;6,39,0;0,40,0;1,40,0;2,40,0;3,40,0;4,40,0;5,40,0;6,40,0;0,41,0;1,41,0;2,41,0;3,41,0;4,41,0;5,41,0;6,41,0;0,42,0;1,42,0;2,42,0;3,42,0;4,42,0;5,42,0;6,42,0;0,43,0;1,43,0;2,43,0;3,43,0;4,43,0;5,43,0;6,43,0;0,44,0;1,44,0;2,44,0;3,44,0;4,44,0;5,44,0;6,44,0;0,45,0;1,45,0;2,45,0;3,45,0;4,45,0;5,45,0;6,45,0</Nodes>
      </Cell>
      <Cell id="138">
        <Nodes>251,39,0;250,39,0;249,39,0;248,39,0;247,39,0;246,39,0;245,39,0;251,40,0;250,40,0;249,40,0;248,40,0;247,40,0;246,40,0;245,40,0;251,41,0;250,41,0;249,41,0;248,41,0;247,41,0;246,41,0;245,41,0;251,42,0;250,42,0;249,42,0;248,42,0;247,42,0;246,42,0;245,42,0;251,43,0;250,43,0;249,43,0;248,43,0;247,43,0;246,43,0;245,43,0;251,44,0;250,44,0;249,44,0;248,44,0;247,44,0;246,44,0;245,44,0;251,45,0;250,45,0;249,45,0;248,45,0;247,45,0;246,45,0;245,45,0</Nodes>
      </Cell>
      <Cell id="140">
        <Nodes>8,23,0;9,23,0;10,23,0;11,23,0;12,23,0;13,23,0;14,23,0;8,24,0;9,24,0;10,24,0;11,24,0;12,24,0;13,24,0;14,24,0;8,25,0;9,25,0;10,25,0;11,25,0;12,25,0;13,25,0;14,25,0;8,26,0;9,26,0;10,26,0;11,26,0;12,26,0;13,26,0;14,26,0;8,27,0;9,27,0;10,27,0;11,27,0;12,27,0;13,27,0;14,27,0;8,28,0;9,28,0;10,28,0;11,28,0;12,28,0;13,28,0;14,28,0;8,29,0;9,29,0;10,29,0;11,29,0;12,29,0;13,29,0;14,29,0</Nodes>
      </Cell>
      <Cell id="142">
        <Nodes>243,23,0;242,23,0;241,23,0;240,23,0;239,23,0;238,23,0;237,23,0;243,24,0;242,24,0;241,24,0;240,24,0;239,24,0;238,24,0;237,24,0;243,25,0;242,25,0;241,25,0;240,25,0;239,25,0;238,25,0;237,25,0;243,26,0;242,26,0;241,26,0;240,26,0;239,26,0;238,26,0;237,26,0;243,27,0;242,27,0;241,27,0;240,27,0;239,27,0;238,27,0;237,27,0;243,28,0;242,28,0;241,28,0;240,28,0;239,28,0;238,28,0;237,28,0;243,29,0;242,29,0;241,29,0;240,29,0;239,29,0;238,29,0;237,29,0</Nodes>
      </Cell>
      <Cell id="144">
        <Nodes>8,31,0;9,31,0;10,31,0;11,31,0;12,31,0;13,31,0;14,31,0;8,32,0;9,32,0;10,32,0;11,32,0;12,32,0;13,32,0;14,32,0;8,33,0;9,33,0;10,33,0;11,33,0;12,33,0;13,33,0;14,33,0;8,34,0;9,34,0;10,34,0;11,34,0;12,34,0;13,34,0;14,34,0;8,35,0;9,35,0;10,35,0;11,35,0;12,35,0;13,35,0;14,35,0;8,36,0;9,36,0;10,36,0;11,36,0;12,36,0;13,36,0;14,36,0;8,37,0;9,37,0;10,37,0;11,37,0;12,37,0;13,37,0;14,37,0</Nodes>
      </Cell>
      <Cell id="146">
        <Nodes>243,31,0;242,31,0;241,31,0;240,31,0;239,31,0;238,31,0;237,31,0;243,32,0;242,32,0;241,32,0;240,32,0;239,32,0;238,32,0;237,32,0;243,33,0;242,33,0;241,33,0;240,33,0;239,33,0;238,33,0;237,33,0;243,34,0;242,34,0;241,34,0;240,34,0;239,34,0;238,34,0;237,34,0;243,35,0;242,35,0;241,35,0;240,35,0;239,35,0;238,35,0;237,35,0;243,36,0;242,36,0;241,36,0;240,36,0;239,36,0;238,36,0;237,36,0;243,37,0;242,37,0;241,37,0;240,37,0;239,37,0;238,37,0;237,37,0</Nodes>
      </Cell>
      <Cell id="148">
        <Nodes>8,39,0;9,39,0;10,39,0;11,39,0;12,39,0;13,39,0;14,39,0;8,40,0;9,40,0;10,40,0;11,40,0;12,40,0;13,40,0;14,40,0;8,41,0;9,41,0;10,41,0;11,41,0;12,41,0;13,41,0;14,41,0;8,42,0;9,42,0;10,42,0;11,42,0;12,42,0;13,42,0;14,42,0;8,43,0;9,43,0;10,43,0;11,43,0;12,43,0;13,43,0;14,43,0;8,44,0;9,44,0;10,44,0;11,44,0;12,44,0;13,44,0;14,44,0;8,45,0;9,45,0;10,45,0;11,45,0;12,45,0;13,45,0;14,45,0</Nodes>
      </Cell>
      <Cell id="150">
        <Nodes>243,39,0;242,39,0;241,39,0;240,39,0;239,39,0;238,39,0;237,39,0;243,40,0;242,40,0;241,40,0;240,40,0;239,40,0;238,40,0;237,40,0;243,41,0;242,41,0;241,41,0;240,41,0;239,41,0;238,41,0;237,41,0;243,42,0;242,42,0;241,42,0;240,42,0;239,42,0;238,42,0;237,42,0;243,43,0;242,43,0;241,43,0;240,43,0;239,43,0;238,43,0;237,43,0;243,44,0;242,44,0;241,44,0;240,44,0;239,44,0;238,44,0;237,44,0;243,45,0;242,45,0;241,45,0;240,45,0;239,45,0;238,45,0;237,45,0</Nodes>
      </Cell>
      <Cell id="152">
        <Nodes>16,23,0;17,23,0;18,23,0;19,23,0;20,23,0;21,23,0;22,23,0;16,24,0;17,24,0;18,24,0;19,24,0;20,24,0;21,24,0;22,24,0;16,25,0;17,25,0;18,25,0;19,25,0;20,25,0;21,25,0;22,25,0;16,26,0;17,26,0;18,26,0;19,26,0;20,26,0;21,26,0;22,26,0;16,27,0;17,27,0;18,27,0;19,27,0;20,27,0;21,27,0;22,27,0;16,28,0;17,28,0;18,28,0;19,28,0;20,28,0;21,28,0;22,28,0;16,29,0;17,29,0;18,29,0;19,29,0;20,29,0;21,29,0;22,29,0</Nodes>
      </Cell>
      <Cell id="154">
        <Nodes>235,23,0;234,23,0;233,23,0;232,23,0;231,23,0;230,23,0;229,23,0;235,24,0;234,24,0;233,24,0;232,24,0;231,24,0;230,24,0;229,24,0;235,25,0;234,25,0;233,25,0;232,25,0;231,25,0;230,25,0;229,25,0;235,26,0;234,26,0;233,26,0;232,26,0;231,26,0;230,26,0;229,26,0;235,27,0;234,27,0;233,27,0;232,27,0;231,27,0;230,27,0;229,27,0;235,28,0;234,28,0;233,28,0;232,28,0;231,28,0;230,28,0;229,28,0;235,29,0;234,29,0;233,29,0;232,29,0;231,29,0;230,29,0;229,29,0</Nodes>
      </Cell>
      <Cell id="156">
        <Nodes>16,31,0;17,31,0;18,31,0;19,31,0;20,31,0;21,31,0;22,31,0;16,32,0;17,32,0;18,32,0;19,32,0;20,32,0;21,32,0;22,32,0;16,33,0;17,33,0;18,33,0;19,33,0;20,33,0;21,33,0;22,33,0;16,34,0;17,34,0;18,34,0;19,34,0;20,34,0;21,34,0;22,34,0;16,35,0;17,35,0;18,35,0;19,35,0;20,35,0;21,35,0;22,35,0;16,36,0;17,36,0;18,36,0;19,36,0;20,36,0;21,36,0;22,36,0;16,37,0;17,37,0;18,37,0;19,37,0;20,37,0;21,37,0;22,37,0</Nodes>
      </Cell>
      <Cell id="158">
        <Nodes>235,31,0;234,31,0;233,31,0;232,31,0;231,31,0;230,31,0;229,31,0;235,32,0;234,32,0;233,32,0;232,32,0;231,32,0;230,32,0;229,32,0;235,33,0;234,33,0;233,33,0;232,33,0;231,33,0;230,33,0;229,33,0;235,34,0;234,34,0;233,34,0;232,34,0;231,34,0;230,34,0;229,34,0;235,35,0;234,35,0;233,35,0;232,35,0;231,35,0;230,35,0;229,35,0;235,36,0;234,36,0;233,36,0;232,36,0;231,36,0;230,36,0;229,36,0;235,37,0;234,37,0;233,37,0;232,37,0;231,37,0;230,37,0;229,37,0</Nodes>
      </Cell>
      <Cell id="160">
        <Nodes>16,39,0;17,39,0;18,39,0;19,39,0;20,39,0;21,39,0;22,39,0;16,40,0;17,40,0;18,40,0;19,40,0;20,40,0;21,40,0;22,40,0;16,41,0;17,41,0;18,41,0;19,41,0;20,41,0;21,41,0;22,41,0;16,42,0;17,42,0;18,42,0;19,42,0;20,42,0;21,42,0;22,42,0;16,43,0;17,43,0;18,43,0;19,43,0;20,43,0;21,43,0;22,43,0;16,44,0;17,44,0;18,44,0;19,44,0;20,44,0;21,44,0;22,44,0;16,45,0;17,45,0;18,45,0;19,45,0;20,45,0;21,45,0;22,45,0</Nodes>
      </Cell>
      <Cell id="162">
        <Nodes>235,39,0;234,39,0;233,39,0;232,39,0;231,39,0;230,39,0;229,39,0;235,40,0;234,40,0;233,40,0;232,40,0;231,40,0;230,40,0;229,40,0;235,41,0;234,41,0;233,41,0;232,41,0;231,41,0;230,41,0;229,41,0;235,42,0;234,42,0;233,42,0;232,42,0;231,42,0;230,42,0;229,42,0;235,43,0;234,43,0;233,43,0;232,43,0;231,43,0;230,43,0;229,43,0;235,44,0;234,44,0;233,44,0;232,44,0;231,44,0;230,44,0;229,44,0;235,45,0;234,45,0;233,45,0;232,45,0;231,45,0;230,45,0;229,45,0</Nodes>
      </Cell>
      <Cell id="164">
        <Nodes>24,23,0;25,23,0;26,23,0;27,23,0;28,23,0;29,23,0;30,23,0;24,24,0;25,24,0;26,24,0;27,24,0;28,24,0;29,24,0;30,24,0;24,25,0;25,25,0;26,25,0;27,25,0;28,25,0;29,25,0;30,25,0;24,26,0;25,26,0;26,26,0;27,26,0;28,26,0;29,26,0;30,26,0;24,27,0;25,27,0;26,27,0;27,27,0;28,27,0;29,27,0;30,27,0;24,28,0;25,28,0;26,28,0;27,28,0;28,28,0;29,28,0;30,28,0;24,29,0;25,29,0;26,29,0;27,29,0;28,29,0;29,29,0;30,29,0</Nodes>
      </Cell>
      <Cell id="166">
        <Nodes>227,23,0;226,23,0;225,23,0;224,23,0;223,23,0;222,23,0;221,23,0;227,24,0;226,24,0;225,24,0;224,24,0;223,24,0;222,24,0;221,24,0;227,25,0;226,25,0;225,25,0;224,25,0;223,25,0;222,25,0;221,25,0;227,26,0;226,26,0;225,26,0;224,26,0;223,26,0;222,26,0;221,26,0;227,27,0;226,27,0;225,27,0;224,27,0;223,27,0;222,27,0;221,27,0;227,28,0;226,28,0;225,28,0;224,28,0;223,28,0;222,28,0;221,28,0;227,29,0;226,29,0;225,29,0;224,29,0;223,29,0;222,29,0;221,29,0</Nodes>
      </Cell>
      <Cell id="168">
        <Nodes>24,31,0;25,31,0;26,31,0;27,31,0;28,31,0;29,31,0;30,31,0;24,32,0;25,32,0;26,32,0;27,32,0;28,32,0;29,32,0;30,32,0;24,33,0;25,33,0;26,33,0;27,33,0;28,33,0;29,33,0;30,33,0;24,34,0;25,34,0;26,34,0;27,34,0;28,34,0;29,34,0;30,34,0;24,35,0;25,35,0;26,35,0;27,35,0;28,35,0;29,35,0;30,35,0;24,36,0;25,36,0;26,36,0;27,36,0;28,36,0;29,36,0;30,36,0;24,37,0;25,37,0;26,37,0;27,37,0;28,37,0;29,37,0;30,37,0</Nodes>
      </Cell>
      <Cell id="170">
        <Nodes>227,31,0;226,31,0;225,31,0;224,31,0;223,31,0;222,31,0;221,31,0;227,32,0;226,32,0;225,32,0;224,32,0;223,32,0;222,32,0;221,32,0;227,33,0;226,33,0;225,33,0;224,33,0;223,33,0;222,33,0;221,33,0;227,34,0;226,34,0;225,34,0;224,34,0;223,34,0;222,34,0;221,34,0;227,35,0;226,35,0;225,35,0;224,35,0;223,35,0;222,35,0;221,35,0;227,36,0;226,36,0;225,36,0;224,36,0;223,36,0;222,36,0;221,36,0;227,37,0;226,37,0;225,37,0;224,37,0;223,37,0;222,37,0;221,37,0</Nodes>
      </Cell>
      <Cell id="172">
        <Nodes>24,39,0;25,39,0;26,39,0;27,39,0;28,39,0;29,39,0;30,39,0;24,40,0;25,40,0;26,40,0;27,40,0;28,40,0;29,40,0;30,40,0;24,41,0;25,41,0;26,41,0;27,41,0;28,41,0;29,41,0;30,41,0;24,42,0;25,42,0;26,42,0;27,42,0;28,42,0;29,42,0;30,42,0;24,43,0;25,43,0;26,43,0;27,43,0;28,43,0;29,43,0;30,43,0;24,44,0;25,44,0;26,44,0;27,44,0;28,44,0;29,44,0;30,44,0;24,45,0;25,45,0;26,45,0;27,45,0;28,45,0;29,45,0;30,45,0</Nodes>
      </Cell>
      <Cell id="174">
        <Nodes>227,39,0;226,39,0;225,39,0;224,39,0;223,39,0;222,39,0;221,39,0;227,40,0;226,40,0;225,40,0;224,40,0;223,40,0;222,40,0;221,40,0;227,41,0;226,41,0;225,41,0;224,41,0;223,41,0;222,41,0;221,41,0;227,42,0;226,42,0;225,42,0;224,42,0;223,42,0;222,42,0;221,42,0;227,43,0;226,43,0;225,43,0;224,43,0;223,43,0;222,43,0;221,43,0;227,44,0;226,44,0;225,44,0;224,44,0;223,44,0;222,44,0;221,44,0;227,45,0;226,45,0;225,45,0;224,45,0;223,45,0;222,45,0;221,45,0</Nodes>
      </Cell>
      <Cell id="176">
        <Nodes>32,23,0;33,23,0;34,23,0;35,23,0;36,23,0;37,23,0;38,23,0;32,24,0;33,24,0;34,24,0;35,24,0;36,24,0;37,24,0;38,24,0;32,25,0;33,25,0;34,25,0;35,25,0;36,25,0;37,25,0;38,25,0;32,26,0;33,26,0;34,26,0;35,26,0;36,26,0;37,26,0;38,26,0;32,27,0;33,27,0;34,27,0;35,27,0;36,27,0;37,27,0;38,27,0;32,28,0;33,28,0;34,28,0;35,28,0;36,28,0;37,28,0;38,28,0;32,29,0;33,29,0;34,29,0;35,29,0;36,29,0;37,29,0;38,29,0</Nodes>
      </Cell>
      <Cell id="178">
        <Nodes>219,23,0;218,23,0;217,23,0;216,23,0;215,23,0;214,23,0;213,23,0;219,24,0;218,24,0;217,24,0;216,24,0;215,24,0;214,24,0;213,24,0;219,25,0;218,25,0;217,25,0;216,25,0;215,25,0;214,25,0;213,25,0;219,26,0;218,26,0;217,26,0;216,26,0;215,26,0;214,26,0;213,26,0;219,27,0;218,27,0;217,27,0;216,27,0;215,27,0;214,27,0;213,27,0;219,28,0;218,28,0;217,28,0;216,28,0;215,28,0;214,28,0;213,28,0;219,29,0;218,29,0;217,29,0;216,29,0;215,29,0;214,29,0;213,29,0</Nodes>
      </Cell>
      <Cell id="180">
        <Nodes>32,31,0;33,31,0;34,31,0;35,31,0;36,31,0;37,31,0;38,31,0;32,32,0;33,32,0;34,32,0;35,32,0;36,32,0;37,32,0;38,32,0;32,33,0;33,33,0;34,33,0;35,33,0;36,33,0;37,33,0;38,33,0;32,34,0;33,34,0;34,34,0;35,34,0;36,34,0;37,34,0;38,34,0;32,35,0;33,35,0;34,35,0;35,35,0;36,35,0;37,35,0;38,35,0;32,36,0;33,36,0;34,36,0;35,36,0;36,36,0;37,36,0;38,36,0;32,37,0;33,37,0;34,37,0;35,37,0;36,37,0;37,37,0;38,37,0</Nodes>
      </Cell>
      <Cell id="182">
        <Nodes>219,31,0;218,31,0;217,31,0;216,31,0;215,31,0;214,31,0;213,31,0;219,32,0;218,32,0;217,32,0;216,32,0;215,32,0;214,32,0;213,32,0;219,33,0;218,33,0;217,33,0;216,33,0;215,33,0;214,33,0;213,33,0;219,34,0;218,34,0;217,34,0;216,34,0;215,34,0;214,34,0;213,34,0;219,35,0;218,35,0;217,35,0;216,35,0;215,35,0;214,35,0;213,35,0;219,36,0;218,36,0;217,36,0;216,36,0;215,36,0;214,36,0;213,36,0;219,37,0;218,37,0;217,37,0;216,37,0;215,37,0;214,37,0;213,37,0</Nodes>
      </Cell>
      <Cell id="184">
        <Nodes>32,39,0;33,39,0;34,39,0;35,39,0;36,39,0;37,39,0;38,39,0;32,40,0;33,40,0;34,40,0;35,40,0;36,40,0;37,40,0;38,40,0;32,41,0;33,41,0;34,41,0;35,41,0;36,41,0;37,41,0;38,41,0;32,42,0;33,42,0;34,42,0;35,42,0;36,42,0;37,42,0;38,42,0;32,43,0;33,43,0;34,43,0;35,43,0;36,43,0;37,43,0;38,43,0;32,44,0;33,44,0;34,44,0;35,44,0;36,44,0;37,44,0;38,44,0;32,45,0;33,45,0;34,45,0;35,45,0;36,45,0;37,45,0;38,45,0</Nodes>
      </Cell>
      <Cell id="186">
        <Nodes>219,39,0;218,39,0;217,39,0;216,39,0;215,39,0;214,39,0;213,39,0;219,40,0;218,40,0;217,40,0;216,40,0;215,40,0;214,40,0;213,40,0;219,41,0;218,41,0;217,41,0;216,41,0;215,41,0;214,41,0;213,41,0;219,42,0;218,42,0;217,42,0;216,42,0;215,42,0;214,42,0;213,42,0;219,43,0;218,43,0;217,43,0;216,43,0;215,43,0;214,43,0;213,43,0;219,44,0;218,44,0;217,44,0;216,44,0;215,44,0;214,44,0;213,44,0;219,45,0;218,45,0;217,45,0;216,45,0;215,45,0;214,45,0;213,45,0</Nodes>
      </Cell>
      <Cell id="188">
        <Nodes>40,23,0;41,23,0;42,23,0;43,23,0;44,23,0;45,23,0;46,23,0;40,24,0;41,24,0;42,24,0;43,24,0;44,24,0;45,24,0;46,24,0;40,25,0;41,25,0;42,25,0;43,25,0;44,25,0;45,25,0;46,25,0;40,26,0;41,26,0;42,26,0;43,26,0;44,26,0;45,26,0;46,26,0;40,27,0;41,27,0;42,27,0;43,27,0;44,27,0;45,27,0;46,27,0;40,28,0;41,28,0;42,28,0;43,28,0;44,28,0;45,28,0;46,28,0;40,29,0;41,29,0;42,29,0;43,29,0;44,29,0;45,29,0;46,29,0</Nodes>
      </Cell>
      <Cell id="190">
        <Nodes>211,23,0;210,23,0;209,23,0;208,23,0;207,23,0;206,23,0;205,23,0;211,24,0;210,24,0;209,24,0;208,24,0;207,24,0;206,24,0;205,24,0;211,25,0;210,25,0;209,25,0;208,25,0;207,25,0;206,25,0;205,25,0;211,26,0;210,26,0;209,26,0;208,26,0;207,26,0;206,26,0;205,26,0;211,27,0;210,27,0;209,27,0;208,27,0;207,27,0;206,27,0;205,27,0;211,28,0;210,28,0;209,28,0;208,28,0;207,28,0;206,28,0;205,28,0;211,29,0;210,29,0;209,29,0;208,29,0;207,29,0;206,29,0;205,29,0</Nodes>
      </Cell>
      <Cell id="192">
        <Nodes>40,31,0;41,31,0;42,31,0;43,31,0;44,31,0;45,31,0;46,31,0;40,32,0;41,32,0;42,32,0;43,32,0;44,32,0;45,32,0;46,32,0;40,33,0;41,33,0;42,33,0;43,33,0;44,33,0;45,33,0;46,33,0;40,34,0;41,34,0;42,34,0;43,34,0;44,34,0;45,34,0;46,34,0;40,35,0;41,35,0;42,35,0;43,35,0;44,35,0;45,35,0;46,35,0;40,36,0;41,36,0;42,36,0;43,36,0;44,36,0;45,36,0;46,36,0;40,37,0;41,37,0;42,37,0;43,37,0;44,37,0;45,37,0;46,37,0</Nodes>
      </Cell>
      <Cell id="194">
        <Nodes>211,31,0;210,31,0;209,31,0;208,31,0;207,31,0;206,31,0;205,31,0;211,32,0;210,32,0;209,32,0;208,32,0;207,32,0;206,32,0;205,32,0;211,33,0;210,33,0;209,33,0;208,33,0;207,33,0;206,33,0;205,33,0;211,34,0;210,34,0;209,34,0;208,34,0;207,34,0;206,34,0;205,34,0;211,35,0;210,35,0;209,35,0;208,35,0;207,35,0;206,35,0;205,35,0;211,36,0;210,36,0;209,36,0;208,36,0;207,36,0;206,36,0;205,36,0;211,37,0;210,37,0;209,37,0;208,37,0;207,37,0;206,37,0;205,37,0</Nodes>
      </Cell>
      <Cell id="196">
        <Nodes>40,39,0;41,39,0;42,39,0;43,39,0;44,39,0;45,39,0;46,39,0;40,40,0;41,40,0;42,40,0;43,40,0;44,40,0;45,40,0;46,40,0;40,41,0;41,41,0;42,41,0;43,41,0;44,41,0;45,41,0;46,41,0;40,42,0;41,42,0;42,42,0;43,42,0;44,42,0;45,42,0;46,42,0;40,43,0;41,43,0;42,43,0;43,43,0;44,43,0;45,43,0;46,43,0;40,44,0;41,44,0;42,44,0;43,44,0;44,44,0;45,44,0;46,44,0;40,45,0;41,45,0;42,45,0;43,45,0;44,45,0;45,45,0;46,45,0</Nodes>
      </Cell>
      <Cell id="198">
        <Nodes>211,39,0;210,39,0;209,39,0;208,39,0;207,39,0;206,39,0;205,39,0;211,40,0;210,40,0;209,40,0;208,40,0;207,40,0;206,40,0;205,40,0;211,41,0;210,41,0;209,41,0;208,41,0;207,41,0;206,41,0;205,41,0;211,42,0;210,42,0;209,42,0;208,42,0;207,42,0;206,42,0;205,42,0;211,43,0;210,43,0;209,43,0;208,43,0;207,43,0;206,43,0;205,43,0;211,44,0;210,44,0;209,44,0;208,44,0;207,44,0;206,44,0;205,44,0;211,45,0;210,45,0;209,45,0;208,45,0;207,45,0;206,45,0;205,45,0</Nodes>
      </Cell>
      <Cell id="200">
        <Nodes>48,23,0;49,23,0;50,23,0;51,23,0;52,23,0;53,23,0;54,23,0;48,24,0;49,24,0;50,24,0;51,24,0;52,24,0;53,24,0;54,24,0;48,25,0;49,25,0;50,25,0;51,25,0;52,25,0;53,25,0;54,25,0;48,26,0;49,26,0;50,26,0;51,26,0;52,26,0;53,26,0;54,26,0;48,27,0;49,27,0;50,27,0;51,27,0;52,27,0;53,27,0;54,27,0;48,28,0;49,28,0;50,28,0;51,28,0;52,28,0;53,28,0;54,28,0;48,29,0;49,29,0;50,29,0;51,29,0;52,29,0;53,29,0;54,29,0</Nodes>
      </Cell>
      <Cell id="202">
        <Nodes>203,23,0;202,23,0;201,23,0;200,23,0;199,23,0;198,23,0;197,23,0;203,24,0;202,24,0;201,24,0;200,24,0;199,24,0;198,24,0;197,24,0;203,25,0;202,25,0;201,25,0;200,25,0;199,25,0;198,25,0;197,25,0;203,26,0;202,26,0;201,26,0;200,26,0;199,26,0;198,26,0;197,26,0;203,27,0;202,27,0;201,27,0;200,27,0;199,27,0;198,27,0;197,27,0;203,28,0;202,28,0;201,28,0;200,28,0;199,28,0;198,28,0;197,28,0;203,29,0;202,29,0;201,29,0;200,29,0;199,29,0;198,29,0;197,29,0</Nodes>
      </Cell>
      <Cell id="204">
        <Nodes>48,31,0;49,31,0;50,31,0;51,31,0;52,31,0;53,31,0;54,31,0;48,32,0;49,32,0;50,32,0;51,32,0;52,32,0;53,32,0;54,32,0;48,33,0;49,33,0;50,33,0;51,33,0;52,33,0;53,33,0;54,33,0;48,34,0;49,34,0;50,34,0;51,34,0;52,34,0;53,34,0;54,34,0;48,35,0;49,35,0;50,35,0;51,35,0;52,35,0;53,35,0;54,35,0;48,36,0;49,36,0;50,36,0;51,36,0;52,36,0;53,36,0;54,36,0;48,37,0;49,37,0;50,37,0;51,37,0;52,37,0;53,37,0;54,37,0</Nodes>
      </Cell>
      <Cell id="206">
        <Nodes>203,31,0;202,31,0;201,31,0;200,31,0;199,31,0;198,31,0;197,31,0;203,32,0;202,32,0;201,32,0;200,32,0;199,32,0;198,32,0;197,32,0;203,33,0;202,33,0;201,33,0;200,33,0;199,33,0;198,33,0;197,33,0;203,34,0;202,34,0;201,34,0;200,34,0;199,34,0;198,34,0;197,34,0;203,35,0;202,35,0;201,35,0;200,35,0;199,35,0;198,35,0;197,35,0;203,36,0;202,36,0;201,36,0;200,36,0;199,36,0;198,36,0;197,36,0;203,37,0;202,37,0;201,37,0;200,37,0;199,37,0;198,37,0;197,37,0</Nodes>
      </Cell>
      <Cell id="208">
        <Nodes>48,39,0;49,39,0;50,39,0;51,39,0;52,39,0;53,39,0;54,39,0;48,40,0;49,40,0;50,40,0;51,40,0;52,40,0;53,40,0;54,40,0;48,41,0;49,41,0;50,41,0;51,41,0;52,41,0;53,41,0;54,41,0;48,42,0;49,42,0;50,42,0;51,42,0;52,42,0;53,42,0;54,42,0;48,43,0;49,43,0;50,43,0;51,43,0;52,43,0;53,43,0;54,43,0;48,44,0;49,44,0;50,44,0;51,44,0;52,44,0;53,44,0;54,44,0;48,45,0;49,45,0;50,45,0;51,45,0;52,45,0;53,45,0;54,45,0</Nodes>
      </Cell>
      <Cell id="210">
        <Nodes>203,39,0;202,39,0;201,39,0;200,39,0;199,39,0;198,39,0;197,39,0;203,40,0;202,40,0;201,40,0;200,40,0;199,40,0;198,40,0;197,40,0;203,41,0;202,41,0;201,41,0;200,41,0;199,41,0;198,41,0;197,41,0;203,42,0;202,42,0;201,42,0;200,42,0;199,42,0;198,42,0;197,42,0;203,43,0;202,43,0;201,43,0;200,43,0;199,43,0;198,43,0;197,43,0;203,44,0;202,44,0;201,44,0;200,44,0;199,44,0;198,44,0;197,44,0;203,45,0;202,45,0;201,45,0;200,45,0;199,45,0;198,45,0;197,45,0</Nodes>
      </Cell>
      <Cell id="212">
        <Nodes>56,23,0;57,23,0;58,23,0;59,23,0;60,23,0;61,23,0;62,23,0;56,24,0;57,24,0;58,24,0;59,24,0;60,24,0;61,24,0;62,24,0;56,25,0;57,25,0;58,25,0;59,25,0;60,25,0;61,25,0;62,25,0;56,26,0;57,26,0;58,26,0;59,26,0;60,26,0;61,26,0;62,26,0;56,27,0;57,27,0;58,27,0;59,27,0;60,27,0;61,27,0;62,27,0;56,28,0;57,28,0;58,28,0;59,28,0;60,28,0;61,28,0;62,28,0;56,29,0;57,29,0;58,29,0;59,29,0;60,29,0;61,29,0;62,29,0</Nodes>
      </Cell>
      <Cell id="214">
        <Nodes>195,23,0;194,23,0;193,23,0;192,23,0;191,23,0;190,23,0;189,23,0;195,24,0;194,24,0;193,24,0;192,24,0;191,24,0;190,24,0;189,24,0;195,25,0;194,25,0;193,25,0;192,25,0;191,25,0;190,25,0;189,25,0;195,26,0;194,26,0;193,26,0;192,26,0;191,26,0;190,26,0;189,26,0;195,27,0;194,27,0;193,27,0;192,27,0;191,27,0;190,27,0;189,27,0;195,28,0;194,28,0;193,28,0;192,28,0;191,28,0;190,28,0;189,28,0;195,29,0;194,29,0;193,29,0;192,29,0;191,29,0;190,29,0;189,29,0</Nodes>
      </Cell>
      <Cell id="216">
        <Nodes>56,31,0;57,31,0;58,31,0;59,31,0;60,31,0;61,31,0;62,31,0;56,32,0;57,32,0;58,32,0;59,32,0;60,32,0;61,32,0;62,32,0;56,33,0;57,33,0;58,33,0;59,33,0;60,33,0;61,33,0;62,33,0;56,34,0;57,34,0;58,34,0;59,34,0;60,34,0;61,34,0;62,34,0;56,35,0;57,35,0;58,35,0;59,35,0;60,35,0;61,35,0;62,35,0;56,36,0;57,36,0;58,36,0;59,36,0;60,36,0;61,36,0;62,36,0;56,37,0;57,37,0;58,37,0;59,37,0;60,37,0;61,37,0;62,37,0</Nodes>
      </Cell>
      <Cell id="218">
        <Nodes>195,31,0;194,31,0;193,31,0;192,31,0;191,31,0;190,31,0;189,31,0;195,32,0;194,32,0;193,32,0;192,32,0;191,32,0;190,32,0;189,32,0;195,33,0;194,33,0;193,33,0;192,33,0;191,33,0;190,33,0;189,33,0;195,34,0;194,34,0;193,34,0;192,34,0;191,34,0;190,34,0;189,34,0;195,35,0;194,35,0;193,35,0;192,35,0;191,35,0;190,35,0;189,35,0;195,36,0;194,36,0;193,36,0;192,36,0;191,36,0;190,36,0;189,36,0;195,37,0;194,37,0;193,37,0;192,37,0;191,37,0;190,37,0;189,37,0</Nodes>
      </Cell>
      <Cell id="220">
        <Nodes>56,39,0;57,39,0;58,39,0;59,39,0;60,39,0;61,39,0;62,39,0;56,40,0;57,40,0;58,40,0;59,40,0;60,40,0;61,40,0;62,40,0;56,41,0;57,41,0;58,41,0;59,41,0;60,41,0;61,41,0;62,41,0;56,42,0;57,42,0;58,42,0;59,42,0;60,42,0;61,42,0;62,42,0;56,43,0;57,43,0;58,43,0;59,43,0;60,43,0;61,43,0;62,43,0;56,44,0;57,44,0;58,44,0;59,44,0;60,44,0;61,44,0;62,44,0;56,45,0;57,45,0;58,45,0;59,45,0;60,45,0;61,45,0;62,45,0</Nodes>
      </Cell>
      <Cell id="222">
        <Nodes>195,39,0;194,39,0;193,39,0;192,39,0;191,39,0;190,39,0;189,39,0;195,40,0;194,40,0;193,40,0;192,40,0;191,40,0;190,40,0;189,40,0;195,41,0;194,41,0;193,41,0;192,41,0;191,41,0;190,41,0;189,41,0;195,42,0;194,42,0;193,42,0;192,42,0;191,42,0;190,42,0;189,42,0;195,43,0;194,43,0;193,43,0;192,43,0;191,43,0;190,43,0;189,43,0;195,44,0;194,44,0;193,44,0;192,44,0;191,44,0;190,44,0;189,44,0;195,45,0;194,45,0;193,45,0;192,45,0;191,45,0;190,45,0;189,45,0</Nodes>
      </Cell>
      <Cell id="224">
        <Nodes>64,23,0;65,23,0;66,23,0;67,23,0;68,23,0;69,23,0;70,23,0;64,24,0;65,24,0;66,24,0;67,24,0;68,24,0;69,24,0;70,24,0;64,25,0;65,25,0;66,25,0;67,25,0;68,25,0;69,25,0;70,25,0;64,26,0;65,26,0;66,26,0;67,26,0;68,26,0;69,26,0;70,26,0;64,27,0;65,27,0;66,27,0;67,27,0;68,27,0;69,27,0;70,27,0;64,28,0;65,28,0;66,28,0;67,28,0;68,28,0;69,28,0;70,28,0;64,29,0;65,29,0;66,29,0;67,29,0;68,29,0;69,29,0;70,29,0</Nodes>
      </Cell>
      <Cell id="226">
        <Nodes>187,23,0;186,23,0;185,23,0;184,23,0;183,23,0;182,23,0;181,23,0;187,24,0;186,24,0;185,24,0;184,24,0;183,24,0;182,24,0;181,24,0;187,25,0;186,25,0;185,25,0;184,25,0;183,25,0;182,25,0;181,25,0;187,26,0;186,26,0;185,26,0;184,26,0;183,26,0;182,26,0;181,26,0;187,27,0;186,27,0;185,27,0;184,27,0;183,27,0;182,27,0;181,27,0;187,28,0;186,28,0;185,28,0;184,28,0;183,28,0;182,28,0;181,28,0;187,29,0;186,29,0;185,29,0;184,29,0;183,29,0;182,29,0;181,29,0</Nodes>
      </Cell>
      <Cell id="228">
        <Nodes>64,31,0;65,31,0;66,31,0;67,31,0;68,31,0;69,31,0;70,31,0;64,32,0;65,32,0;66,32,0;67,32,0;68,32,0;69,32,0;70,32,0;64,33,0;65,33,0;66,33,0;67,33,0;68,33,0;69,33,0;70,33,0;64,34,0;65,34,0;66,34,0;67,34,0;68,34,0;69,34,0;70,34,0;64,35,0;65,35,0;66,35,0;67,35,0;68,35,0;69,35,0;70,35,0;64,36,0;65,36,0;66,36,0;67,36,0;68,36,0;69,36,0;70,36,0;64,37,0;65,37,0;66,37,0;67,37,0;68,37,0;69,37,0;70,37,0</Nodes>
      </Cell>
      <Cell id="230">
        <Nodes>187,31,0;186,31,0;185,31,0;184,31,0;183,31,0;182,31,0;181,31,0;187,32,0;186,32,0;185,32,0;184,32,0;183,32,0;182,32,0;181,32,0;187,33,0;186,33,0;185,33,0;184,33,0;183,33,0;182,33,0;181,33,0;187,34,0;186,34,0;185,34,0;184,34,0;183,34,0;182,34,0;181,34,0;187,35,0;186,35,0;185,35,0;184,35,0;183,35,0;182,35,0;181,35,0;187,36,0;186,36,0;185,36,0;184,36,0;183,36,0;182,36,0;181,36,0;187,37,0;186,37,0;185,37,0;184,37,0;183,37,0;182,37,0;181,37,0</Nodes>
      </Cell>
      <Cell id="232">
        <Nodes>64,39,0;65,39,0;66,39,0;67,39,0;68,39,0;69,39,0;70,39,0;64,40,0;65,40,0;66,40,0;67,40,0;68,40,0;69,40,0;70,40,0;64,41,0;65,41,0;66,41,0;67,41,0;68,41,0;69,41,0;70,41,0;64,42,0;65,42,0;66,42,0;67,42,0;68,42,0;69,42,0;70,42,0;64,43,0;65,43,0;66,43,0;67,43,0;68,43,0;69,43,0;70,43,0;64,44,0;65,44,0;66,44,0;67,44,0;68,44,0;69,44,0;70,44,0;64,45,0;65,45,0;66,45,0;67,45,0;68,45,0;69,45,0;70,45,0</Nodes>
      </Cell>
      <Cell id="234">
        <Nodes>187,39,0;186,39,0;185,39,0;184,39,0;183,39,0;182,39,0;181,39,0;187,40,0;186,40,0;185,40,0;184,40,0;183,40,0;182,40,0;181,40,0;187,41,0;186,41,0;185,41,0;184,41,0;183,41,0;182,41,0;181,41,0;187,42,0;186,42,0;185,42,0;184,42,0;183,42,0;182,42,0;181,42,0;187,43,0;186,43,0;185,43,0;184,43,0;183,43,0;182,43,0;181,43,0;187,44,0;186,44,0;185,44,0;184,44,0;183,44,0;182,44,0;181,44,0;187,45,0;186,45,0;185,45,0;184,45,0;183,45,0;182,45,0;181,45,0</Nodes>
      </Cell>
      <Cell id="236">
        <Nodes>72,23,0;73,23,0;74,23,0;75,23,0;76,23,0;77,23,0;78,23,0;72,24,0;73,24,0;74,24,0;75,24,0;76,24,0;77,24,0;78,24,0;72,25,0;73,25,0;74,25,0;75,25,0;76,25,0;77,25,0;78,25,0;72,26,0;73,26,0;74,26,0;75,26,0;76,26,0;77,26,0;78,26,0;72,27,0;73,27,0;74,27,0;75,27,0;76,27,0;77,27,0;78,27,0;72,28,0;73,28,0;74,28,0;75,28,0;76,28,0;77,28,0;78,28,0;72,29,0;73,29,0;74,29,0;75,29,0;76,29,0;77,29,0;78,29,0</Nodes>
      </Cell>
      <Cell id="238">
        <Nodes>179,23,0;178,23,0;177,23,0;176,23,0;175,23,0;174,23,0;173,23,0;179,24,0;178,24,0;177,24,0;176,24,0;175,24,0;174,24,0;173,24,0;179,25,0;178,25,0;177,25,0;176,25,0;175,25,0;174,25,0;173,25,0;179,26,0;178,26,0;177,26,0;176,26,0;175,26,0;174,26,0;173,26,0;179,27,0;178,27,0;177,27,0;176,27,0;175,27,0;174,27,0;173,27,0;179,28,0;178,28,0;177,28,0;176,28,0;175,28,0;174,28,0;173,28,0;179,29,0;178,29,0;177,29,0;176,29,0;175,29,0;174,29,0;173,29,0</Nodes>
      </Cell>
      <Cell id="240">
        <Nodes>72,31,0;73,31,0;74,31,0;75,31,0;76,31,0;77,31,0;78,31,0;72,32,0;73,32,0;74,32,0;75,32,0;76,32,0;77,32,0;78,32,0;72,33,0;73,33,0;74,33,0;75,33,0;76,33,0;77,33,0;78,33,0;72,34,0;73,34,0;74,34,0;75,34,0;76,34,0;77,34,0;78,34,0;72,35,0;73,35,0;74,35,0;75,35,0;76,35,0;77,35,0;78,35,0;72,36,0;73,36,0;74,36,0;75,36,0;76,36,0;77,36,0;78,36,0;72,37,0;73,37,0;74,37,0;75,37,0;76,37,0;77,37,0;78,37,0</Nodes>
      </Cell>
      <Cell id="242">
        <Nodes>179,31,0;178,31,0;177,31,0;176,31,0;175,31,0;174,31,0;173,31,0;179,32,0;178,32,0;177,32,0;176,32,0;175,32,0;174,32,0;173,32,0;179,33,0;178,33,0;177,33,0;176,33,0;175,33,0;174,33,0;173,33,0;179,34,0;178,34,0;177,34,0;176,34,0;175,34,0;174,34,0;173,34,0;179,35,0;178,35,0;177,35,0;176,35,0;175,35,0;174,35,0;173,35,0;179,36,0;178,36,0;177,36,0;176,36,0;175,36,0;174,36,0;173,36,0;179,37,0;178,37,0;177,37,0;176,37,0;175,37,0;174,37,0;173,37,0</Nodes>
      </Cell>
      <Cell id="244">
        <Nodes>72,39,0;73,39,0;74,39,0;75,39,0;76,39,0;77,39,0;78,39,0;72,40,0;73,40,0;74,40,0;75,40,0;76,40,0;77,40,0;78,40,0;72,41,0;73,41,0;74,41,0;75,41,0;76,41,0;77,41,0;78,41,0;72,42,0;73,42,0;74,42,0;75,42,0;76,42,0;77,42,0;78,42,0;72,43,0;73,43,0;74,43,0;75,43,0;76,43,0;77,43,0;78,43,0;72,44,0;73,44,0;74,44,0;75,44,0;76,44,0;77,44,0;78,44,0;72,45,0;73,45,0;74,45,0;75,45,0;76,45,0;77,45,0;78,45,0</Nodes>
      </Cell>
      <Cell id="246">
        <Nodes>179,39,0;178,39,0;177,39,0;176,39,0;175,39,0;174,39,0;173,39,0;179,40,0;178,40,0;177,40,0;176,40,0;175,40,0;174,40,0;173,40,0;179,41,0;178,41,0;177,41,0;176,41,0;175,41,0;174,41,0;173,41,0;179,42,0;178,42,0;177,42,0;176,42,0;175,42,0;174,42,0;173,42,0;179,43,0;178,43,0;177,43,0;176,43,0;175,43,0;174,43,0;173,43,0;179,44,0;178,44,0;177,44,0;176,44,0;175,44,0;174,44,0;173,44,0;179,45,0;178,45,0;177,45,0;176,45,0;175,45,0;174,45,0;173,45,0</Nodes>
      </Cell>
      <Cell id="248">
        <Nodes>80,23,0;81,23,0;82,23,0;83,23,0;84,23,0;85,23,0;86,23,0;80,24,0;81,24,0;82,24,0;83,24,0;84,24,0;85,24,0;86,24,0;80,25,0;81,25,0;82,25,0;83,25,0;84,25,0;85,25,0;86,25,0;80,26,0;81,26,0;82,26,0;83,26,0;84,26,0;85,26,0;86,26,0;80,27,0;81,27,0;82,27,0;83,27,0;84,27,0;85,27,0;86,27,0;80,28,0;81,28,0;82,28,0;83,28,0;84,28,0;85,28,0;86,28,0;80,29,0;81,29,0;82,29,0;83,29,0;84,29,0;85,29,0;86,29,0</Nodes>
      </Cell>
      <Cell id="250">
        <Nodes>171,23,0;170,23,0;169,23,0;168,23,0;167,23,0;166,23,0;165,23,0;171,24,0;170,24,0;169,24,0;168,24,0;167,24,0;166,24,0;165,24,0;171,25,0;170,25,0;169,25,0;168,25,0;167,25,0;166,25,0;165,25,0;171,26,0;170,26,0;169,26,0;168,26,0;167,26,0;166,26,0;165,26,0;171,27,0;170,27,0;169,27,0;168,27,0;167,27,0;166,27,0;165,27,0;171,28,0;170,28,0;169,28,0;168,28,0;167,28,0;166,28,0;165,28,0;171,29,0;170,29,0;169,29,0;168,29,0;167,29,0;166,29,0;165,29,0</Nodes>
      </Cell>
      <Cell id="252">
        <Nodes>80,31,0;81,31,0;82,31,0;83,31,0;84,31,0;85,31,0;86,31,0;80,32,0;81,32,0;82,32,0;83,32,0;84,32,0;85,32,0;86,32,0;80,33,0;81,33,0;82,33,0;83,33,0;84,33,0;85,33,0;86,33,0;80,34,0;81,34,0;82,34,0;83,34,0;84,34,0;85,34,0;86,34,0;80,35,0;81,35,0;82,35,0;83,35,0;84,35,0;85,35,0;86,35,0;80,36,0;81,36,0;82,36,0;83,36,0;84,36,0;85,36,0;86,36,0;80,37,0;81,37,0;82,37,0;83,37,0;84,37,0;85,37,0;86,37,0</Nodes>
      </Cell>
      <Cell id="254">
        <Nodes>171,31,0;170,31,0;169,31,0;168,31,0;167,31,0;166,31,0;165,31,0;171,32,0;170,32,0;169,32,0;168,32,0;167,32,0;166,32,0;165,32,0;171,33,0;170,33,0;169,33,0;168,33,0;167,33,0;166,33,0;165,33,0;171,34,0;170,34,0;169,34,0;168,34,0;167,34,0;166,34,0;165,34,0;171,35,0;170,35,0;169,35,0;168,35,0;167,35,0;166,35,0;165,35,0;171,36,0;170,36,0;169,36,0;168,36,0;167,36,0;166,36,0;165,36,0;171,37,0;170,37,0;169,37,0;168,37,0;167,37,0;166,37,0;165,37,0</Nodes>
      </Cell>
      <Cell id="256">
        <Nodes>80,39,0;81,39,0;82,39,0;83,39,0;84,39,0;85,39,0;86,39,0;80,40,0;81,40,0;82,40,0;83,40,0;84,40,0;85,40,0;86,40,0;80,41,0;81,41,0;82,41,0;83,41,0;84,41,0;85,41,0;86,41,0;80,42,0;81,42,0;82,42,0;83,42,0;84,42,0;85,42,0;86,42,0;80,43,0;81,43,0;82,43,0;83,43,0;84,43,0;85,43,0;86,43,0;80,44,0;81,44,0;82,44,0;83,44,0;84,44,0;85,44,0;86,44,0;80,45,0;81,45,0;82,45,0;83,45,0;84,45,0;85,45,0;86,45,0</Nodes>
      </Cell>
      <Cell id="258">
        <Nodes>171,39,0;170,39,0;169,39,0;168,39,0;167,39,0;166,39,0;165,39,0;171,40,0;170,40,0;169,40,0;168,40,0;167,40,0;166,40,0;165,40,0;171,41,0;170,41,0;169,41,0;168,41,0;167,41,0;166,41,0;165,41,0;171,42,0;170,42,0;169,42,0;168,42,0;167,42,0;166,42,0;165,42,0;171,43,0;170,43,0;169,43,0;168,43,0;167,43,0;166,43,0;165,43,0;171,44,0;170,44,0;169,44,0;168,44,0;167,44,0;166,44,0;165,44,0;171,45,0;170,45,0;169,45,0;168,45,0;167,45,0;166,45,0;165,45,0</Nodes>
      </Cell>
      <Cell id="260">
        <Nodes>88,23,0;89,23,0;90,23,0;91,23,0;92,23,0;93,23,0;94,23,0;88,24,0;89,24,0;90,24,0;91,24,0;92,24,0;93,24,0;94,24,0;88,25,0;89,25,0;90,25,0;91,25,0;92,25,0;93,25,0;94,25,0;88,26,0;89,26,0;90,26,0;91,26,0;92,26,0;93,26,0;94,26,0;88,27,0;89,27,0;90,27,0;91,27,0;92,27,0;93,27,0;94,27,0;88,28,0;89,28,0;90,28,0;91,28,0;92,28,0;93,28,0;94,28,0;88,29,0;89,29,0;90,29,0;91,29,0;92,29,0;93,29,0;94,29,0</Nodes>
      </Cell>
      <Cell id="262">
        <Nodes>163,23,0;162,23,0;161,23,0;160,23,0;159,23,0;158,23,0;157,23,0;163,24,0;162,24,0;161,24,0;160,24,0;159,24,0;158,24,0;157,24,0;163,25,0;162,25,0;161,25,0;160,25,0;159,25,0;158,25,0;157,25,0;163,26,0;162,26,0;161,26,0;160,26,0;159,26,0;158,26,0;157,26,0;163,27,0;162,27,0;161,27,0;160,27,0;159,27,0;158,27,0;157,27,0;163,28,0;162,28,0;161,28,0;160,28,0;159,28,0;158,28,0;157,28,0;163,29,0;162,29,0;161,29,0;160,29,0;159,29,0;158,29,0;157,29,0</Nodes>
      </Cell>
      <Cell id="264">
        <Nodes>88,31,0;89,31,0;90,31,0;91,31,0;92,31,0;93,31,0;94,31,0;88,32,0;89,32,0;90,32,0;91,32,0;92,32,0;93,32,0;94,32,0;88,33,0;89,33,0;90,33,0;91,33,0;92,33,0;93,33,0;94,33,0;88,34,0;89,34,0;90,34,0;91,34,0;92,34,0;93,34,0;94,34,0;88,35,0;89,35,0;90,35,0;91,35,0;92,35,0;93,35,0;94,35,0;88,36,0;89,36,0;90,36,0;91,36,0;92,36,0;93,36,0;94,36,0;88,37,0;89,37,0;90,37,0;91,37,0;92,37,0;93,37,0;94,37,0</Nodes>
      </Cell>
      <Cell id="266">
        <Nodes>163,31,0;162,31,0;161,31,0;160,31,0;159,31,0;158,31,0;157,31,0;163,32,0;162,32,0;161,32,0;160,32,0;159,32,0;158,32,0;157,32,0;163,33,0;162,33,0;161,33,0;160,33,0;159,33,0;158,33,0;157,33,0;163,34,0;162,34,0;161,34,0;160,34,0;159,34,0;158,34,0;157,34,0;163,35,0;162,35,0;161,35,0;160,35,0;159,35,0;158,35,0;157,35,0;163,36,0;162,36,0;161,36,0;160,36,0;159,36,0;158,36,0;157,36,0;163,37,0;162,37,0;161,37,0;160,37,0;159,37,0;158,37,0;157,37,0</Nodes>
      </Cell>
      <Cell id="268">
        <Nodes>88,39,0;89,39,0;90,39,0;91,39,0;92,39,0;93,39,0;94,39,0;88,40,0;89,40,0;90,40,0;91,40,0;92,40,0;93,40,0;94,40,0;88,41,0;89,41,0;90,41,0;91,41,0;92,41,0;93,41,0;94,41,0;88,42,0;89,42,0;90,42,0;91,42,0;92,42,0;93,42,0;94,42,0;88,43,0;89,43,0;90,43,0;91,43,0;92,43,0;93,43,0;94,43,0;88,44,0;89,44,0;90,44,0;91,44,0;92,44,0;93,44,0;94,44,0;88,45,0;89,45,0;90,45,0;91,45,0;92,45,0;93,45,0;94,45,0</Nodes>
      </Cell>
      <Cell id="270">
        <Nodes>163,39,0;162,39,0;161,39,0;160,39,0;159,39,0;158,39,0;157,39,0;163,40,0;162,40,0;161,40,0;160,40,0;159,40,0;158,40,0;157,40,0;163,41,0;162,41,0;161,41,0;160,41,0;159,41,0;158,41,0;157,41,0;163,42,0;162,42,0;161,42,0;160,42,0;159,42,0;158,42,0;157,42,0;163,43,0;162,43,0;161,43,0;160,43,0;159,43,0;158,43,0;157,43,0;163,44,0;162,44,0;161,44,0;160,44,0;159,44,0;158,44,0;157,44,0;163,45,0;162,45,0;161,45,0;160,45,0;159,45,0;158,45,0;157,45,0</Nodes>
      </Cell>
      <Cell id="272">
        <Nodes>96,23,0;97,23,0;98,23,0;99,23,0;100,23,0;101,23,0;102,23,0;96,24,0;97,24,0;98,24,0;99,24,0;100,24,0;101,24,0;102,24,0;96,25,0;97,25,0;98,25,0;99,25,0;100,25,0;101,25,0;102,25,0;96,26,0;97,26,0;98,26,0;99,26,0;100,26,0;101,26,0;102,26,0;96,27,0;97,27,0;98,27,0;99,27,0;100,27,0;101,27,0;102,27,0;96,28,0;97,28,0;98,28,0;99,28,0;100,28,0;101,28,0;102,28,0;96,29,0;97,29,0;98,29,0;99,29,0;100,29,0;101,29,0;102,29,0</Nodes>
      </Cell>
      <Cell id="274">
        <Nodes>155,23,0;154,23,0;153,23,0;152,23,0;151,23,0;150,23,0;149,23,0;155,24,0;154,24,0;153,24,0;152,24,0;151,24,0;150,24,0;149,24,0;155,25,0;154,25,0;153,25,0;152,25,0;151,25,0;150,25,0;149,25,0;155,26,0;154,26,0;153,26,0;152,26,0;151,26,0;150,26,0;149,26,0;155,27,0;154,27,0;153,27,0;152,27,0;151,27,0;150,27,0;149,27,0;155,28,0;154,28,0;153,28,0;152,28,0;151,28,0;150,28,0;149,28,0;155,29,0;154,29,0;153,29,0;152,29,0;151,29,0;150,29,0;149,29,0</Nodes>
      </Cell>
      <Cell id="276">
        <Nodes>96,31,0;97,31,0;98,31,0;99,31,0;100,31,0;101,31,0;102,31,0;96,32,0;97,32,0;98,32,0;99,32,0;100,32,0;101,32,0;102,32,0;96,33,0;97,33,0;98,33,0;99,33,0;100,33,0;101,33,0;102,33,0;96,34,0;97,34,0;98,34,0;99,34,0;100,34,0;101,34,0;102,34,0;96,35,0;97,35,0;98,35,0;99,35,0;100,35,0;101,35,0;102,35,0;96,36,0;97,36,0;98,36,0;99,36,0;100,36,0;101,36,0;102,36,0;96,37,0;97,37,0;98,37,0;99,37,0;100,37,0;101,37,0;102,37,0</Nodes>
      </Cell>
      <Cell id="278">
        <Nodes>155,31,0;154,31,0;153,31,0;152,31,0;151,31,0;150,31,0;149,31,0;155,32,0;154,32,0;153,32,0;152,32,0;151,32,0;150,32,0;149,32,0;155,33,0;154,33,0;153,33,0;152,33,0;151,33,0;150,33,0;149,33,0;155,34,0;154,34,0;153,34,0;152,34,0;151,34,0;150,34,0;149,34,0;155,35,0;154,35,0;153,35,0;152,35,0;151,35,0;150,35,0;149,35,0;155,36,0;154,36,0;153,36,0;152,36,0;151,36,0;150,36,0;149,36,0;155,37,0;154,37,0;153,37,0;152,37,0;151,37,0;150,37,0;149,37,0</Nodes>
      </Cell>
      <Cell id="280">
        <Nodes>96,39,0;97,39,0;98,39,0;99,39,0;100,39,0;101,39,0;102,39,0;96,40,0;97,40,0;98,40,0;99,40,0;100,40,0;101,40,0;102,40,0;96,41,0;97,41,0;98,41,0;99,41,0;100,41,0;101,41,0;102,41,0;96,42,0;97,42,0;98,42,0;99,42,0;100,42,0;101,42,0;102,42,0;96,43,0;97,43,0;98,43,0;99,43,0;100,43,0;101,43,0;102,43,0;96,44,0;97,44,0;98,44,0;99,44,0;100,44,0;101,44,0;102,44,0;96,45,0;97,45,0;98,45,0;99,45,0;100,45,0;101,45,0;102,45,0</Nodes>
      </Cell>
      <Cell id="282">
        <Nodes>155,39,0;154,39,0;153,39,0;152,39,0;151,39,0;150,39,0;149,39,0;155,40,0;154,40,0;153,40,0;152,40,0;151,40,0;150,40,0;149,40,0;155,41,0;154,41,0;153,41,0;152,41,0;151,41,0;150,41,0;149,41,0;155,42,0;154,42,0;153,42,0;152,42,0;151,42,0;150,42,0;149,42,0;155,43,0;154,43,0;153,43,0;152,43,0;151,43,0;150,43,0;149,43,0;155,44,0;154,44,0;153,44,0;152,44,0;151,44,0;150,44,0;149,44,0;155,45,0;154,45,0;153,45,0;152,45,0;151,45,0;150,45,0;149,45,0</Nodes>
      </Cell>
      <InitProperty symbol-ref="side">
        <Expression>if(cell.center.x&lt;size.x/2,-1,1)</Expression>
      </InitProperty>
      <InitProperty symbol-ref="bg">
        <Expression>rand_uni(0,0.02)</Expression>
      </InitProperty>
      <InitProperty symbol-ref="migration_force">
        <Expression>rand_uni(1,1.05)</Expression>
      </InitProperty>
      <InitProperty symbol-ref="area_target">
        <Expression>cell.volume</Expression>
      </InitProperty>
      <InitProperty symbol-ref="area_target">
        <Expression>rand_uni(39,59)</Expression>
      </InitProperty>
    </Population>
    <Population type="somite" size="0" />
    <Population type="neural" size="0">
      <Cell id="20">
        <Nodes>28,47,0;29,47,0;30,47,0;31,47,0;32,47,0;33,47,0;34,47,0;28,48,0;29,48,0;30,48,0;31,48,0;32,48,0;33,48,0;34,48,0;28,49,0;29,49,0;30,49,0;31,49,0;32,49,0;33,49,0;34,49,0;28,50,0;29,50,0;30,50,0;31,50,0;32,50,0;33,50,0;34,50,0;28,51,0;29,51,0;30,51,0;31,51,0;32,51,0;33,51,0;34,51,0;28,52,0;29,52,0;30,52,0;31,52,0;32,52,0;33,52,0;34,52,0;28,53,0;29,53,0;30,53,0;31,53,0;32,53,0;33,53,0;34,53,0</Nodes>
      </Cell>
      <Cell id="21">
        <Nodes>28,54,0;29,54,0;30,54,0;31,54,0;32,54,0;33,54,0;34,54,0;28,55,0;29,55,0;30,55,0;31,55,0;32,55,0;33,55,0;34,55,0;28,56,0;29,56,0;30,56,0;31,56,0;32,56,0;33,56,0;34,56,0;28,57,0;29,57,0;30,57,0;31,57,0;32,57,0;33,57,0;34,57,0;28,58,0;29,58,0;30,58,0;31,58,0;32,58,0;33,58,0;34,58,0;28,59,0;29,59,0;30,59,0;31,59,0;32,59,0;33,59,0;34,59,0;28,60,0;29,60,0;30,60,0;31,60,0;32,60,0;33,60,0;34,60,0</Nodes>
      </Cell>
      <Cell id="22">
        <Nodes>28,61,0;29,61,0;30,61,0;31,61,0;32,61,0;33,61,0;34,61,0;28,62,0;29,62,0;30,62,0;31,62,0;32,62,0;33,62,0;34,62,0;28,63,0;29,63,0;30,63,0;31,63,0;32,63,0;33,63,0;34,63,0;28,64,0;29,64,0;30,64,0;31,64,0;32,64,0;33,64,0;34,64,0;28,65,0;29,65,0;30,65,0;31,65,0;32,65,0;33,65,0;34,65,0;28,66,0;29,66,0;30,66,0;31,66,0;32,66,0;33,66,0;34,66,0;28,67,0;29,67,0;30,67,0;31,67,0;32,67,0;33,67,0;34,67,0</Nodes>
      </Cell>
      <Cell id="23">
        <Nodes>35,47,0;36,47,0;37,47,0;38,47,0;39,47,0;40,47,0;41,47,0;35,48,0;36,48,0;37,48,0;38,48,0;39,48,0;40,48,0;41,48,0;35,49,0;36,49,0;37,49,0;38,49,0;39,49,0;40,49,0;41,49,0;35,50,0;36,50,0;37,50,0;38,50,0;39,50,0;40,50,0;41,50,0;35,51,0;36,51,0;37,51,0;38,51,0;39,51,0;40,51,0;41,51,0;35,52,0;36,52,0;37,52,0;38,52,0;39,52,0;40,52,0;41,52,0;35,53,0;36,53,0;37,53,0;38,53,0;39,53,0;40,53,0;41,53,0</Nodes>
      </Cell>
      <Cell id="24">
        <Nodes>35,54,0;36,54,0;37,54,0;38,54,0;39,54,0;40,54,0;41,54,0;35,55,0;36,55,0;37,55,0;38,55,0;39,55,0;40,55,0;41,55,0;35,56,0;36,56,0;37,56,0;38,56,0;39,56,0;40,56,0;41,56,0;35,57,0;36,57,0;37,57,0;38,57,0;39,57,0;40,57,0;41,57,0;35,58,0;36,58,0;37,58,0;38,58,0;39,58,0;40,58,0;41,58,0;35,59,0;36,59,0;37,59,0;38,59,0;39,59,0;40,59,0;41,59,0;35,60,0;36,60,0;37,60,0;38,60,0;39,60,0;40,60,0;41,60,0</Nodes>
      </Cell>
      <Cell id="25">
        <Nodes>35,61,0;36,61,0;37,61,0;38,61,0;39,61,0;40,61,0;41,61,0;35,62,0;36,62,0;37,62,0;38,62,0;39,62,0;40,62,0;41,62,0;35,63,0;36,63,0;37,63,0;38,63,0;39,63,0;40,63,0;41,63,0;35,64,0;36,64,0;37,64,0;38,64,0;39,64,0;40,64,0;41,64,0;35,65,0;36,65,0;37,65,0;38,65,0;39,65,0;40,65,0;41,65,0;35,66,0;36,66,0;37,66,0;38,66,0;39,66,0;40,66,0;41,66,0;35,67,0;36,67,0;37,67,0;38,67,0;39,67,0;40,67,0;41,67,0</Nodes>
      </Cell>
      <Cell id="26">
        <Nodes>42,47,0;43,47,0;44,47,0;45,47,0;46,47,0;47,47,0;48,47,0;42,48,0;43,48,0;44,48,0;45,48,0;46,48,0;47,48,0;48,48,0;42,49,0;43,49,0;44,49,0;45,49,0;46,49,0;47,49,0;48,49,0;42,50,0;43,50,0;44,50,0;45,50,0;46,50,0;47,50,0;48,50,0;42,51,0;43,51,0;44,51,0;45,51,0;46,51,0;47,51,0;48,51,0;42,52,0;43,52,0;44,52,0;45,52,0;46,52,0;47,52,0;48,52,0;42,53,0;43,53,0;44,53,0;45,53,0;46,53,0;47,53,0;48,53,0</Nodes>
      </Cell>
      <Cell id="27">
        <Nodes>42,54,0;43,54,0;44,54,0;45,54,0;46,54,0;47,54,0;48,54,0;42,55,0;43,55,0;44,55,0;45,55,0;46,55,0;47,55,0;48,55,0;42,56,0;43,56,0;44,56,0;45,56,0;46,56,0;47,56,0;48,56,0;42,57,0;43,57,0;44,57,0;45,57,0;46,57,0;47,57,0;48,57,0;42,58,0;43,58,0;44,58,0;45,58,0;46,58,0;47,58,0;48,58,0;42,59,0;43,59,0;44,59,0;45,59,0;46,59,0;47,59,0;48,59,0;42,60,0;43,60,0;44,60,0;45,60,0;46,60,0;47,60,0;48,60,0</Nodes>
      </Cell>
      <Cell id="28">
        <Nodes>42,61,0;43,61,0;44,61,0;45,61,0;46,61,0;47,61,0;48,61,0;42,62,0;43,62,0;44,62,0;45,62,0;46,62,0;47,62,0;48,62,0;42,63,0;43,63,0;44,63,0;45,63,0;46,63,0;47,63,0;48,63,0;42,64,0;43,64,0;44,64,0;45,64,0;46,64,0;47,64,0;48,64,0;42,65,0;43,65,0;44,65,0;45,65,0;46,65,0;47,65,0;48,65,0;42,66,0;43,66,0;44,66,0;45,66,0;46,66,0;47,66,0;48,66,0;42,67,0;43,67,0;44,67,0;45,67,0;46,67,0;47,67,0;48,67,0</Nodes>
      </Cell>
      <Cell id="29">
        <Nodes>49,47,0;50,47,0;51,47,0;52,47,0;53,47,0;54,47,0;55,47,0;49,48,0;50,48,0;51,48,0;52,48,0;53,48,0;54,48,0;55,48,0;49,49,0;50,49,0;51,49,0;52,49,0;53,49,0;54,49,0;55,49,0;49,50,0;50,50,0;51,50,0;52,50,0;53,50,0;54,50,0;55,50,0;49,51,0;50,51,0;51,51,0;52,51,0;53,51,0;54,51,0;55,51,0;49,52,0;50,52,0;51,52,0;52,52,0;53,52,0;54,52,0;55,52,0;49,53,0;50,53,0;51,53,0;52,53,0;53,53,0;54,53,0;55,53,0</Nodes>
      </Cell>
      <Cell id="30">
        <Nodes>49,54,0;50,54,0;51,54,0;52,54,0;53,54,0;54,54,0;55,54,0;49,55,0;50,55,0;51,55,0;52,55,0;53,55,0;54,55,0;55,55,0;49,56,0;50,56,0;51,56,0;52,56,0;53,56,0;54,56,0;55,56,0;49,57,0;50,57,0;51,57,0;52,57,0;53,57,0;54,57,0;55,57,0;49,58,0;50,58,0;51,58,0;52,58,0;53,58,0;54,58,0;55,58,0;49,59,0;50,59,0;51,59,0;52,59,0;53,59,0;54,59,0;55,59,0;49,60,0;50,60,0;51,60,0;52,60,0;53,60,0;54,60,0;55,60,0</Nodes>
      </Cell>
      <Cell id="31">
        <Nodes>49,61,0;50,61,0;51,61,0;52,61,0;53,61,0;54,61,0;55,61,0;49,62,0;50,62,0;51,62,0;52,62,0;53,62,0;54,62,0;55,62,0;49,63,0;50,63,0;51,63,0;52,63,0;53,63,0;54,63,0;55,63,0;49,64,0;50,64,0;51,64,0;52,64,0;53,64,0;54,64,0;55,64,0;49,65,0;50,65,0;51,65,0;52,65,0;53,65,0;54,65,0;55,65,0;49,66,0;50,66,0;51,66,0;52,66,0;53,66,0;54,66,0;55,66,0;49,67,0;50,67,0;51,67,0;52,67,0;53,67,0;54,67,0;55,67,0</Nodes>
      </Cell>
      <Cell id="32">
        <Nodes>56,47,0;57,47,0;58,47,0;59,47,0;60,47,0;61,47,0;62,47,0;56,48,0;57,48,0;58,48,0;59,48,0;60,48,0;61,48,0;62,48,0;56,49,0;57,49,0;58,49,0;59,49,0;60,49,0;61,49,0;62,49,0;56,50,0;57,50,0;58,50,0;59,50,0;60,50,0;61,50,0;62,50,0;56,51,0;57,51,0;58,51,0;59,51,0;60,51,0;61,51,0;62,51,0;56,52,0;57,52,0;58,52,0;59,52,0;60,52,0;61,52,0;62,52,0;56,53,0;57,53,0;58,53,0;59,53,0;60,53,0;61,53,0;62,53,0</Nodes>
      </Cell>
      <Cell id="33">
        <Nodes>56,54,0;57,54,0;58,54,0;59,54,0;60,54,0;61,54,0;62,54,0;56,55,0;57,55,0;58,55,0;59,55,0;60,55,0;61,55,0;62,55,0;56,56,0;57,56,0;58,56,0;59,56,0;60,56,0;61,56,0;62,56,0;56,57,0;57,57,0;58,57,0;59,57,0;60,57,0;61,57,0;62,57,0;56,58,0;57,58,0;58,58,0;59,58,0;60,58,0;61,58,0;62,58,0;56,59,0;57,59,0;58,59,0;59,59,0;60,59,0;61,59,0;62,59,0;56,60,0;57,60,0;58,60,0;59,60,0;60,60,0;61,60,0;62,60,0</Nodes>
      </Cell>
      <Cell id="34">
        <Nodes>56,61,0;57,61,0;58,61,0;59,61,0;60,61,0;61,61,0;62,61,0;56,62,0;57,62,0;58,62,0;59,62,0;60,62,0;61,62,0;62,62,0;56,63,0;57,63,0;58,63,0;59,63,0;60,63,0;61,63,0;62,63,0;56,64,0;57,64,0;58,64,0;59,64,0;60,64,0;61,64,0;62,64,0;56,65,0;57,65,0;58,65,0;59,65,0;60,65,0;61,65,0;62,65,0;56,66,0;57,66,0;58,66,0;59,66,0;60,66,0;61,66,0;62,66,0;56,67,0;57,67,0;58,67,0;59,67,0;60,67,0;61,67,0;62,67,0</Nodes>
      </Cell>
      <Cell id="35">
        <Nodes>63,47,0;64,47,0;65,47,0;66,47,0;67,47,0;68,47,0;69,47,0;63,48,0;64,48,0;65,48,0;66,48,0;67,48,0;68,48,0;69,48,0;63,49,0;64,49,0;65,49,0;66,49,0;67,49,0;68,49,0;69,49,0;63,50,0;64,50,0;65,50,0;66,50,0;67,50,0;68,50,0;69,50,0;63,51,0;64,51,0;65,51,0;66,51,0;67,51,0;68,51,0;69,51,0;63,52,0;64,52,0;65,52,0;66,52,0;67,52,0;68,52,0;69,52,0;63,53,0;64,53,0;65,53,0;66,53,0;67,53,0;68,53,0;69,53,0</Nodes>
      </Cell>
      <Cell id="36">
        <Nodes>63,54,0;64,54,0;65,54,0;66,54,0;67,54,0;68,54,0;69,54,0;63,55,0;64,55,0;65,55,0;66,55,0;67,55,0;68,55,0;69,55,0;63,56,0;64,56,0;65,56,0;66,56,0;67,56,0;68,56,0;69,56,0;63,57,0;64,57,0;65,57,0;66,57,0;67,57,0;68,57,0;69,57,0;63,58,0;64,58,0;65,58,0;66,58,0;67,58,0;68,58,0;69,58,0;63,59,0;64,59,0;65,59,0;66,59,0;67,59,0;68,59,0;69,59,0;63,60,0;64,60,0;65,60,0;66,60,0;67,60,0;68,60,0;69,60,0</Nodes>
      </Cell>
      <Cell id="37">
        <Nodes>63,61,0;64,61,0;65,61,0;66,61,0;67,61,0;68,61,0;69,61,0;63,62,0;64,62,0;65,62,0;66,62,0;67,62,0;68,62,0;69,62,0;63,63,0;64,63,0;65,63,0;66,63,0;67,63,0;68,63,0;69,63,0;63,64,0;64,64,0;65,64,0;66,64,0;67,64,0;68,64,0;69,64,0;63,65,0;64,65,0;65,65,0;66,65,0;67,65,0;68,65,0;69,65,0;63,66,0;64,66,0;65,66,0;66,66,0;67,66,0;68,66,0;69,66,0;63,67,0;64,67,0;65,67,0;66,67,0;67,67,0;68,67,0;69,67,0</Nodes>
      </Cell>
      <Cell id="38">
        <Nodes>70,47,0;71,47,0;72,47,0;73,47,0;74,47,0;75,47,0;76,47,0;70,48,0;71,48,0;72,48,0;73,48,0;74,48,0;75,48,0;76,48,0;70,49,0;71,49,0;72,49,0;73,49,0;74,49,0;75,49,0;76,49,0;70,50,0;71,50,0;72,50,0;73,50,0;74,50,0;75,50,0;76,50,0;70,51,0;71,51,0;72,51,0;73,51,0;74,51,0;75,51,0;76,51,0;70,52,0;71,52,0;72,52,0;73,52,0;74,52,0;75,52,0;76,52,0;70,53,0;71,53,0;72,53,0;73,53,0;74,53,0;75,53,0;76,53,0</Nodes>
      </Cell>
      <Cell id="39">
        <Nodes>70,54,0;71,54,0;72,54,0;73,54,0;74,54,0;75,54,0;76,54,0;70,55,0;71,55,0;72,55,0;73,55,0;74,55,0;75,55,0;76,55,0;70,56,0;71,56,0;72,56,0;73,56,0;74,56,0;75,56,0;76,56,0;70,57,0;71,57,0;72,57,0;73,57,0;74,57,0;75,57,0;76,57,0;70,58,0;71,58,0;72,58,0;73,58,0;74,58,0;75,58,0;76,58,0;70,59,0;71,59,0;72,59,0;73,59,0;74,59,0;75,59,0;76,59,0;70,60,0;71,60,0;72,60,0;73,60,0;74,60,0;75,60,0;76,60,0</Nodes>
      </Cell>
      <Cell id="40">
        <Nodes>70,61,0;71,61,0;72,61,0;73,61,0;74,61,0;75,61,0;76,61,0;70,62,0;71,62,0;72,62,0;73,62,0;74,62,0;75,62,0;76,62,0;70,63,0;71,63,0;72,63,0;73,63,0;74,63,0;75,63,0;76,63,0;70,64,0;71,64,0;72,64,0;73,64,0;74,64,0;75,64,0;76,64,0;70,65,0;71,65,0;72,65,0;73,65,0;74,65,0;75,65,0;76,65,0;70,66,0;71,66,0;72,66,0;73,66,0;74,66,0;75,66,0;76,66,0;70,67,0;71,67,0;72,67,0;73,67,0;74,67,0;75,67,0;76,67,0</Nodes>
      </Cell>
      <Cell id="41">
        <Nodes>77,47,0;78,47,0;79,47,0;80,47,0;81,47,0;82,47,0;83,47,0;77,48,0;78,48,0;79,48,0;80,48,0;81,48,0;82,48,0;83,48,0;77,49,0;78,49,0;79,49,0;80,49,0;81,49,0;82,49,0;83,49,0;77,50,0;78,50,0;79,50,0;80,50,0;81,50,0;82,50,0;83,50,0;77,51,0;78,51,0;79,51,0;80,51,0;81,51,0;82,51,0;83,51,0;77,52,0;78,52,0;79,52,0;80,52,0;81,52,0;82,52,0;83,52,0;77,53,0;78,53,0;79,53,0;80,53,0;81,53,0;82,53,0;83,53,0</Nodes>
      </Cell>
      <Cell id="42">
        <Nodes>77,54,0;78,54,0;79,54,0;80,54,0;81,54,0;82,54,0;83,54,0;77,55,0;78,55,0;79,55,0;80,55,0;81,55,0;82,55,0;83,55,0;77,56,0;78,56,0;79,56,0;80,56,0;81,56,0;82,56,0;83,56,0;77,57,0;78,57,0;79,57,0;80,57,0;81,57,0;82,57,0;83,57,0;77,58,0;78,58,0;79,58,0;80,58,0;81,58,0;82,58,0;83,58,0;77,59,0;78,59,0;79,59,0;80,59,0;81,59,0;82,59,0;83,59,0;77,60,0;78,60,0;79,60,0;80,60,0;81,60,0;82,60,0;83,60,0</Nodes>
      </Cell>
      <Cell id="43">
        <Nodes>77,61,0;78,61,0;79,61,0;80,61,0;81,61,0;82,61,0;83,61,0;77,62,0;78,62,0;79,62,0;80,62,0;81,62,0;82,62,0;83,62,0;77,63,0;78,63,0;79,63,0;80,63,0;81,63,0;82,63,0;83,63,0;77,64,0;78,64,0;79,64,0;80,64,0;81,64,0;82,64,0;83,64,0;77,65,0;78,65,0;79,65,0;80,65,0;81,65,0;82,65,0;83,65,0;77,66,0;78,66,0;79,66,0;80,66,0;81,66,0;82,66,0;83,66,0;77,67,0;78,67,0;79,67,0;80,67,0;81,67,0;82,67,0;83,67,0</Nodes>
      </Cell>
      <Cell id="44">
        <Nodes>84,47,0;85,47,0;86,47,0;87,47,0;88,47,0;89,47,0;90,47,0;84,48,0;85,48,0;86,48,0;87,48,0;88,48,0;89,48,0;90,48,0;84,49,0;85,49,0;86,49,0;87,49,0;88,49,0;89,49,0;90,49,0;84,50,0;85,50,0;86,50,0;87,50,0;88,50,0;89,50,0;90,50,0;84,51,0;85,51,0;86,51,0;87,51,0;88,51,0;89,51,0;90,51,0;84,52,0;85,52,0;86,52,0;87,52,0;88,52,0;89,52,0;90,52,0;84,53,0;85,53,0;86,53,0;87,53,0;88,53,0;89,53,0;90,53,0</Nodes>
      </Cell>
      <Cell id="45">
        <Nodes>84,54,0;85,54,0;86,54,0;87,54,0;88,54,0;89,54,0;90,54,0;84,55,0;85,55,0;86,55,0;87,55,0;88,55,0;89,55,0;90,55,0;84,56,0;85,56,0;86,56,0;87,56,0;88,56,0;89,56,0;90,56,0;84,57,0;85,57,0;86,57,0;87,57,0;88,57,0;89,57,0;90,57,0;84,58,0;85,58,0;86,58,0;87,58,0;88,58,0;89,58,0;90,58,0;84,59,0;85,59,0;86,59,0;87,59,0;88,59,0;89,59,0;90,59,0;84,60,0;85,60,0;86,60,0;87,60,0;88,60,0;89,60,0;90,60,0</Nodes>
      </Cell>
      <Cell id="46">
        <Nodes>84,61,0;85,61,0;86,61,0;87,61,0;88,61,0;89,61,0;90,61,0;84,62,0;85,62,0;86,62,0;87,62,0;88,62,0;89,62,0;90,62,0;84,63,0;85,63,0;86,63,0;87,63,0;88,63,0;89,63,0;90,63,0;84,64,0;85,64,0;86,64,0;87,64,0;88,64,0;89,64,0;90,64,0;84,65,0;85,65,0;86,65,0;87,65,0;88,65,0;89,65,0;90,65,0;84,66,0;85,66,0;86,66,0;87,66,0;88,66,0;89,66,0;90,66,0;84,67,0;85,67,0;86,67,0;87,67,0;88,67,0;89,67,0;90,67,0</Nodes>
      </Cell>
      <Cell id="47">
        <Nodes>91,47,0;92,47,0;93,47,0;94,47,0;95,47,0;96,47,0;97,47,0;91,48,0;92,48,0;93,48,0;94,48,0;95,48,0;96,48,0;97,48,0;91,49,0;92,49,0;93,49,0;94,49,0;95,49,0;96,49,0;97,49,0;91,50,0;92,50,0;93,50,0;94,50,0;95,50,0;96,50,0;97,50,0;91,51,0;92,51,0;93,51,0;94,51,0;95,51,0;96,51,0;97,51,0;91,52,0;92,52,0;93,52,0;94,52,0;95,52,0;96,52,0;97,52,0;91,53,0;92,53,0;93,53,0;94,53,0;95,53,0;96,53,0;97,53,0</Nodes>
      </Cell>
      <Cell id="48">
        <Nodes>91,54,0;92,54,0;93,54,0;94,54,0;95,54,0;96,54,0;97,54,0;91,55,0;92,55,0;93,55,0;94,55,0;95,55,0;96,55,0;97,55,0;91,56,0;92,56,0;93,56,0;94,56,0;95,56,0;96,56,0;97,56,0;91,57,0;92,57,0;93,57,0;94,57,0;95,57,0;96,57,0;97,57,0;91,58,0;92,58,0;93,58,0;94,58,0;95,58,0;96,58,0;97,58,0;91,59,0;92,59,0;93,59,0;94,59,0;95,59,0;96,59,0;97,59,0;91,60,0;92,60,0;93,60,0;94,60,0;95,60,0;96,60,0;97,60,0</Nodes>
      </Cell>
      <Cell id="49">
        <Nodes>91,61,0;92,61,0;93,61,0;94,61,0;95,61,0;96,61,0;97,61,0;91,62,0;92,62,0;93,62,0;94,62,0;95,62,0;96,62,0;97,62,0;91,63,0;92,63,0;93,63,0;94,63,0;95,63,0;96,63,0;97,63,0;91,64,0;92,64,0;93,64,0;94,64,0;95,64,0;96,64,0;97,64,0;91,65,0;92,65,0;93,65,0;94,65,0;95,65,0;96,65,0;97,65,0;91,66,0;92,66,0;93,66,0;94,66,0;95,66,0;96,66,0;97,66,0;91,67,0;92,67,0;93,67,0;94,67,0;95,67,0;96,67,0;97,67,0</Nodes>
      </Cell>
      <Cell id="50">
        <Nodes>98,47,0;99,47,0;100,47,0;101,47,0;102,47,0;103,47,0;104,47,0;98,48,0;99,48,0;100,48,0;101,48,0;102,48,0;103,48,0;104,48,0;98,49,0;99,49,0;100,49,0;101,49,0;102,49,0;103,49,0;104,49,0;98,50,0;99,50,0;100,50,0;101,50,0;102,50,0;103,50,0;104,50,0;98,51,0;99,51,0;100,51,0;101,51,0;102,51,0;103,51,0;104,51,0;98,52,0;99,52,0;100,52,0;101,52,0;102,52,0;103,52,0;104,52,0;98,53,0;99,53,0;100,53,0;101,53,0;102,53,0;103,53,0;104,53,0</Nodes>
      </Cell>
      <Cell id="51">
        <Nodes>98,54,0;99,54,0;100,54,0;101,54,0;102,54,0;103,54,0;104,54,0;98,55,0;99,55,0;100,55,0;101,55,0;102,55,0;103,55,0;104,55,0;98,56,0;99,56,0;100,56,0;101,56,0;102,56,0;103,56,0;104,56,0;98,57,0;99,57,0;100,57,0;101,57,0;102,57,0;103,57,0;104,57,0;98,58,0;99,58,0;100,58,0;101,58,0;102,58,0;103,58,0;104,58,0;98,59,0;99,59,0;100,59,0;101,59,0;102,59,0;103,59,0;104,59,0;98,60,0;99,60,0;100,60,0;101,60,0;102,60,0;103,60,0;104,60,0</Nodes>
      </Cell>
      <Cell id="52">
        <Nodes>98,61,0;99,61,0;100,61,0;101,61,0;102,61,0;103,61,0;104,61,0;98,62,0;99,62,0;100,62,0;101,62,0;102,62,0;103,62,0;104,62,0;98,63,0;99,63,0;100,63,0;101,63,0;102,63,0;103,63,0;104,63,0;98,64,0;99,64,0;100,64,0;101,64,0;102,64,0;103,64,0;104,64,0;98,65,0;99,65,0;100,65,0;101,65,0;102,65,0;103,65,0;104,65,0;98,66,0;99,66,0;100,66,0;101,66,0;102,66,0;103,66,0;104,66,0;98,67,0;99,67,0;100,67,0;101,67,0;102,67,0;103,67,0;104,67,0</Nodes>
      </Cell>
      <Cell id="53">
        <Nodes>105,47,0;106,47,0;107,47,0;108,47,0;109,47,0;110,47,0;111,47,0;105,48,0;106,48,0;107,48,0;108,48,0;109,48,0;110,48,0;111,48,0;105,49,0;106,49,0;107,49,0;108,49,0;109,49,0;110,49,0;111,49,0;105,50,0;106,50,0;107,50,0;108,50,0;109,50,0;110,50,0;111,50,0;105,51,0;106,51,0;107,51,0;108,51,0;109,51,0;110,51,0;111,51,0;105,52,0;106,52,0;107,52,0;108,52,0;109,52,0;110,52,0;111,52,0;105,53,0;106,53,0;107,53,0;108,53,0;109,53,0;110,53,0;111,53,0</Nodes>
      </Cell>
      <Cell id="54">
        <Nodes>105,54,0;106,54,0;107,54,0;108,54,0;109,54,0;110,54,0;111,54,0;105,55,0;106,55,0;107,55,0;108,55,0;109,55,0;110,55,0;111,55,0;105,56,0;106,56,0;107,56,0;108,56,0;109,56,0;110,56,0;111,56,0;105,57,0;106,57,0;107,57,0;108,57,0;109,57,0;110,57,0;111,57,0;105,58,0;106,58,0;107,58,0;108,58,0;109,58,0;110,58,0;111,58,0;105,59,0;106,59,0;107,59,0;108,59,0;109,59,0;110,59,0;111,59,0;105,60,0;106,60,0;107,60,0;108,60,0;109,60,0;110,60,0;111,60,0</Nodes>
      </Cell>
      <Cell id="55">
        <Nodes>105,61,0;106,61,0;107,61,0;108,61,0;109,61,0;110,61,0;111,61,0;105,62,0;106,62,0;107,62,0;108,62,0;109,62,0;110,62,0;111,62,0;105,63,0;106,63,0;107,63,0;108,63,0;109,63,0;110,63,0;111,63,0;105,64,0;106,64,0;107,64,0;108,64,0;109,64,0;110,64,0;111,64,0;105,65,0;106,65,0;107,65,0;108,65,0;109,65,0;110,65,0;111,65,0;105,66,0;106,66,0;107,66,0;108,66,0;109,66,0;110,66,0;111,66,0;105,67,0;106,67,0;107,67,0;108,67,0;109,67,0;110,67,0;111,67,0</Nodes>
      </Cell>
      <Cell id="56">
        <Nodes>112,47,0;113,47,0;114,47,0;115,47,0;116,47,0;117,47,0;118,47,0;112,48,0;113,48,0;114,48,0;115,48,0;116,48,0;117,48,0;118,48,0;112,49,0;113,49,0;114,49,0;115,49,0;116,49,0;117,49,0;118,49,0;112,50,0;113,50,0;114,50,0;115,50,0;116,50,0;117,50,0;118,50,0;112,51,0;113,51,0;114,51,0;115,51,0;116,51,0;117,51,0;118,51,0;112,52,0;113,52,0;114,52,0;115,52,0;116,52,0;117,52,0;118,52,0;112,53,0;113,53,0;114,53,0;115,53,0;116,53,0;117,53,0;118,53,0</Nodes>
      </Cell>
      <Cell id="57">
        <Nodes>112,54,0;113,54,0;114,54,0;115,54,0;116,54,0;117,54,0;118,54,0;112,55,0;113,55,0;114,55,0;115,55,0;116,55,0;117,55,0;118,55,0;112,56,0;113,56,0;114,56,0;115,56,0;116,56,0;117,56,0;118,56,0;112,57,0;113,57,0;114,57,0;115,57,0;116,57,0;117,57,0;118,57,0;112,58,0;113,58,0;114,58,0;115,58,0;116,58,0;117,58,0;118,58,0;112,59,0;113,59,0;114,59,0;115,59,0;116,59,0;117,59,0;118,59,0;112,60,0;113,60,0;114,60,0;115,60,0;116,60,0;117,60,0;118,60,0</Nodes>
      </Cell>
      <Cell id="58">
        <Nodes>112,61,0;113,61,0;114,61,0;115,61,0;116,61,0;117,61,0;118,61,0;112,62,0;113,62,0;114,62,0;115,62,0;116,62,0;117,62,0;118,62,0;112,63,0;113,63,0;114,63,0;115,63,0;116,63,0;117,63,0;118,63,0;112,64,0;113,64,0;114,64,0;115,64,0;116,64,0;117,64,0;118,64,0;112,65,0;113,65,0;114,65,0;115,65,0;116,65,0;117,65,0;118,65,0;112,66,0;113,66,0;114,66,0;115,66,0;116,66,0;117,66,0;118,66,0;112,67,0;113,67,0;114,67,0;115,67,0;116,67,0;117,67,0;118,67,0</Nodes>
      </Cell>
      <Cell id="59">
        <Nodes>119,47,0;120,47,0;121,47,0;122,47,0;123,47,0;124,47,0;125,47,0;119,48,0;120,48,0;121,48,0;122,48,0;123,48,0;124,48,0;125,48,0;119,49,0;120,49,0;121,49,0;122,49,0;123,49,0;124,49,0;125,49,0;119,50,0;120,50,0;121,50,0;122,50,0;123,50,0;124,50,0;125,50,0;119,51,0;120,51,0;121,51,0;122,51,0;123,51,0;124,51,0;125,51,0;119,52,0;120,52,0;121,52,0;122,52,0;123,52,0;124,52,0;125,52,0;119,53,0;120,53,0;121,53,0;122,53,0;123,53,0;124,53,0;125,53,0</Nodes>
      </Cell>
      <Cell id="60">
        <Nodes>119,54,0;120,54,0;121,54,0;122,54,0;123,54,0;124,54,0;125,54,0;119,55,0;120,55,0;121,55,0;122,55,0;123,55,0;124,55,0;125,55,0;119,56,0;120,56,0;121,56,0;122,56,0;123,56,0;124,56,0;125,56,0;119,57,0;120,57,0;121,57,0;122,57,0;123,57,0;124,57,0;125,57,0;119,58,0;120,58,0;121,58,0;122,58,0;123,58,0;124,58,0;125,58,0;119,59,0;120,59,0;121,59,0;122,59,0;123,59,0;124,59,0;125,59,0;119,60,0;120,60,0;121,60,0;122,60,0;123,60,0;124,60,0;125,60,0</Nodes>
      </Cell>
      <Cell id="61">
        <Nodes>119,61,0;120,61,0;121,61,0;122,61,0;123,61,0;124,61,0;125,61,0;119,62,0;120,62,0;121,62,0;122,62,0;123,62,0;124,62,0;125,62,0;119,63,0;120,63,0;121,63,0;122,63,0;123,63,0;124,63,0;125,63,0;119,64,0;120,64,0;121,64,0;122,64,0;123,64,0;124,64,0;125,64,0;119,65,0;120,65,0;121,65,0;122,65,0;123,65,0;124,65,0;125,65,0;119,66,0;120,66,0;121,66,0;122,66,0;123,66,0;124,66,0;125,66,0;119,67,0;120,67,0;121,67,0;122,67,0;123,67,0;124,67,0;125,67,0</Nodes>
      </Cell>
      <Cell id="62">
        <Nodes>127,47,0;128,47,0;129,47,0;130,47,0;131,47,0;132,47,0;126,48,0;127,48,0;128,48,0;129,48,0;130,48,0;131,48,0;132,48,0;126,49,0;127,49,0;128,49,0;129,49,0;130,49,0;131,49,0;132,49,0;126,50,0;127,50,0;128,50,0;129,50,0;130,50,0;131,50,0;132,50,0;126,51,0;127,51,0;128,51,0;129,51,0;130,51,0;131,51,0;132,51,0;126,52,0;127,52,0;128,52,0;129,52,0;130,52,0;131,52,0;132,52,0;126,53,0;127,53,0;128,53,0;129,53,0;130,53,0;131,53,0;132,53,0</Nodes>
      </Cell>
      <Cell id="63">
        <Nodes>126,54,0;127,54,0;128,54,0;129,54,0;130,54,0;131,54,0;132,54,0;126,55,0;127,55,0;128,55,0;129,55,0;130,55,0;131,55,0;132,55,0;126,56,0;127,56,0;128,56,0;129,56,0;130,56,0;131,56,0;132,56,0;126,57,0;127,57,0;128,57,0;129,57,0;130,57,0;131,57,0;132,57,0;126,58,0;127,58,0;128,58,0;129,58,0;130,58,0;131,58,0;132,58,0;126,59,0;127,59,0;128,59,0;129,59,0;130,59,0;131,59,0;132,59,0;126,60,0;127,60,0;128,60,0;129,60,0;130,60,0;131,60,0;132,60,0</Nodes>
      </Cell>
      <Cell id="64">
        <Nodes>126,61,0;127,61,0;128,61,0;129,61,0;130,61,0;131,61,0;132,61,0;126,62,0;127,62,0;128,62,0;129,62,0;130,62,0;131,62,0;132,62,0;126,63,0;127,63,0;128,63,0;129,63,0;130,63,0;131,63,0;132,63,0;126,64,0;127,64,0;128,64,0;129,64,0;130,64,0;131,64,0;132,64,0;126,65,0;127,65,0;128,65,0;129,65,0;130,65,0;131,65,0;132,65,0;126,66,0;127,66,0;128,66,0;129,66,0;130,66,0;131,66,0;132,66,0;126,67,0;127,67,0;128,67,0;129,67,0;130,67,0;131,67,0;132,67,0</Nodes>
      </Cell>
      <Cell id="65">
        <Nodes>133,47,0;134,47,0;135,47,0;136,47,0;137,47,0;138,47,0;139,47,0;133,48,0;134,48,0;135,48,0;136,48,0;137,48,0;138,48,0;139,48,0;133,49,0;134,49,0;135,49,0;136,49,0;137,49,0;138,49,0;139,49,0;133,50,0;134,50,0;135,50,0;136,50,0;137,50,0;138,50,0;139,50,0;133,51,0;134,51,0;135,51,0;136,51,0;137,51,0;138,51,0;139,51,0;133,52,0;134,52,0;135,52,0;136,52,0;137,52,0;138,52,0;139,52,0;133,53,0;134,53,0;135,53,0;136,53,0;137,53,0;138,53,0;139,53,0</Nodes>
      </Cell>
      <Cell id="66">
        <Nodes>133,54,0;134,54,0;135,54,0;136,54,0;137,54,0;138,54,0;139,54,0;133,55,0;134,55,0;135,55,0;136,55,0;137,55,0;138,55,0;139,55,0;133,56,0;134,56,0;135,56,0;136,56,0;137,56,0;138,56,0;139,56,0;133,57,0;134,57,0;135,57,0;136,57,0;137,57,0;138,57,0;139,57,0;133,58,0;134,58,0;135,58,0;136,58,0;137,58,0;138,58,0;139,58,0;133,59,0;134,59,0;135,59,0;136,59,0;137,59,0;138,59,0;139,59,0;133,60,0;134,60,0;135,60,0;136,60,0;137,60,0;138,60,0;139,60,0</Nodes>
      </Cell>
      <Cell id="67">
        <Nodes>133,61,0;134,61,0;135,61,0;136,61,0;137,61,0;138,61,0;139,61,0;133,62,0;134,62,0;135,62,0;136,62,0;137,62,0;138,62,0;139,62,0;133,63,0;134,63,0;135,63,0;136,63,0;137,63,0;138,63,0;139,63,0;133,64,0;134,64,0;135,64,0;136,64,0;137,64,0;138,64,0;139,64,0;133,65,0;134,65,0;135,65,0;136,65,0;137,65,0;138,65,0;139,65,0;133,66,0;134,66,0;135,66,0;136,66,0;137,66,0;138,66,0;139,66,0;133,67,0;134,67,0;135,67,0;136,67,0;137,67,0;138,67,0;139,67,0</Nodes>
      </Cell>
      <Cell id="68">
        <Nodes>140,47,0;141,47,0;142,47,0;143,47,0;144,47,0;145,47,0;146,47,0;140,48,0;141,48,0;142,48,0;143,48,0;144,48,0;145,48,0;146,48,0;140,49,0;141,49,0;142,49,0;143,49,0;144,49,0;145,49,0;146,49,0;140,50,0;141,50,0;142,50,0;143,50,0;144,50,0;145,50,0;146,50,0;140,51,0;141,51,0;142,51,0;143,51,0;144,51,0;145,51,0;146,51,0;140,52,0;141,52,0;142,52,0;143,52,0;144,52,0;145,52,0;146,52,0;140,53,0;141,53,0;142,53,0;143,53,0;144,53,0;145,53,0;146,53,0</Nodes>
      </Cell>
      <Cell id="69">
        <Nodes>140,54,0;141,54,0;142,54,0;143,54,0;144,54,0;145,54,0;146,54,0;140,55,0;141,55,0;142,55,0;143,55,0;144,55,0;145,55,0;146,55,0;140,56,0;141,56,0;142,56,0;143,56,0;144,56,0;145,56,0;146,56,0;140,57,0;141,57,0;142,57,0;143,57,0;144,57,0;145,57,0;146,57,0;140,58,0;141,58,0;142,58,0;143,58,0;144,58,0;145,58,0;146,58,0;140,59,0;141,59,0;142,59,0;143,59,0;144,59,0;145,59,0;146,59,0;140,60,0;141,60,0;142,60,0;143,60,0;144,60,0;145,60,0;146,60,0</Nodes>
      </Cell>
      <Cell id="70">
        <Nodes>140,61,0;141,61,0;142,61,0;143,61,0;144,61,0;145,61,0;146,61,0;140,62,0;141,62,0;142,62,0;143,62,0;144,62,0;145,62,0;146,62,0;140,63,0;141,63,0;142,63,0;143,63,0;144,63,0;145,63,0;146,63,0;140,64,0;141,64,0;142,64,0;143,64,0;144,64,0;145,64,0;146,64,0;140,65,0;141,65,0;142,65,0;143,65,0;144,65,0;145,65,0;146,65,0;140,66,0;141,66,0;142,66,0;143,66,0;144,66,0;145,66,0;146,66,0;140,67,0;141,67,0;142,67,0;143,67,0;144,67,0;145,67,0;146,67,0</Nodes>
      </Cell>
      <Cell id="71">
        <Nodes>147,47,0;148,47,0;149,47,0;150,47,0;151,47,0;152,47,0;153,47,0;147,48,0;148,48,0;149,48,0;150,48,0;151,48,0;152,48,0;153,48,0;147,49,0;148,49,0;149,49,0;150,49,0;151,49,0;152,49,0;153,49,0;147,50,0;148,50,0;149,50,0;150,50,0;151,50,0;152,50,0;153,50,0;147,51,0;148,51,0;149,51,0;150,51,0;151,51,0;152,51,0;153,51,0;147,52,0;148,52,0;149,52,0;150,52,0;151,52,0;152,52,0;153,52,0;147,53,0;148,53,0;149,53,0;150,53,0;151,53,0;152,53,0;153,53,0</Nodes>
      </Cell>
      <Cell id="72">
        <Nodes>147,54,0;148,54,0;149,54,0;150,54,0;151,54,0;152,54,0;153,54,0;147,55,0;148,55,0;149,55,0;150,55,0;151,55,0;152,55,0;153,55,0;147,56,0;148,56,0;149,56,0;150,56,0;151,56,0;152,56,0;153,56,0;147,57,0;148,57,0;149,57,0;150,57,0;151,57,0;152,57,0;153,57,0;147,58,0;148,58,0;149,58,0;150,58,0;151,58,0;152,58,0;153,58,0;147,59,0;148,59,0;149,59,0;150,59,0;151,59,0;152,59,0;153,59,0;147,60,0;148,60,0;149,60,0;150,60,0;151,60,0;152,60,0;153,60,0</Nodes>
      </Cell>
      <Cell id="73">
        <Nodes>147,61,0;148,61,0;149,61,0;150,61,0;151,61,0;152,61,0;153,61,0;147,62,0;148,62,0;149,62,0;150,62,0;151,62,0;152,62,0;153,62,0;147,63,0;148,63,0;149,63,0;150,63,0;151,63,0;152,63,0;153,63,0;147,64,0;148,64,0;149,64,0;150,64,0;151,64,0;152,64,0;153,64,0;147,65,0;148,65,0;149,65,0;150,65,0;151,65,0;152,65,0;153,65,0;147,66,0;148,66,0;149,66,0;150,66,0;151,66,0;152,66,0;153,66,0;147,67,0;148,67,0;149,67,0;150,67,0;151,67,0;152,67,0;153,67,0</Nodes>
      </Cell>
      <Cell id="74">
        <Nodes>154,47,0;155,47,0;156,47,0;157,47,0;158,47,0;159,47,0;160,47,0;154,48,0;155,48,0;156,48,0;157,48,0;158,48,0;159,48,0;160,48,0;154,49,0;155,49,0;156,49,0;157,49,0;158,49,0;159,49,0;160,49,0;154,50,0;155,50,0;156,50,0;157,50,0;158,50,0;159,50,0;160,50,0;154,51,0;155,51,0;156,51,0;157,51,0;158,51,0;159,51,0;160,51,0;154,52,0;155,52,0;156,52,0;157,52,0;158,52,0;159,52,0;160,52,0;154,53,0;155,53,0;156,53,0;157,53,0;158,53,0;159,53,0;160,53,0</Nodes>
      </Cell>
      <Cell id="75">
        <Nodes>154,54,0;155,54,0;156,54,0;157,54,0;158,54,0;159,54,0;160,54,0;154,55,0;155,55,0;156,55,0;157,55,0;158,55,0;159,55,0;160,55,0;154,56,0;155,56,0;156,56,0;157,56,0;158,56,0;159,56,0;160,56,0;154,57,0;155,57,0;156,57,0;157,57,0;158,57,0;159,57,0;160,57,0;154,58,0;155,58,0;156,58,0;157,58,0;158,58,0;159,58,0;160,58,0;154,59,0;155,59,0;156,59,0;157,59,0;158,59,0;159,59,0;160,59,0;154,60,0;155,60,0;156,60,0;157,60,0;158,60,0;159,60,0;160,60,0</Nodes>
      </Cell>
      <Cell id="76">
        <Nodes>154,61,0;155,61,0;156,61,0;157,61,0;158,61,0;159,61,0;160,61,0;154,62,0;155,62,0;156,62,0;157,62,0;158,62,0;159,62,0;160,62,0;154,63,0;155,63,0;156,63,0;157,63,0;158,63,0;159,63,0;160,63,0;154,64,0;155,64,0;156,64,0;157,64,0;158,64,0;159,64,0;160,64,0;154,65,0;155,65,0;156,65,0;157,65,0;158,65,0;159,65,0;160,65,0;154,66,0;155,66,0;156,66,0;157,66,0;158,66,0;159,66,0;160,66,0;154,67,0;155,67,0;156,67,0;157,67,0;158,67,0;159,67,0;160,67,0</Nodes>
      </Cell>
      <Cell id="77">
        <Nodes>161,47,0;162,47,0;163,47,0;164,47,0;165,47,0;166,47,0;167,47,0;161,48,0;162,48,0;163,48,0;164,48,0;165,48,0;166,48,0;167,48,0;161,49,0;162,49,0;163,49,0;164,49,0;165,49,0;166,49,0;167,49,0;161,50,0;162,50,0;163,50,0;164,50,0;165,50,0;166,50,0;167,50,0;161,51,0;162,51,0;163,51,0;164,51,0;165,51,0;166,51,0;167,51,0;161,52,0;162,52,0;163,52,0;164,52,0;165,52,0;166,52,0;167,52,0;161,53,0;162,53,0;163,53,0;164,53,0;165,53,0;166,53,0;167,53,0</Nodes>
      </Cell>
      <Cell id="78">
        <Nodes>161,54,0;162,54,0;163,54,0;164,54,0;165,54,0;166,54,0;167,54,0;161,55,0;162,55,0;163,55,0;164,55,0;165,55,0;166,55,0;167,55,0;161,56,0;162,56,0;163,56,0;164,56,0;165,56,0;166,56,0;167,56,0;161,57,0;162,57,0;163,57,0;164,57,0;165,57,0;166,57,0;167,57,0;161,58,0;162,58,0;163,58,0;164,58,0;165,58,0;166,58,0;167,58,0;161,59,0;162,59,0;163,59,0;164,59,0;165,59,0;166,59,0;167,59,0;161,60,0;162,60,0;163,60,0;164,60,0;165,60,0;166,60,0;167,60,0</Nodes>
      </Cell>
      <Cell id="79">
        <Nodes>161,61,0;162,61,0;163,61,0;164,61,0;165,61,0;166,61,0;167,61,0;161,62,0;162,62,0;163,62,0;164,62,0;165,62,0;166,62,0;167,62,0;161,63,0;162,63,0;163,63,0;164,63,0;165,63,0;166,63,0;167,63,0;161,64,0;162,64,0;163,64,0;164,64,0;165,64,0;166,64,0;167,64,0;161,65,0;162,65,0;163,65,0;164,65,0;165,65,0;166,65,0;167,65,0;161,66,0;162,66,0;163,66,0;164,66,0;165,66,0;166,66,0;167,66,0;161,67,0;162,67,0;163,67,0;164,67,0;165,67,0;166,67,0;167,67,0</Nodes>
      </Cell>
      <Cell id="80">
        <Nodes>168,47,0;169,47,0;170,47,0;171,47,0;172,47,0;173,47,0;174,47,0;168,48,0;169,48,0;170,48,0;171,48,0;172,48,0;173,48,0;174,48,0;168,49,0;169,49,0;170,49,0;171,49,0;172,49,0;173,49,0;174,49,0;168,50,0;169,50,0;170,50,0;171,50,0;172,50,0;173,50,0;174,50,0;168,51,0;169,51,0;170,51,0;171,51,0;172,51,0;173,51,0;174,51,0;168,52,0;169,52,0;170,52,0;171,52,0;172,52,0;173,52,0;174,52,0;168,53,0;169,53,0;170,53,0;171,53,0;172,53,0;173,53,0;174,53,0</Nodes>
      </Cell>
      <Cell id="81">
        <Nodes>168,54,0;169,54,0;170,54,0;171,54,0;172,54,0;173,54,0;174,54,0;168,55,0;169,55,0;170,55,0;171,55,0;172,55,0;173,55,0;174,55,0;168,56,0;169,56,0;170,56,0;171,56,0;172,56,0;173,56,0;174,56,0;168,57,0;169,57,0;170,57,0;171,57,0;172,57,0;173,57,0;174,57,0;168,58,0;169,58,0;170,58,0;171,58,0;172,58,0;173,58,0;174,58,0;168,59,0;169,59,0;170,59,0;171,59,0;172,59,0;173,59,0;174,59,0;168,60,0;169,60,0;170,60,0;171,60,0;172,60,0;173,60,0;174,60,0</Nodes>
      </Cell>
      <Cell id="82">
        <Nodes>168,61,0;169,61,0;170,61,0;171,61,0;172,61,0;173,61,0;174,61,0;168,62,0;169,62,0;170,62,0;171,62,0;172,62,0;173,62,0;174,62,0;168,63,0;169,63,0;170,63,0;171,63,0;172,63,0;173,63,0;174,63,0;168,64,0;169,64,0;170,64,0;171,64,0;172,64,0;173,64,0;174,64,0;168,65,0;169,65,0;170,65,0;171,65,0;172,65,0;173,65,0;174,65,0;168,66,0;169,66,0;170,66,0;171,66,0;172,66,0;173,66,0;174,66,0;168,67,0;169,67,0;170,67,0;171,67,0;172,67,0;173,67,0;174,67,0</Nodes>
      </Cell>
      <Cell id="83">
        <Nodes>175,47,0;176,47,0;177,47,0;178,47,0;179,47,0;180,47,0;181,47,0;175,48,0;176,48,0;177,48,0;178,48,0;179,48,0;180,48,0;181,48,0;175,49,0;176,49,0;177,49,0;178,49,0;179,49,0;180,49,0;181,49,0;175,50,0;176,50,0;177,50,0;178,50,0;179,50,0;180,50,0;181,50,0;175,51,0;176,51,0;177,51,0;178,51,0;179,51,0;180,51,0;181,51,0;175,52,0;176,52,0;177,52,0;178,52,0;179,52,0;180,52,0;181,52,0;175,53,0;176,53,0;177,53,0;178,53,0;179,53,0;180,53,0;181,53,0</Nodes>
      </Cell>
      <Cell id="84">
        <Nodes>175,54,0;176,54,0;177,54,0;178,54,0;179,54,0;180,54,0;181,54,0;175,55,0;176,55,0;177,55,0;178,55,0;179,55,0;180,55,0;181,55,0;175,56,0;176,56,0;177,56,0;178,56,0;179,56,0;180,56,0;181,56,0;175,57,0;176,57,0;177,57,0;178,57,0;179,57,0;180,57,0;181,57,0;175,58,0;176,58,0;177,58,0;178,58,0;179,58,0;180,58,0;181,58,0;175,59,0;176,59,0;177,59,0;178,59,0;179,59,0;180,59,0;181,59,0;175,60,0;176,60,0;177,60,0;178,60,0;179,60,0;180,60,0;181,60,0</Nodes>
      </Cell>
      <Cell id="85">
        <Nodes>175,61,0;176,61,0;177,61,0;178,61,0;179,61,0;180,61,0;181,61,0;175,62,0;176,62,0;177,62,0;178,62,0;179,62,0;180,62,0;181,62,0;175,63,0;176,63,0;177,63,0;178,63,0;179,63,0;180,63,0;181,63,0;175,64,0;176,64,0;177,64,0;178,64,0;179,64,0;180,64,0;181,64,0;175,65,0;176,65,0;177,65,0;178,65,0;179,65,0;180,65,0;181,65,0;175,66,0;176,66,0;177,66,0;178,66,0;179,66,0;180,66,0;181,66,0;175,67,0;176,67,0;177,67,0;178,67,0;179,67,0;180,67,0;181,67,0</Nodes>
      </Cell>
      <Cell id="86">
        <Nodes>182,47,0;183,47,0;184,47,0;185,47,0;186,47,0;187,47,0;188,47,0;182,48,0;183,48,0;184,48,0;185,48,0;186,48,0;187,48,0;188,48,0;182,49,0;183,49,0;184,49,0;185,49,0;186,49,0;187,49,0;188,49,0;182,50,0;183,50,0;184,50,0;185,50,0;186,50,0;187,50,0;188,50,0;182,51,0;183,51,0;184,51,0;185,51,0;186,51,0;187,51,0;188,51,0;182,52,0;183,52,0;184,52,0;185,52,0;186,52,0;187,52,0;188,52,0;182,53,0;183,53,0;184,53,0;185,53,0;186,53,0;187,53,0;188,53,0</Nodes>
      </Cell>
      <Cell id="87">
        <Nodes>182,54,0;183,54,0;184,54,0;185,54,0;186,54,0;187,54,0;188,54,0;182,55,0;183,55,0;184,55,0;185,55,0;186,55,0;187,55,0;188,55,0;182,56,0;183,56,0;184,56,0;185,56,0;186,56,0;187,56,0;188,56,0;182,57,0;183,57,0;184,57,0;185,57,0;186,57,0;187,57,0;188,57,0;182,58,0;183,58,0;184,58,0;185,58,0;186,58,0;187,58,0;188,58,0;182,59,0;183,59,0;184,59,0;185,59,0;186,59,0;187,59,0;188,59,0;182,60,0;183,60,0;184,60,0;185,60,0;186,60,0;187,60,0;188,60,0</Nodes>
      </Cell>
      <Cell id="88">
        <Nodes>182,61,0;183,61,0;184,61,0;185,61,0;186,61,0;187,61,0;188,61,0;182,62,0;183,62,0;184,62,0;185,62,0;186,62,0;187,62,0;188,62,0;182,63,0;183,63,0;184,63,0;185,63,0;186,63,0;187,63,0;188,63,0;182,64,0;183,64,0;184,64,0;185,64,0;186,64,0;187,64,0;188,64,0;182,65,0;183,65,0;184,65,0;185,65,0;186,65,0;187,65,0;188,65,0;182,66,0;183,66,0;184,66,0;185,66,0;186,66,0;187,66,0;188,66,0;182,67,0;183,67,0;184,67,0;185,67,0;186,67,0;187,67,0;188,67,0</Nodes>
      </Cell>
      <Cell id="89">
        <Nodes>189,47,0;190,47,0;191,47,0;192,47,0;193,47,0;194,47,0;195,47,0;189,48,0;190,48,0;191,48,0;192,48,0;193,48,0;194,48,0;195,48,0;189,49,0;190,49,0;191,49,0;192,49,0;193,49,0;194,49,0;195,49,0;189,50,0;190,50,0;191,50,0;192,50,0;193,50,0;194,50,0;195,50,0;189,51,0;190,51,0;191,51,0;192,51,0;193,51,0;194,51,0;195,51,0;189,52,0;190,52,0;191,52,0;192,52,0;193,52,0;194,52,0;195,52,0;189,53,0;190,53,0;191,53,0;192,53,0;193,53,0;194,53,0;195,53,0</Nodes>
      </Cell>
      <Cell id="90">
        <Nodes>189,54,0;190,54,0;191,54,0;192,54,0;193,54,0;194,54,0;195,54,0;189,55,0;190,55,0;191,55,0;192,55,0;193,55,0;194,55,0;195,55,0;189,56,0;190,56,0;191,56,0;192,56,0;193,56,0;194,56,0;195,56,0;189,57,0;190,57,0;191,57,0;192,57,0;193,57,0;194,57,0;195,57,0;189,58,0;190,58,0;191,58,0;192,58,0;193,58,0;194,58,0;195,58,0;189,59,0;190,59,0;191,59,0;192,59,0;193,59,0;194,59,0;195,59,0;189,60,0;190,60,0;191,60,0;192,60,0;193,60,0;194,60,0;195,60,0</Nodes>
      </Cell>
      <Cell id="91">
        <Nodes>189,61,0;190,61,0;191,61,0;192,61,0;193,61,0;194,61,0;195,61,0;189,62,0;190,62,0;191,62,0;192,62,0;193,62,0;194,62,0;195,62,0;189,63,0;190,63,0;191,63,0;192,63,0;193,63,0;194,63,0;195,63,0;189,64,0;190,64,0;191,64,0;192,64,0;193,64,0;194,64,0;195,64,0;189,65,0;190,65,0;191,65,0;192,65,0;193,65,0;194,65,0;195,65,0;189,66,0;190,66,0;191,66,0;192,66,0;193,66,0;194,66,0;195,66,0;189,67,0;190,67,0;191,67,0;192,67,0;193,67,0;194,67,0;195,67,0</Nodes>
      </Cell>
      <Cell id="92">
        <Nodes>196,47,0;197,47,0;198,47,0;199,47,0;200,47,0;201,47,0;202,47,0;196,48,0;197,48,0;198,48,0;199,48,0;200,48,0;201,48,0;202,48,0;196,49,0;197,49,0;198,49,0;199,49,0;200,49,0;201,49,0;202,49,0;196,50,0;197,50,0;198,50,0;199,50,0;200,50,0;201,50,0;202,50,0;196,51,0;197,51,0;198,51,0;199,51,0;200,51,0;201,51,0;202,51,0;196,52,0;197,52,0;198,52,0;199,52,0;200,52,0;201,52,0;202,52,0;196,53,0;197,53,0;198,53,0;199,53,0;200,53,0;201,53,0;202,53,0</Nodes>
      </Cell>
      <Cell id="93">
        <Nodes>196,54,0;197,54,0;198,54,0;199,54,0;200,54,0;201,54,0;202,54,0;196,55,0;197,55,0;198,55,0;199,55,0;200,55,0;201,55,0;202,55,0;196,56,0;197,56,0;198,56,0;199,56,0;200,56,0;201,56,0;202,56,0;196,57,0;197,57,0;198,57,0;199,57,0;200,57,0;201,57,0;202,57,0;196,58,0;197,58,0;198,58,0;199,58,0;200,58,0;201,58,0;202,58,0;196,59,0;197,59,0;198,59,0;199,59,0;200,59,0;201,59,0;202,59,0;196,60,0;197,60,0;198,60,0;199,60,0;200,60,0;201,60,0;202,60,0</Nodes>
      </Cell>
      <Cell id="94">
        <Nodes>196,61,0;197,61,0;198,61,0;199,61,0;200,61,0;201,61,0;202,61,0;196,62,0;197,62,0;198,62,0;199,62,0;200,62,0;201,62,0;202,62,0;196,63,0;197,63,0;198,63,0;199,63,0;200,63,0;201,63,0;202,63,0;196,64,0;197,64,0;198,64,0;199,64,0;200,64,0;201,64,0;202,64,0;196,65,0;197,65,0;198,65,0;199,65,0;200,65,0;201,65,0;202,65,0;196,66,0;197,66,0;198,66,0;199,66,0;200,66,0;201,66,0;202,66,0;196,67,0;197,67,0;198,67,0;199,67,0;200,67,0;201,67,0;202,67,0</Nodes>
      </Cell>
      <Cell id="95">
        <Nodes>203,47,0;204,47,0;205,47,0;206,47,0;207,47,0;208,47,0;209,47,0;203,48,0;204,48,0;205,48,0;206,48,0;207,48,0;208,48,0;209,48,0;203,49,0;204,49,0;205,49,0;206,49,0;207,49,0;208,49,0;209,49,0;203,50,0;204,50,0;205,50,0;206,50,0;207,50,0;208,50,0;209,50,0;203,51,0;204,51,0;205,51,0;206,51,0;207,51,0;208,51,0;209,51,0;203,52,0;204,52,0;205,52,0;206,52,0;207,52,0;208,52,0;209,52,0;203,53,0;204,53,0;205,53,0;206,53,0;207,53,0;208,53,0;209,53,0</Nodes>
      </Cell>
      <Cell id="96">
        <Nodes>203,54,0;204,54,0;205,54,0;206,54,0;207,54,0;208,54,0;209,54,0;203,55,0;204,55,0;205,55,0;206,55,0;207,55,0;208,55,0;209,55,0;203,56,0;204,56,0;205,56,0;206,56,0;207,56,0;208,56,0;209,56,0;203,57,0;204,57,0;205,57,0;206,57,0;207,57,0;208,57,0;209,57,0;203,58,0;204,58,0;205,58,0;206,58,0;207,58,0;208,58,0;209,58,0;203,59,0;204,59,0;205,59,0;206,59,0;207,59,0;208,59,0;209,59,0;203,60,0;204,60,0;205,60,0;206,60,0;207,60,0;208,60,0;209,60,0</Nodes>
      </Cell>
      <Cell id="97">
        <Nodes>203,61,0;204,61,0;205,61,0;206,61,0;207,61,0;208,61,0;209,61,0;203,62,0;204,62,0;205,62,0;206,62,0;207,62,0;208,62,0;209,62,0;203,63,0;204,63,0;205,63,0;206,63,0;207,63,0;208,63,0;209,63,0;203,64,0;204,64,0;205,64,0;206,64,0;207,64,0;208,64,0;209,64,0;203,65,0;204,65,0;205,65,0;206,65,0;207,65,0;208,65,0;209,65,0;203,66,0;204,66,0;205,66,0;206,66,0;207,66,0;208,66,0;209,66,0;203,67,0;204,67,0;205,67,0;206,67,0;207,67,0;208,67,0;209,67,0</Nodes>
      </Cell>
      <Cell id="98">
        <Nodes>210,47,0;211,47,0;212,47,0;213,47,0;214,47,0;215,47,0;216,47,0;210,48,0;211,48,0;212,48,0;213,48,0;214,48,0;215,48,0;216,48,0;210,49,0;211,49,0;212,49,0;213,49,0;214,49,0;215,49,0;216,49,0;210,50,0;211,50,0;212,50,0;213,50,0;214,50,0;215,50,0;216,50,0;210,51,0;211,51,0;212,51,0;213,51,0;214,51,0;215,51,0;216,51,0;210,52,0;211,52,0;212,52,0;213,52,0;214,52,0;215,52,0;216,52,0;210,53,0;211,53,0;212,53,0;213,53,0;214,53,0;215,53,0;216,53,0</Nodes>
      </Cell>
      <Cell id="99">
        <Nodes>210,54,0;211,54,0;212,54,0;213,54,0;214,54,0;215,54,0;216,54,0;210,55,0;211,55,0;212,55,0;213,55,0;214,55,0;215,55,0;216,55,0;210,56,0;211,56,0;212,56,0;213,56,0;214,56,0;215,56,0;216,56,0;210,57,0;211,57,0;212,57,0;213,57,0;214,57,0;215,57,0;216,57,0;210,58,0;211,58,0;212,58,0;213,58,0;214,58,0;215,58,0;216,58,0;210,59,0;211,59,0;212,59,0;213,59,0;214,59,0;215,59,0;216,59,0;210,60,0;211,60,0;212,60,0;213,60,0;214,60,0;215,60,0;216,60,0</Nodes>
      </Cell>
      <Cell id="100">
        <Nodes>210,61,0;211,61,0;212,61,0;213,61,0;214,61,0;215,61,0;216,61,0;210,62,0;211,62,0;212,62,0;213,62,0;214,62,0;215,62,0;216,62,0;210,63,0;211,63,0;212,63,0;213,63,0;214,63,0;215,63,0;216,63,0;210,64,0;211,64,0;212,64,0;213,64,0;214,64,0;215,64,0;216,64,0;210,65,0;211,65,0;212,65,0;213,65,0;214,65,0;215,65,0;216,65,0;210,66,0;211,66,0;212,66,0;213,66,0;214,66,0;215,66,0;216,66,0;210,67,0;211,67,0;212,67,0;213,67,0;214,67,0;215,67,0;216,67,0</Nodes>
      </Cell>
      <Cell id="101">
        <Nodes>217,47,0;218,47,0;219,47,0;220,47,0;221,47,0;222,47,0;223,47,0;217,48,0;218,48,0;219,48,0;220,48,0;221,48,0;222,48,0;223,48,0;217,49,0;218,49,0;219,49,0;220,49,0;221,49,0;222,49,0;223,49,0;217,50,0;218,50,0;219,50,0;220,50,0;221,50,0;222,50,0;223,50,0;217,51,0;218,51,0;219,51,0;220,51,0;221,51,0;222,51,0;223,51,0;217,52,0;218,52,0;219,52,0;220,52,0;221,52,0;222,52,0;223,52,0;217,53,0;218,53,0;219,53,0;220,53,0;221,53,0;222,53,0;223,53,0</Nodes>
      </Cell>
      <Cell id="102">
        <Nodes>217,54,0;218,54,0;219,54,0;220,54,0;221,54,0;222,54,0;223,54,0;217,55,0;218,55,0;219,55,0;220,55,0;221,55,0;222,55,0;223,55,0;217,56,0;218,56,0;219,56,0;220,56,0;221,56,0;222,56,0;223,56,0;217,57,0;218,57,0;219,57,0;220,57,0;221,57,0;222,57,0;223,57,0;217,58,0;218,58,0;219,58,0;220,58,0;221,58,0;222,58,0;223,58,0;217,59,0;218,59,0;219,59,0;220,59,0;221,59,0;222,59,0;223,59,0;217,60,0;218,60,0;219,60,0;220,60,0;221,60,0;222,60,0;223,60,0</Nodes>
      </Cell>
      <Cell id="103">
        <Nodes>217,61,0;218,61,0;219,61,0;220,61,0;221,61,0;222,61,0;223,61,0;217,62,0;218,62,0;219,62,0;220,62,0;221,62,0;222,62,0;223,62,0;217,63,0;218,63,0;219,63,0;220,63,0;221,63,0;222,63,0;223,63,0;217,64,0;218,64,0;219,64,0;220,64,0;221,64,0;222,64,0;223,64,0;217,65,0;218,65,0;219,65,0;220,65,0;221,65,0;222,65,0;223,65,0;217,66,0;218,66,0;219,66,0;220,66,0;221,66,0;222,66,0;223,66,0;217,67,0;218,67,0;219,67,0;220,67,0;221,67,0;222,67,0;223,67,0</Nodes>
      </Cell>
      <InitProperty symbol-ref="side">
        <Expression>if(cell.center.x&lt;size.x/2,-1,1)</Expression>
      </InitProperty>
      <InitProperty symbol-ref="bg">
        <Expression>rand_uni(0,0.02)</Expression>
      </InitProperty>
      <InitProperty symbol-ref="migration_force">
        <Expression>rand_uni(1,1.05)</Expression>
      </InitProperty>
      <InitProperty symbol-ref="area_target">
        <Expression>cell.volume</Expression>
      </InitProperty>
      <InitProperty symbol-ref="q">
        <Expression>floor((cell.center.y-47)/7)</Expression>
      </InitProperty>
      <InitProperty symbol-ref="parent">
        <Expression>floor((cell.center.x-28)/7)+1</Expression>
      </InitProperty>
      <InitVectorProperty symbol-ref="a_pos">
        <Expression>cell.center.x,cell.center.y+7*(2-q),0</Expression>
      </InitVectorProperty>
      <InitVectorProperty symbol-ref="b_pos">
        <Expression>cell.center.x,cell.center.y-7*q,0</Expression>
      </InitVectorProperty>
    </Population>
    <Population type="surface_ectoderm" size="0">
      <Cell id="110">
        <Nodes>0,47,0;1,47,0;2,47,0;3,47,0;4,47,0;5,47,0;6,47,0;0,48,0;1,48,0;2,48,0;3,48,0;4,48,0;5,48,0;6,48,0;0,49,0;1,49,0;2,49,0;3,49,0;4,49,0;5,49,0;6,49,0;0,50,0;1,50,0;2,50,0;3,50,0;4,50,0;5,50,0;6,50,0;0,51,0;1,51,0;2,51,0;3,51,0;4,51,0;5,51,0;6,51,0;0,52,0;1,52,0;2,52,0;3,52,0;4,52,0;5,52,0;6,52,0;0,53,0;1,53,0;2,53,0;3,53,0;4,53,0;5,53,0;6,53,0</Nodes>
      </Cell>
      <Cell id="111">
        <Nodes>0,54,0;1,54,0;2,54,0;3,54,0;4,54,0;5,54,0;6,54,0;0,55,0;1,55,0;2,55,0;3,55,0;4,55,0;5,55,0;6,55,0;0,56,0;1,56,0;2,56,0;3,56,0;4,56,0;5,56,0;6,56,0;0,57,0;1,57,0;2,57,0;3,57,0;4,57,0;5,57,0;6,57,0;0,58,0;1,58,0;2,58,0;3,58,0;4,58,0;5,58,0;6,58,0;0,59,0;1,59,0;2,59,0;3,59,0;4,59,0;5,59,0;6,59,0;0,60,0;1,60,0;2,60,0;3,60,0;4,60,0;5,60,0;6,60,0</Nodes>
      </Cell>
      <Cell id="112">
        <Nodes>0,61,0;1,61,0;2,61,0;3,61,0;4,61,0;5,61,0;6,61,0;0,62,0;1,62,0;2,62,0;3,62,0;4,62,0;5,62,0;6,62,0;0,63,0;1,63,0;2,63,0;3,63,0;4,63,0;5,63,0;6,63,0;0,64,0;1,64,0;2,64,0;3,64,0;4,64,0;5,64,0;6,64,0;0,65,0;1,65,0;2,65,0;3,65,0;4,65,0;5,65,0;6,65,0;0,66,0;1,66,0;2,66,0;3,66,0;4,66,0;5,66,0;6,66,0;0,67,0;1,67,0;2,67,0;3,67,0;4,67,0;5,67,0;6,67,0</Nodes>
      </Cell>
      <Cell id="113">
        <Nodes>7,47,0;8,47,0;9,47,0;10,47,0;11,47,0;12,47,0;13,47,0;7,48,0;8,48,0;9,48,0;10,48,0;11,48,0;12,48,0;13,48,0;7,49,0;8,49,0;9,49,0;10,49,0;11,49,0;12,49,0;13,49,0;7,50,0;8,50,0;9,50,0;10,50,0;11,50,0;12,50,0;13,50,0;7,51,0;8,51,0;9,51,0;10,51,0;11,51,0;12,51,0;13,51,0;7,52,0;8,52,0;9,52,0;10,52,0;11,52,0;12,52,0;13,52,0;7,53,0;8,53,0;9,53,0;10,53,0;11,53,0;12,53,0;13,53,0</Nodes>
      </Cell>
      <Cell id="114">
        <Nodes>7,54,0;8,54,0;9,54,0;10,54,0;11,54,0;12,54,0;13,54,0;7,55,0;8,55,0;9,55,0;10,55,0;11,55,0;12,55,0;13,55,0;7,56,0;8,56,0;9,56,0;10,56,0;11,56,0;12,56,0;13,56,0;7,57,0;8,57,0;9,57,0;10,57,0;11,57,0;12,57,0;13,57,0;7,58,0;8,58,0;9,58,0;10,58,0;11,58,0;12,58,0;13,58,0;7,59,0;8,59,0;9,59,0;10,59,0;11,59,0;12,59,0;13,59,0;7,60,0;8,60,0;9,60,0;10,60,0;11,60,0;12,60,0;13,60,0</Nodes>
      </Cell>
      <Cell id="115">
        <Nodes>7,61,0;8,61,0;9,61,0;10,61,0;11,61,0;12,61,0;13,61,0;7,62,0;8,62,0;9,62,0;10,62,0;11,62,0;12,62,0;13,62,0;7,63,0;8,63,0;9,63,0;10,63,0;11,63,0;12,63,0;13,63,0;7,64,0;8,64,0;9,64,0;10,64,0;11,64,0;12,64,0;13,64,0;7,65,0;8,65,0;9,65,0;10,65,0;11,65,0;12,65,0;13,65,0;7,66,0;8,66,0;9,66,0;10,66,0;11,66,0;12,66,0;13,66,0;7,67,0;8,67,0;9,67,0;10,67,0;11,67,0;12,67,0;13,67,0</Nodes>
      </Cell>
      <Cell id="116">
        <Nodes>14,47,0;15,47,0;16,47,0;17,47,0;18,47,0;19,47,0;20,47,0;14,48,0;15,48,0;16,48,0;17,48,0;18,48,0;19,48,0;20,48,0;14,49,0;15,49,0;16,49,0;17,49,0;18,49,0;19,49,0;20,49,0;14,50,0;15,50,0;16,50,0;17,50,0;18,50,0;19,50,0;20,50,0;14,51,0;15,51,0;16,51,0;17,51,0;18,51,0;19,51,0;20,51,0;14,52,0;15,52,0;16,52,0;17,52,0;18,52,0;19,52,0;20,52,0;14,53,0;15,53,0;16,53,0;17,53,0;18,53,0;19,53,0;20,53,0</Nodes>
      </Cell>
      <Cell id="117">
        <Nodes>14,54,0;15,54,0;16,54,0;17,54,0;18,54,0;19,54,0;20,54,0;14,55,0;15,55,0;16,55,0;17,55,0;18,55,0;19,55,0;20,55,0;14,56,0;15,56,0;16,56,0;17,56,0;18,56,0;19,56,0;20,56,0;14,57,0;15,57,0;16,57,0;17,57,0;18,57,0;19,57,0;20,57,0;14,58,0;15,58,0;16,58,0;17,58,0;18,58,0;19,58,0;20,58,0;14,59,0;15,59,0;16,59,0;17,59,0;18,59,0;19,59,0;20,59,0;14,60,0;15,60,0;16,60,0;17,60,0;18,60,0;19,60,0;20,60,0</Nodes>
      </Cell>
      <Cell id="118">
        <Nodes>14,61,0;15,61,0;16,61,0;17,61,0;18,61,0;19,61,0;20,61,0;14,62,0;15,62,0;16,62,0;17,62,0;18,62,0;19,62,0;20,62,0;14,63,0;15,63,0;16,63,0;17,63,0;18,63,0;19,63,0;20,63,0;14,64,0;15,64,0;16,64,0;17,64,0;18,64,0;19,64,0;20,64,0;14,65,0;15,65,0;16,65,0;17,65,0;18,65,0;19,65,0;20,65,0;14,66,0;15,66,0;16,66,0;17,66,0;18,66,0;19,66,0;20,66,0;14,67,0;15,67,0;16,67,0;17,67,0;18,67,0;19,67,0;20,67,0</Nodes>
      </Cell>
      <Cell id="119">
        <Nodes>231,47,0;232,47,0;233,47,0;234,47,0;235,47,0;236,47,0;237,47,0;231,48,0;232,48,0;233,48,0;234,48,0;235,48,0;236,48,0;237,48,0;231,49,0;232,49,0;233,49,0;234,49,0;235,49,0;236,49,0;237,49,0;231,50,0;232,50,0;233,50,0;234,50,0;235,50,0;236,50,0;237,50,0;231,51,0;232,51,0;233,51,0;234,51,0;235,51,0;236,51,0;237,51,0;231,52,0;232,52,0;233,52,0;234,52,0;235,52,0;236,52,0;237,52,0;231,53,0;232,53,0;233,53,0;234,53,0;235,53,0;236,53,0;237,53,0</Nodes>
      </Cell>
      <Cell id="120">
        <Nodes>231,54,0;232,54,0;233,54,0;234,54,0;235,54,0;236,54,0;237,54,0;231,55,0;232,55,0;233,55,0;234,55,0;235,55,0;236,55,0;237,55,0;231,56,0;232,56,0;233,56,0;234,56,0;235,56,0;236,56,0;237,56,0;231,57,0;232,57,0;233,57,0;234,57,0;235,57,0;236,57,0;237,57,0;231,58,0;232,58,0;233,58,0;234,58,0;235,58,0;236,58,0;237,58,0;231,59,0;232,59,0;233,59,0;234,59,0;235,59,0;236,59,0;237,59,0;231,60,0;232,60,0;233,60,0;234,60,0;235,60,0;236,60,0;237,60,0</Nodes>
      </Cell>
      <Cell id="121">
        <Nodes>231,61,0;232,61,0;233,61,0;234,61,0;235,61,0;236,61,0;237,61,0;231,62,0;232,62,0;233,62,0;234,62,0;235,62,0;236,62,0;237,62,0;231,63,0;232,63,0;233,63,0;234,63,0;235,63,0;236,63,0;237,63,0;231,64,0;232,64,0;233,64,0;234,64,0;235,64,0;236,64,0;237,64,0;231,65,0;232,65,0;233,65,0;234,65,0;235,65,0;236,65,0;237,65,0;231,66,0;232,66,0;233,66,0;234,66,0;235,66,0;236,66,0;237,66,0;231,67,0;232,67,0;233,67,0;234,67,0;235,67,0;236,67,0;237,67,0</Nodes>
      </Cell>
      <Cell id="122">
        <Nodes>238,47,0;239,47,0;240,47,0;241,47,0;242,47,0;243,47,0;244,47,0;238,48,0;239,48,0;240,48,0;241,48,0;242,48,0;243,48,0;244,48,0;238,49,0;239,49,0;240,49,0;241,49,0;242,49,0;243,49,0;244,49,0;238,50,0;239,50,0;240,50,0;241,50,0;242,50,0;243,50,0;244,50,0;238,51,0;239,51,0;240,51,0;241,51,0;242,51,0;243,51,0;244,51,0;238,52,0;239,52,0;240,52,0;241,52,0;242,52,0;243,52,0;244,52,0;238,53,0;239,53,0;240,53,0;241,53,0;242,53,0;243,53,0;244,53,0</Nodes>
      </Cell>
      <Cell id="123">
        <Nodes>238,54,0;239,54,0;240,54,0;241,54,0;242,54,0;243,54,0;244,54,0;238,55,0;239,55,0;240,55,0;241,55,0;242,55,0;243,55,0;244,55,0;238,56,0;239,56,0;240,56,0;241,56,0;242,56,0;243,56,0;244,56,0;238,57,0;239,57,0;240,57,0;241,57,0;242,57,0;243,57,0;244,57,0;238,58,0;239,58,0;240,58,0;241,58,0;242,58,0;243,58,0;244,58,0;238,59,0;239,59,0;240,59,0;241,59,0;242,59,0;243,59,0;244,59,0;238,60,0;239,60,0;240,60,0;241,60,0;242,60,0;243,60,0;244,60,0</Nodes>
      </Cell>
      <Cell id="124">
        <Nodes>238,61,0;239,61,0;240,61,0;241,61,0;242,61,0;243,61,0;244,61,0;238,62,0;239,62,0;240,62,0;241,62,0;242,62,0;243,62,0;244,62,0;238,63,0;239,63,0;240,63,0;241,63,0;242,63,0;243,63,0;244,63,0;238,64,0;239,64,0;240,64,0;241,64,0;242,64,0;243,64,0;244,64,0;238,65,0;239,65,0;240,65,0;241,65,0;242,65,0;243,65,0;244,65,0;238,66,0;239,66,0;240,66,0;241,66,0;242,66,0;243,66,0;244,66,0;238,67,0;239,67,0;240,67,0;241,67,0;242,67,0;243,67,0;244,67,0</Nodes>
      </Cell>
      <Cell id="125">
        <Nodes>245,47,0;246,47,0;247,47,0;248,47,0;249,47,0;250,47,0;251,47,0;245,48,0;246,48,0;247,48,0;248,48,0;249,48,0;250,48,0;251,48,0;245,49,0;246,49,0;247,49,0;248,49,0;249,49,0;250,49,0;251,49,0;245,50,0;246,50,0;247,50,0;248,50,0;249,50,0;250,50,0;251,50,0;245,51,0;246,51,0;247,51,0;248,51,0;249,51,0;250,51,0;251,51,0;245,52,0;246,52,0;247,52,0;248,52,0;249,52,0;250,52,0;251,52,0;245,53,0;246,53,0;247,53,0;248,53,0;249,53,0;250,53,0;251,53,0</Nodes>
      </Cell>
      <Cell id="126">
        <Nodes>245,54,0;246,54,0;247,54,0;248,54,0;249,54,0;250,54,0;251,54,0;245,55,0;246,55,0;247,55,0;248,55,0;249,55,0;250,55,0;251,55,0;245,56,0;246,56,0;247,56,0;248,56,0;249,56,0;250,56,0;251,56,0;245,57,0;246,57,0;247,57,0;248,57,0;249,57,0;250,57,0;251,57,0;245,58,0;246,58,0;247,58,0;248,58,0;249,58,0;250,58,0;251,58,0;245,59,0;246,59,0;247,59,0;248,59,0;249,59,0;250,59,0;251,59,0;245,60,0;246,60,0;247,60,0;248,60,0;249,60,0;250,60,0;251,60,0</Nodes>
      </Cell>
      <Cell id="127">
        <Nodes>245,61,0;246,61,0;247,61,0;248,61,0;249,61,0;250,61,0;251,61,0;245,62,0;246,62,0;247,62,0;248,62,0;249,62,0;250,62,0;251,62,0;245,63,0;246,63,0;247,63,0;248,63,0;249,63,0;250,63,0;251,63,0;245,64,0;246,64,0;247,64,0;248,64,0;249,64,0;250,64,0;251,64,0;245,65,0;246,65,0;247,65,0;248,65,0;249,65,0;250,65,0;251,65,0;245,66,0;246,66,0;247,66,0;248,66,0;249,66,0;250,66,0;251,66,0;245,67,0;246,67,0;247,67,0;248,67,0;249,67,0;250,67,0;251,67,0</Nodes>
      </Cell>
      <InitProperty symbol-ref="side">
        <Expression>if(cell.center.x&lt;size.x/2,-1,1)</Expression>
      </InitProperty>
      <InitProperty symbol-ref="bg">
        <Expression>rand_uni(0,0.02)</Expression>
      </InitProperty>
      <InitProperty symbol-ref="migration_force">
        <Expression>rand_uni(1,1.05)</Expression>
      </InitProperty>
      <InitProperty symbol-ref="area_target">
        <Expression>cell.volume</Expression>
      </InitProperty>
      <InitProperty symbol-ref="area_target">
        <Expression>rand_uni(39,59)</Expression>
      </InitProperty>
    </Population>
    <Population type="neural_crest" size="0">
      <Cell id="104">
        <Nodes>21,47,0;22,47,0;23,47,0;24,47,0;25,47,0;26,47,0;27,47,0;21,48,0;22,48,0;23,48,0;24,48,0;25,48,0;26,48,0;27,48,0;21,49,0;22,49,0;23,49,0;24,49,0;25,49,0;26,49,0;27,49,0;21,50,0;22,50,0;23,50,0;24,50,0;25,50,0;26,50,0;27,50,0;21,51,0;22,51,0;23,51,0;24,51,0;25,51,0;26,51,0;27,51,0;21,52,0;22,52,0;23,52,0;24,52,0;25,52,0;26,52,0;27,52,0;21,53,0;22,53,0;23,53,0;24,53,0;25,53,0;26,53,0;27,53,0</Nodes>
      </Cell>
      <Cell id="105">
        <Nodes>21,54,0;22,54,0;23,54,0;24,54,0;25,54,0;26,54,0;27,54,0;21,55,0;22,55,0;23,55,0;24,55,0;25,55,0;26,55,0;27,55,0;21,56,0;22,56,0;23,56,0;24,56,0;25,56,0;26,56,0;27,56,0;21,57,0;22,57,0;23,57,0;24,57,0;25,57,0;26,57,0;27,57,0;21,58,0;22,58,0;23,58,0;24,58,0;25,58,0;26,58,0;27,58,0;21,59,0;22,59,0;23,59,0;24,59,0;25,59,0;26,59,0;27,59,0;21,60,0;22,60,0;23,60,0;24,60,0;25,60,0;26,60,0;27,60,0</Nodes>
      </Cell>
      <Cell id="106">
        <Nodes>21,61,0;22,61,0;23,61,0;24,61,0;25,61,0;26,61,0;27,61,0;21,62,0;22,62,0;23,62,0;24,62,0;25,62,0;26,62,0;27,62,0;21,63,0;22,63,0;23,63,0;24,63,0;25,63,0;26,63,0;27,63,0;21,64,0;22,64,0;23,64,0;24,64,0;25,64,0;26,64,0;27,64,0;21,65,0;22,65,0;23,65,0;24,65,0;25,65,0;26,65,0;27,65,0;21,66,0;22,66,0;23,66,0;24,66,0;25,66,0;26,66,0;27,66,0;21,67,0;22,67,0;23,67,0;24,67,0;25,67,0;26,67,0;27,67,0</Nodes>
      </Cell>
      <Cell id="107">
        <Nodes>224,47,0;225,47,0;226,47,0;227,47,0;228,47,0;229,47,0;230,47,0;224,48,0;225,48,0;226,48,0;227,48,0;228,48,0;229,48,0;230,48,0;224,49,0;225,49,0;226,49,0;227,49,0;228,49,0;229,49,0;230,49,0;224,50,0;225,50,0;226,50,0;227,50,0;228,50,0;229,50,0;230,50,0;224,51,0;225,51,0;226,51,0;227,51,0;228,51,0;229,51,0;230,51,0;224,52,0;225,52,0;226,52,0;227,52,0;228,52,0;229,52,0;230,52,0;224,53,0;225,53,0;226,53,0;227,53,0;228,53,0;229,53,0;230,53,0</Nodes>
      </Cell>
      <Cell id="108">
        <Nodes>224,54,0;225,54,0;226,54,0;227,54,0;228,54,0;229,54,0;230,54,0;224,55,0;225,55,0;226,55,0;227,55,0;228,55,0;229,55,0;230,55,0;224,56,0;225,56,0;226,56,0;227,56,0;228,56,0;229,56,0;230,56,0;224,57,0;225,57,0;226,57,0;227,57,0;228,57,0;229,57,0;230,57,0;224,58,0;225,58,0;226,58,0;227,58,0;228,58,0;229,58,0;230,58,0;224,59,0;225,59,0;226,59,0;227,59,0;228,59,0;229,59,0;230,59,0;224,60,0;225,60,0;226,60,0;227,60,0;228,60,0;229,60,0;230,60,0</Nodes>
      </Cell>
      <Cell id="109">
        <Nodes>224,61,0;225,61,0;226,61,0;227,61,0;228,61,0;229,61,0;230,61,0;224,62,0;225,62,0;226,62,0;227,62,0;228,62,0;229,62,0;230,62,0;224,63,0;225,63,0;226,63,0;227,63,0;228,63,0;229,63,0;230,63,0;224,64,0;225,64,0;226,64,0;227,64,0;228,64,0;229,64,0;230,64,0;224,65,0;225,65,0;226,65,0;227,65,0;228,65,0;229,65,0;230,65,0;224,66,0;225,66,0;226,66,0;227,66,0;228,66,0;229,66,0;230,66,0;224,67,0;225,67,0;226,67,0;227,67,0;228,67,0;229,67,0;230,67,0</Nodes>
      </Cell>
      <InitProperty symbol-ref="side">
        <Expression>if(cell.center.x&lt;size.x/2,-1,1)</Expression>
      </InitProperty>
      <InitProperty symbol-ref="bg">
        <Expression>rand_uni(0,0.02)</Expression>
      </InitProperty>
      <InitProperty symbol-ref="migration_force">
        <Expression>rand_uni(1,1.05)</Expression>
      </InitProperty>
      <InitProperty symbol-ref="area_target">
        <Expression>cell.volume</Expression>
      </InitProperty>
      <InitProperty symbol-ref="area_target">
        <Expression>rand_uni(39,59)</Expression>
      </InitProperty>
    </Population>
    <Population type="neural_crest_delaminated" size="0" />
    <Population type="ECM" size="0">
      <Cell id="129">
        <Nodes>7,23,0;7,24,0;7,25,0;7,26,0;7,27,0;7,28,0;7,29,0;0,30,0;1,30,0;2,30,0;3,30,0;4,30,0;5,30,0;6,30,0;7,30,0</Nodes>
      </Cell>
      <Cell id="131">
        <Nodes>244,23,0;244,24,0;244,25,0;244,26,0;244,27,0;244,28,0;244,29,0;251,30,0;250,30,0;249,30,0;248,30,0;247,30,0;246,30,0;245,30,0;244,30,0</Nodes>
      </Cell>
      <Cell id="133">
        <Nodes>7,31,0;7,32,0;7,33,0;7,34,0;7,35,0;7,36,0;7,37,0;0,38,0;1,38,0;2,38,0;3,38,0;4,38,0;5,38,0;6,38,0;7,38,0</Nodes>
      </Cell>
      <Cell id="135">
        <Nodes>244,31,0;244,32,0;244,33,0;244,34,0;244,35,0;244,36,0;244,37,0;251,38,0;250,38,0;249,38,0;248,38,0;247,38,0;246,38,0;245,38,0;244,38,0</Nodes>
      </Cell>
      <Cell id="137">
        <Nodes>7,39,0;7,40,0;7,41,0;7,42,0;7,43,0;7,44,0;7,45,0;0,46,0;1,46,0;2,46,0;3,46,0;4,46,0;5,46,0;6,46,0;7,46,0</Nodes>
      </Cell>
      <Cell id="139">
        <Nodes>244,39,0;244,40,0;244,41,0;244,42,0;244,43,0;244,44,0;244,45,0;251,46,0;250,46,0;249,46,0;248,46,0;247,46,0;246,46,0;245,46,0;244,46,0</Nodes>
      </Cell>
      <Cell id="141">
        <Nodes>15,23,0;15,24,0;15,25,0;15,26,0;15,27,0;15,28,0;15,29,0;8,30,0;9,30,0;10,30,0;11,30,0;12,30,0;13,30,0;14,30,0;15,30,0</Nodes>
      </Cell>
      <Cell id="143">
        <Nodes>236,23,0;236,24,0;236,25,0;236,26,0;236,27,0;236,28,0;236,29,0;243,30,0;242,30,0;241,30,0;240,30,0;239,30,0;238,30,0;237,30,0;236,30,0</Nodes>
      </Cell>
      <Cell id="145">
        <Nodes>15,31,0;15,32,0;15,33,0;15,34,0;15,35,0;15,36,0;15,37,0;8,38,0;9,38,0;10,38,0;11,38,0;12,38,0;13,38,0;14,38,0;15,38,0</Nodes>
      </Cell>
      <Cell id="147">
        <Nodes>236,31,0;236,32,0;236,33,0;236,34,0;236,35,0;236,36,0;236,37,0;243,38,0;242,38,0;241,38,0;240,38,0;239,38,0;238,38,0;237,38,0;236,38,0</Nodes>
      </Cell>
      <Cell id="149">
        <Nodes>15,39,0;15,40,0;15,41,0;15,42,0;15,43,0;15,44,0;15,45,0;8,46,0;9,46,0;10,46,0;11,46,0;12,46,0;13,46,0;14,46,0;15,46,0</Nodes>
      </Cell>
      <Cell id="151">
        <Nodes>236,39,0;236,40,0;236,41,0;236,42,0;236,43,0;236,44,0;236,45,0;243,46,0;242,46,0;241,46,0;240,46,0;239,46,0;238,46,0;237,46,0;236,46,0</Nodes>
      </Cell>
      <Cell id="153">
        <Nodes>23,23,0;23,24,0;23,25,0;23,26,0;23,27,0;23,28,0;23,29,0;16,30,0;17,30,0;18,30,0;19,30,0;20,30,0;21,30,0;22,30,0;23,30,0</Nodes>
      </Cell>
      <Cell id="155">
        <Nodes>228,23,0;228,24,0;228,25,0;228,26,0;228,27,0;228,28,0;228,29,0;235,30,0;234,30,0;233,30,0;232,30,0;231,30,0;230,30,0;229,30,0;228,30,0</Nodes>
      </Cell>
      <Cell id="157">
        <Nodes>23,31,0;23,32,0;23,33,0;23,34,0;23,35,0;23,36,0;23,37,0;16,38,0;17,38,0;18,38,0;19,38,0;20,38,0;21,38,0;22,38,0;23,38,0</Nodes>
      </Cell>
      <Cell id="159">
        <Nodes>228,31,0;228,32,0;228,33,0;228,34,0;228,35,0;228,36,0;228,37,0;235,38,0;234,38,0;233,38,0;232,38,0;231,38,0;230,38,0;229,38,0;228,38,0</Nodes>
      </Cell>
      <Cell id="161">
        <Nodes>23,39,0;23,40,0;23,41,0;23,42,0;23,43,0;23,44,0;23,45,0;16,46,0;17,46,0;18,46,0;19,46,0;20,46,0;21,46,0;22,46,0;23,46,0</Nodes>
      </Cell>
      <Cell id="163">
        <Nodes>228,39,0;228,40,0;228,41,0;228,42,0;228,43,0;228,44,0;228,45,0;235,46,0;234,46,0;233,46,0;232,46,0;231,46,0;230,46,0;229,46,0;228,46,0</Nodes>
      </Cell>
      <Cell id="165">
        <Nodes>31,23,0;31,24,0;31,25,0;31,26,0;31,27,0;31,28,0;31,29,0;24,30,0;25,30,0;26,30,0;27,30,0;28,30,0;29,30,0;30,30,0;31,30,0</Nodes>
      </Cell>
      <Cell id="167">
        <Nodes>220,23,0;220,24,0;220,25,0;220,26,0;220,27,0;220,28,0;220,29,0;227,30,0;226,30,0;225,30,0;224,30,0;223,30,0;222,30,0;221,30,0;220,30,0</Nodes>
      </Cell>
      <Cell id="169">
        <Nodes>31,31,0;31,32,0;31,33,0;31,34,0;31,35,0;31,36,0;31,37,0;24,38,0;25,38,0;26,38,0;27,38,0;28,38,0;29,38,0;30,38,0;31,38,0</Nodes>
      </Cell>
      <Cell id="171">
        <Nodes>220,31,0;220,32,0;220,33,0;220,34,0;220,35,0;220,36,0;220,37,0;227,38,0;226,38,0;225,38,0;224,38,0;223,38,0;222,38,0;221,38,0;220,38,0</Nodes>
      </Cell>
      <Cell id="173">
        <Nodes>31,39,0;31,40,0;31,41,0;31,42,0;31,43,0;31,44,0;31,45,0;24,46,0;25,46,0;26,46,0;27,46,0;28,46,0;29,46,0;30,46,0;31,46,0</Nodes>
      </Cell>
      <Cell id="175">
        <Nodes>220,39,0;220,40,0;220,41,0;220,42,0;220,43,0;220,44,0;220,45,0;227,46,0;226,46,0;225,46,0;224,46,0;223,46,0;222,46,0;221,46,0;220,46,0</Nodes>
      </Cell>
      <Cell id="177">
        <Nodes>39,23,0;39,24,0;39,25,0;39,26,0;39,27,0;39,28,0;39,29,0;32,30,0;33,30,0;34,30,0;35,30,0;36,30,0;37,30,0;38,30,0;39,30,0</Nodes>
      </Cell>
      <Cell id="179">
        <Nodes>212,23,0;212,24,0;212,25,0;212,26,0;212,27,0;212,28,0;212,29,0;219,30,0;218,30,0;217,30,0;216,30,0;215,30,0;214,30,0;213,30,0;212,30,0</Nodes>
      </Cell>
      <Cell id="181">
        <Nodes>39,31,0;39,32,0;39,33,0;39,34,0;39,35,0;39,36,0;39,37,0;32,38,0;33,38,0;34,38,0;35,38,0;36,38,0;37,38,0;38,38,0;39,38,0</Nodes>
      </Cell>
      <Cell id="183">
        <Nodes>212,31,0;212,32,0;212,33,0;212,34,0;212,35,0;212,36,0;212,37,0;219,38,0;218,38,0;217,38,0;216,38,0;215,38,0;214,38,0;213,38,0;212,38,0</Nodes>
      </Cell>
      <Cell id="185">
        <Nodes>39,39,0;39,40,0;39,41,0;39,42,0;39,43,0;39,44,0;39,45,0;32,46,0;33,46,0;34,46,0;35,46,0;36,46,0;37,46,0;38,46,0;39,46,0</Nodes>
      </Cell>
      <Cell id="187">
        <Nodes>212,39,0;212,40,0;212,41,0;212,42,0;212,43,0;212,44,0;212,45,0;219,46,0;218,46,0;217,46,0;216,46,0;215,46,0;214,46,0;213,46,0;212,46,0</Nodes>
      </Cell>
      <Cell id="189">
        <Nodes>47,23,0;47,24,0;47,25,0;47,26,0;47,27,0;47,28,0;47,29,0;40,30,0;41,30,0;42,30,0;43,30,0;44,30,0;45,30,0;46,30,0;47,30,0</Nodes>
      </Cell>
      <Cell id="191">
        <Nodes>204,23,0;204,24,0;204,25,0;204,26,0;204,27,0;204,28,0;204,29,0;211,30,0;210,30,0;209,30,0;208,30,0;207,30,0;206,30,0;205,30,0;204,30,0</Nodes>
      </Cell>
      <Cell id="193">
        <Nodes>47,31,0;47,32,0;47,33,0;47,34,0;47,35,0;47,36,0;47,37,0;40,38,0;41,38,0;42,38,0;43,38,0;44,38,0;45,38,0;46,38,0;47,38,0</Nodes>
      </Cell>
      <Cell id="195">
        <Nodes>204,31,0;204,32,0;204,33,0;204,34,0;204,35,0;204,36,0;204,37,0;211,38,0;210,38,0;209,38,0;208,38,0;207,38,0;206,38,0;205,38,0;204,38,0</Nodes>
      </Cell>
      <Cell id="197">
        <Nodes>47,39,0;47,40,0;47,41,0;47,42,0;47,43,0;47,44,0;47,45,0;40,46,0;41,46,0;42,46,0;43,46,0;44,46,0;45,46,0;46,46,0;47,46,0</Nodes>
      </Cell>
      <Cell id="199">
        <Nodes>204,39,0;204,40,0;204,41,0;204,42,0;204,43,0;204,44,0;204,45,0;211,46,0;210,46,0;209,46,0;208,46,0;207,46,0;206,46,0;205,46,0;204,46,0</Nodes>
      </Cell>
      <Cell id="201">
        <Nodes>55,23,0;55,24,0;55,25,0;55,26,0;55,27,0;55,28,0;55,29,0;48,30,0;49,30,0;50,30,0;51,30,0;52,30,0;53,30,0;54,30,0;55,30,0</Nodes>
      </Cell>
      <Cell id="203">
        <Nodes>196,23,0;196,24,0;196,25,0;196,26,0;196,27,0;196,28,0;196,29,0;203,30,0;202,30,0;201,30,0;200,30,0;199,30,0;198,30,0;197,30,0;196,30,0</Nodes>
      </Cell>
      <Cell id="205">
        <Nodes>55,31,0;55,32,0;55,33,0;55,34,0;55,35,0;55,36,0;55,37,0;48,38,0;49,38,0;50,38,0;51,38,0;52,38,0;53,38,0;54,38,0;55,38,0</Nodes>
      </Cell>
      <Cell id="207">
        <Nodes>196,31,0;196,32,0;196,33,0;196,34,0;196,35,0;196,36,0;196,37,0;203,38,0;202,38,0;201,38,0;200,38,0;199,38,0;198,38,0;197,38,0;196,38,0</Nodes>
      </Cell>
      <Cell id="209">
        <Nodes>55,39,0;55,40,0;55,41,0;55,42,0;55,43,0;55,44,0;55,45,0;48,46,0;49,46,0;50,46,0;51,46,0;52,46,0;53,46,0;54,46,0;55,46,0</Nodes>
      </Cell>
      <Cell id="211">
        <Nodes>196,39,0;196,40,0;196,41,0;196,42,0;196,43,0;196,44,0;196,45,0;203,46,0;202,46,0;201,46,0;200,46,0;199,46,0;198,46,0;197,46,0;196,46,0</Nodes>
      </Cell>
      <Cell id="213">
        <Nodes>63,23,0;63,24,0;63,25,0;63,26,0;63,27,0;63,28,0;63,29,0;56,30,0;57,30,0;58,30,0;59,30,0;60,30,0;61,30,0;62,30,0;63,30,0</Nodes>
      </Cell>
      <Cell id="215">
        <Nodes>188,23,0;188,24,0;188,25,0;188,26,0;188,27,0;188,28,0;188,29,0;195,30,0;194,30,0;193,30,0;192,30,0;191,30,0;190,30,0;189,30,0;188,30,0</Nodes>
      </Cell>
      <Cell id="217">
        <Nodes>63,31,0;63,32,0;63,33,0;63,34,0;63,35,0;63,36,0;63,37,0;56,38,0;57,38,0;58,38,0;59,38,0;60,38,0;61,38,0;62,38,0;63,38,0</Nodes>
      </Cell>
      <Cell id="219">
        <Nodes>188,31,0;188,32,0;188,33,0;188,34,0;188,35,0;188,36,0;188,37,0;195,38,0;194,38,0;193,38,0;192,38,0;191,38,0;190,38,0;189,38,0;188,38,0</Nodes>
      </Cell>
      <Cell id="221">
        <Nodes>63,39,0;63,40,0;63,41,0;63,42,0;63,43,0;63,44,0;63,45,0;56,46,0;57,46,0;58,46,0;59,46,0;60,46,0;61,46,0;62,46,0;63,46,0</Nodes>
      </Cell>
      <Cell id="223">
        <Nodes>188,39,0;188,40,0;188,41,0;188,42,0;188,43,0;188,44,0;188,45,0;195,46,0;194,46,0;193,46,0;192,46,0;191,46,0;190,46,0;189,46,0;188,46,0</Nodes>
      </Cell>
      <Cell id="225">
        <Nodes>71,23,0;71,24,0;71,25,0;71,26,0;71,27,0;71,28,0;71,29,0;64,30,0;65,30,0;66,30,0;67,30,0;68,30,0;69,30,0;70,30,0;71,30,0</Nodes>
      </Cell>
      <Cell id="227">
        <Nodes>180,23,0;180,24,0;180,25,0;180,26,0;180,27,0;180,28,0;180,29,0;187,30,0;186,30,0;185,30,0;184,30,0;183,30,0;182,30,0;181,30,0;180,30,0</Nodes>
      </Cell>
      <Cell id="229">
        <Nodes>71,31,0;71,32,0;71,33,0;71,34,0;71,35,0;71,36,0;71,37,0;64,38,0;65,38,0;66,38,0;67,38,0;68,38,0;69,38,0;70,38,0;71,38,0</Nodes>
      </Cell>
      <Cell id="231">
        <Nodes>180,31,0;180,32,0;180,33,0;180,34,0;180,35,0;180,36,0;180,37,0;187,38,0;186,38,0;185,38,0;184,38,0;183,38,0;182,38,0;181,38,0;180,38,0</Nodes>
      </Cell>
      <Cell id="233">
        <Nodes>71,39,0;71,40,0;71,41,0;71,42,0;71,43,0;71,44,0;71,45,0;64,46,0;65,46,0;66,46,0;67,46,0;68,46,0;69,46,0;70,46,0;71,46,0</Nodes>
      </Cell>
      <Cell id="235">
        <Nodes>180,39,0;180,40,0;180,41,0;180,42,0;180,43,0;180,44,0;180,45,0;187,46,0;186,46,0;185,46,0;184,46,0;183,46,0;182,46,0;181,46,0;180,46,0</Nodes>
      </Cell>
      <Cell id="237">
        <Nodes>79,23,0;79,24,0;79,25,0;79,26,0;79,27,0;79,28,0;79,29,0;72,30,0;73,30,0;74,30,0;75,30,0;76,30,0;77,30,0;78,30,0;79,30,0</Nodes>
      </Cell>
      <Cell id="239">
        <Nodes>172,23,0;172,24,0;172,25,0;172,26,0;172,27,0;172,28,0;172,29,0;179,30,0;178,30,0;177,30,0;176,30,0;175,30,0;174,30,0;173,30,0;172,30,0</Nodes>
      </Cell>
      <Cell id="241">
        <Nodes>79,31,0;79,32,0;79,33,0;79,34,0;79,35,0;79,36,0;79,37,0;72,38,0;73,38,0;74,38,0;75,38,0;76,38,0;77,38,0;78,38,0;79,38,0</Nodes>
      </Cell>
      <Cell id="243">
        <Nodes>172,31,0;172,32,0;172,33,0;172,34,0;172,35,0;172,36,0;172,37,0;179,38,0;178,38,0;177,38,0;176,38,0;175,38,0;174,38,0;173,38,0;172,38,0</Nodes>
      </Cell>
      <Cell id="245">
        <Nodes>79,39,0;79,40,0;79,41,0;79,42,0;79,43,0;79,44,0;79,45,0;72,46,0;73,46,0;74,46,0;75,46,0;76,46,0;77,46,0;78,46,0;79,46,0</Nodes>
      </Cell>
      <Cell id="247">
        <Nodes>172,39,0;172,40,0;172,41,0;172,42,0;172,43,0;172,44,0;172,45,0;179,46,0;178,46,0;177,46,0;176,46,0;175,46,0;174,46,0;173,46,0;172,46,0</Nodes>
      </Cell>
      <Cell id="249">
        <Nodes>87,23,0;87,24,0;87,25,0;87,26,0;87,27,0;87,28,0;87,29,0;80,30,0;81,30,0;82,30,0;83,30,0;84,30,0;85,30,0;86,30,0;87,30,0</Nodes>
      </Cell>
      <Cell id="251">
        <Nodes>164,23,0;164,24,0;164,25,0;164,26,0;164,27,0;164,28,0;164,29,0;171,30,0;170,30,0;169,30,0;168,30,0;167,30,0;166,30,0;165,30,0;164,30,0</Nodes>
      </Cell>
      <Cell id="253">
        <Nodes>87,31,0;87,32,0;87,33,0;87,34,0;87,35,0;87,36,0;87,37,0;80,38,0;81,38,0;82,38,0;83,38,0;84,38,0;85,38,0;86,38,0;87,38,0</Nodes>
      </Cell>
      <Cell id="255">
        <Nodes>164,31,0;164,32,0;164,33,0;164,34,0;164,35,0;164,36,0;164,37,0;171,38,0;170,38,0;169,38,0;168,38,0;167,38,0;166,38,0;165,38,0;164,38,0</Nodes>
      </Cell>
      <Cell id="257">
        <Nodes>87,39,0;87,40,0;87,41,0;87,42,0;87,43,0;87,44,0;87,45,0;80,46,0;81,46,0;82,46,0;83,46,0;84,46,0;85,46,0;86,46,0;87,46,0</Nodes>
      </Cell>
      <Cell id="259">
        <Nodes>164,39,0;164,40,0;164,41,0;164,42,0;164,43,0;164,44,0;164,45,0;171,46,0;170,46,0;169,46,0;168,46,0;167,46,0;166,46,0;165,46,0;164,46,0</Nodes>
      </Cell>
      <Cell id="261">
        <Nodes>95,23,0;95,24,0;95,25,0;95,26,0;95,27,0;95,28,0;95,29,0;88,30,0;89,30,0;90,30,0;91,30,0;92,30,0;93,30,0;94,30,0;95,30,0</Nodes>
      </Cell>
      <Cell id="263">
        <Nodes>156,23,0;156,24,0;156,25,0;156,26,0;156,27,0;156,28,0;156,29,0;163,30,0;162,30,0;161,30,0;160,30,0;159,30,0;158,30,0;157,30,0;156,30,0</Nodes>
      </Cell>
      <Cell id="265">
        <Nodes>95,31,0;95,32,0;95,33,0;95,34,0;95,35,0;95,36,0;95,37,0;88,38,0;89,38,0;90,38,0;91,38,0;92,38,0;93,38,0;94,38,0;95,38,0</Nodes>
      </Cell>
      <Cell id="267">
        <Nodes>156,31,0;156,32,0;156,33,0;156,34,0;156,35,0;156,36,0;156,37,0;163,38,0;162,38,0;161,38,0;160,38,0;159,38,0;158,38,0;157,38,0;156,38,0</Nodes>
      </Cell>
      <Cell id="269">
        <Nodes>95,39,0;95,40,0;95,41,0;95,42,0;95,43,0;95,44,0;95,45,0;88,46,0;89,46,0;90,46,0;91,46,0;92,46,0;93,46,0;94,46,0;95,46,0</Nodes>
      </Cell>
      <Cell id="271">
        <Nodes>156,39,0;156,40,0;156,41,0;156,42,0;156,43,0;156,44,0;156,45,0;163,46,0;162,46,0;161,46,0;160,46,0;159,46,0;158,46,0;157,46,0;156,46,0</Nodes>
      </Cell>
      <Cell id="273">
        <Nodes>103,23,0;103,24,0;103,25,0;103,26,0;103,27,0;103,28,0;103,29,0;96,30,0;97,30,0;98,30,0;99,30,0;100,30,0;101,30,0;102,30,0;103,30,0</Nodes>
      </Cell>
      <Cell id="275">
        <Nodes>148,23,0;148,24,0;148,25,0;148,26,0;148,27,0;148,28,0;148,29,0;155,30,0;154,30,0;153,30,0;152,30,0;151,30,0;150,30,0;149,30,0;148,30,0</Nodes>
      </Cell>
      <Cell id="277">
        <Nodes>103,31,0;103,32,0;103,33,0;103,34,0;103,35,0;103,36,0;103,37,0;96,38,0;97,38,0;98,38,0;99,38,0;100,38,0;101,38,0;102,38,0;103,38,0</Nodes>
      </Cell>
      <Cell id="279">
        <Nodes>148,31,0;148,32,0;148,33,0;148,34,0;148,35,0;148,36,0;148,37,0;155,38,0;154,38,0;153,38,0;152,38,0;151,38,0;150,38,0;149,38,0;148,38,0</Nodes>
      </Cell>
      <Cell id="281">
        <Nodes>103,39,0;103,40,0;103,41,0;103,42,0;103,43,0;103,44,0;103,45,0;96,46,0;97,46,0;98,46,0;99,46,0;100,46,0;101,46,0;102,46,0;103,46,0</Nodes>
      </Cell>
      <Cell id="283">
        <Nodes>148,39,0;148,40,0;148,41,0;148,42,0;148,43,0;148,44,0;148,45,0;155,46,0;154,46,0;153,46,0;152,46,0;151,46,0;150,46,0;149,46,0;148,46,0</Nodes>
      </Cell>
      <Cell id="284">
        <Nodes>105,23,0;106,23,0;107,23,0;108,23,0;109,23,0;110,23,0;111,23,0;105,24,0;106,24,0;107,24,0;108,24,0;109,24,0;110,24,0;111,24,0;105,25,0;106,25,0;107,25,0;108,25,0;109,25,0;110,25,0;111,25,0;105,26,0;106,26,0;107,26,0;108,26,0;109,26,0;110,26,0;111,26,0;105,27,0;106,27,0;107,27,0;108,27,0;109,27,0;110,27,0;111,27,0;105,28,0;106,28,0;107,28,0;108,28,0;109,28,0;110,28,0;111,28,0;105,29,0;106,29,0;107,29,0;108,29,0;109,29,0;110,29,0;111,29,0</Nodes>
      </Cell>
      <Cell id="285">
        <Nodes>105,30,0;106,30,0;107,30,0;108,30,0;109,30,0;110,30,0;111,30,0;105,31,0;106,31,0;107,31,0;108,31,0;109,31,0;110,31,0;111,31,0;105,32,0;106,32,0;107,32,0;108,32,0;109,32,0;110,32,0;111,32,0;105,33,0;106,33,0;107,33,0;108,33,0;109,33,0;110,33,0;111,33,0;105,34,0;106,34,0;107,34,0;108,34,0;109,34,0;110,34,0;111,34,0;105,35,0;106,35,0;107,35,0;108,35,0;109,35,0;110,35,0;111,35,0;105,36,0;106,36,0;107,36,0;108,36,0</Nodes>
      </Cell>
      <Cell id="286">
        <Nodes>105,37,0;106,37,0;107,37,0;105,38,0;105,39,0;105,41,0;105,42,0;105,43,0;106,43,0;107,43,0</Nodes>
      </Cell>
      <Cell id="287">
        <Nodes>105,44,0;106,44,0;107,44,0;108,44,0;105,45,0;106,45,0;107,45,0;108,45,0;109,45,0;110,45,0;111,45,0;105,46,0;106,46,0;107,46,0;108,46,0;109,46,0;110,46,0;111,46,0</Nodes>
      </Cell>
      <Cell id="288">
        <Nodes>112,23,0;113,23,0;114,23,0;115,23,0;116,23,0;117,23,0;118,23,0;112,24,0;113,24,0;114,24,0;115,24,0;116,24,0;117,24,0;118,24,0;112,25,0;113,25,0;114,25,0;115,25,0;116,25,0;117,25,0;118,25,0;112,26,0;113,26,0;114,26,0;115,26,0;116,26,0;117,26,0;118,26,0;112,27,0;113,27,0;114,27,0;115,27,0;116,27,0;117,27,0;118,27,0;112,28,0;113,28,0;114,28,0;115,28,0;116,28,0;117,28,0;118,28,0;112,29,0;113,29,0;114,29,0;115,29,0;116,29,0;117,29,0;118,29,0</Nodes>
      </Cell>
      <Cell id="289">
        <Nodes>112,30,0;113,30,0;114,30,0;115,30,0;116,30,0;117,30,0;118,30,0;112,31,0;113,31,0;114,31,0;115,31,0;116,31,0;117,31,0;118,31,0;112,32,0;113,32,0;114,32,0;115,32,0;116,32,0;117,32,0;118,32,0;112,33,0;113,33,0;114,33,0;115,33,0;116,33,0;117,33,0;118,33,0;112,34,0;113,34,0;114,34,0;115,34,0</Nodes>
      </Cell>
      <Cell id="290">
        <Nodes>112,46,0;113,46,0;114,46,0;115,46,0</Nodes>
      </Cell>
      <Cell id="291">
        <Nodes>119,23,0;120,23,0;121,23,0;122,23,0;123,23,0;124,23,0;125,23,0;119,24,0;120,24,0;121,24,0;122,24,0;123,24,0;124,24,0;125,24,0;119,25,0;120,25,0;121,25,0;122,25,0;123,25,0;124,25,0;125,25,0;119,26,0;120,26,0;121,26,0;122,26,0;123,26,0;124,26,0;125,26,0;119,27,0;120,27,0;121,27,0;122,27,0;123,27,0;124,27,0;125,27,0;119,28,0;120,28,0;121,28,0;122,28,0;123,28,0;124,28,0;125,28,0;119,29,0;120,29,0;121,29,0;122,29,0;123,29,0;124,29,0;125,29,0</Nodes>
      </Cell>
      <Cell id="292">
        <Nodes>119,30,0;120,30,0;121,30,0;122,30,0;123,30,0;124,30,0;125,30,0;119,31,0;120,31,0;121,31,0;122,31,0;123,31,0;124,31,0;125,31,0;119,32,0;120,32,0;121,32,0;122,32,0;123,32,0;124,32,0;125,32,0;119,33,0;120,33,0;121,33,0;122,33,0;123,33,0;124,33,0;125,33,0</Nodes>
      </Cell>
      <Cell id="293">
        <Nodes>126,23,0;127,23,0;128,23,0;129,23,0;130,23,0;131,23,0;132,23,0;126,24,0;127,24,0;128,24,0;129,24,0;130,24,0;131,24,0;132,24,0;126,25,0;127,25,0;128,25,0;129,25,0;130,25,0;131,25,0;132,25,0;126,26,0;127,26,0;128,26,0;129,26,0;130,26,0;131,26,0;132,26,0;126,27,0;127,27,0;128,27,0;129,27,0;130,27,0;131,27,0;132,27,0;126,28,0;127,28,0;128,28,0;129,28,0;130,28,0;131,28,0;132,28,0;126,29,0;127,29,0;128,29,0;129,29,0;130,29,0;131,29,0;132,29,0</Nodes>
      </Cell>
      <Cell id="294">
        <Nodes>126,30,0;127,30,0;128,30,0;129,30,0;130,30,0;131,30,0;132,30,0;126,31,0;127,31,0;128,31,0;129,31,0;130,31,0;131,31,0;132,31,0;126,32,0;127,32,0;128,32,0;129,32,0;130,32,0;131,32,0;132,32,0;127,33,0;128,33,0;129,33,0;130,33,0;131,33,0;132,33,0</Nodes>
      </Cell>
      <Cell id="295">
        <Nodes>133,23,0;134,23,0;135,23,0;136,23,0;137,23,0;138,23,0;139,23,0;133,24,0;134,24,0;135,24,0;136,24,0;137,24,0;138,24,0;139,24,0;133,25,0;134,25,0;135,25,0;136,25,0;137,25,0;138,25,0;139,25,0;133,26,0;134,26,0;135,26,0;136,26,0;137,26,0;138,26,0;139,26,0;133,27,0;134,27,0;135,27,0;136,27,0;137,27,0;138,27,0;139,27,0;133,28,0;134,28,0;135,28,0;136,28,0;137,28,0;138,28,0;139,28,0;133,29,0;134,29,0;135,29,0;136,29,0;137,29,0;138,29,0;139,29,0</Nodes>
      </Cell>
      <Cell id="296">
        <Nodes>133,30,0;134,30,0;135,30,0;136,30,0;137,30,0;138,30,0;139,30,0;133,31,0;134,31,0;135,31,0;136,31,0;137,31,0;138,31,0;139,31,0;133,32,0;134,32,0;135,32,0;136,32,0;137,32,0;138,32,0;139,32,0;133,33,0;134,33,0;135,33,0;136,33,0;137,33,0;138,33,0;139,33,0;137,34,0;138,34,0;139,34,0</Nodes>
      </Cell>
      <Cell id="297">
        <Nodes>137,46,0;138,46,0;139,46,0</Nodes>
      </Cell>
      <Cell id="298">
        <Nodes>140,23,0;141,23,0;142,23,0;143,23,0;144,23,0;145,23,0;146,23,0;140,24,0;141,24,0;142,24,0;143,24,0;144,24,0;145,24,0;146,24,0;140,25,0;141,25,0;142,25,0;143,25,0;144,25,0;145,25,0;146,25,0;140,26,0;141,26,0;142,26,0;143,26,0;144,26,0;145,26,0;146,26,0;140,27,0;141,27,0;142,27,0;143,27,0;144,27,0;145,27,0;146,27,0;140,28,0;141,28,0;142,28,0;143,28,0;144,28,0;145,28,0;146,28,0;140,29,0;141,29,0;142,29,0;143,29,0;144,29,0;145,29,0;146,29,0</Nodes>
      </Cell>
      <Cell id="299">
        <Nodes>140,30,0;141,30,0;142,30,0;143,30,0;144,30,0;145,30,0;146,30,0;140,31,0;141,31,0;142,31,0;143,31,0;144,31,0;145,31,0;146,31,0;140,32,0;141,32,0;142,32,0;143,32,0;144,32,0;145,32,0;146,32,0;140,33,0;141,33,0;142,33,0;143,33,0;144,33,0;145,33,0;146,33,0;140,34,0;141,34,0;142,34,0;143,34,0;144,34,0;145,34,0;146,34,0;141,35,0;142,35,0;143,35,0;144,35,0;145,35,0;146,35,0;144,36,0;145,36,0;146,36,0</Nodes>
      </Cell>
      <Cell id="300">
        <Nodes>145,37,0;146,37,0;145,43,0;146,43,0</Nodes>
      </Cell>
      <Cell id="301">
        <Nodes>144,44,0;145,44,0;146,44,0;141,45,0;142,45,0;143,45,0;144,45,0;145,45,0;146,45,0;140,46,0;141,46,0;142,46,0;143,46,0;144,46,0;145,46,0;146,46,0</Nodes>
      </Cell>
      <Cell id="302">
        <Nodes>147,23,0;147,24,0;147,25,0;147,26,0;147,27,0;147,28,0;147,29,0</Nodes>
      </Cell>
      <Cell id="303">
        <Nodes>147,30,0;147,31,0;147,32,0;147,33,0;147,34,0;147,35,0;147,36,0</Nodes>
      </Cell>
      <Cell id="304">
        <Nodes>147,37,0;147,38,0;147,39,0;147,41,0;147,42,0;147,43,0</Nodes>
      </Cell>
      <Cell id="305">
        <Nodes>147,44,0;147,45,0;147,46,0</Nodes>
      </Cell>
      <InitProperty symbol-ref="side">
        <Expression>if(cell.center.x&lt;size.x/2,-1,1)</Expression>
      </InitProperty>
      <InitProperty symbol-ref="bg">
        <Expression>rand_uni(0,0.02)</Expression>
      </InitProperty>
      <InitProperty symbol-ref="migration_force">
        <Expression>rand_uni(1,1.05)</Expression>
      </InitProperty>
      <InitProperty symbol-ref="area_target">
        <Expression>cell.volume</Expression>
      </InitProperty>
    </Population>
  </CellPopulations>
  <Analysis>
    <ModelGraph format="dot" reduced="false" include-tags="#untagged" />
    <Gnuplotter time-step="3000.0" decorate="false">
      <Terminal name="png" />
      <Plot title="Cell fate; space in micrometres; time in MCS (240 per hour)">
        <Cells value="stain" min="0" max="9">
          <ColorMap>
            <Color value="0" color="white" />
            <Color value="1" color="#b96d7b" />
            <Color value="2" color="#a7d78f" />
            <Color value="3" color="#ff9daf" />
            <Color value="4" color="#ff9daf" />
            <Color value="5" color="#c79ce4" />
            <Color value="6" color="#9575ac" />
            <Color value="7" color="#7890fa" />
            <Color value="8" color="#f09ee4" />
            <Color value="9" color="#fff59a" />
          </ColorMap>
        </Cells>
      </Plot>
      <Plot title="SHH concentration">
        <Field symbol-ref="SHH" min="0" max="1" />
      </Plot>
      <Plot title="Total BMP4 concentration">
        <Field symbol-ref="BMP" min="0" max="1" />
      </Plot>
      <Plot title="Neural apical constriction">
        <Cells value="wedge" min="0" max="1" />
      </Plot>
    </Gnuplotter>
    <Logger time-step="121.21212121212122">
      <Input>
        <Symbol symbol-ref="time_hours" />
        <Symbol symbol-ref="cell.id" />
        <Symbol symbol-ref="cell.type" />
        <Symbol symbol-ref="cell.center.x" />
        <Symbol symbol-ref="cell.center.y" />
        <Symbol symbol-ref="cell.volume" />
        <Symbol symbol-ref="tissue" />
        <Symbol symbol-ref="parent" />
        <Symbol symbol-ref="q" />
        <Symbol symbol-ref="floor" />
        <Symbol symbol-ref="wedge" />
        <Symbol symbol-ref="area_target" />
        <Symbol symbol-ref="PTCH" />
        <Symbol symbol-ref="GLI2" />
        <Symbol symbol-ref="ZIC" />
        <Symbol symbol-ref="BMPR" />
        <Symbol symbol-ref="FZD" />
        <Symbol symbol-ref="PAX3" />
        <Symbol symbol-ref="SNAI1" />
        <Symbol symbol-ref="CAD" />
        <Symbol symbol-ref="shh_local" />
        <Symbol symbol-ref="bmp_local" />
        <Symbol symbol-ref="wnt_local" />
        <Symbol symbol-ref="nog_local" />
        <Symbol symbol-ref="noto_contact" />
        <Symbol symbol-ref="floor_neighbor" />
        <Symbol symbol-ref="somite_neighbors" />
        <Symbol symbol-ref="FGF" />
        <Symbol symbol-ref="ATRA" />
        <Symbol symbol-ref="a_pos.x" />
        <Symbol symbol-ref="a_pos.y" />
        <Symbol symbol-ref="b_pos.x" />
        <Symbol symbol-ref="b_pos.y" />
      </Input>
      <Output>
        <TextOutput file-name="cell_history" file-format="csv" separator="comma" />
      </Output>
    </Logger>
    <Logger time-step="121.21212121212122" name="100 time points: all biological cell types in both spatial halves">
      <Input>
        <Symbol symbol-ref="time_hours" />
        <Symbol symbol-ref="endoderm_left" />
        <Symbol symbol-ref="endoderm_right" />
        <Symbol symbol-ref="notochord_left" />
        <Symbol symbol-ref="notochord_right" />
        <Symbol symbol-ref="mesoderm_left" />
        <Symbol symbol-ref="mesoderm_right" />
        <Symbol symbol-ref="somite_left" />
        <Symbol symbol-ref="somite_right" />
        <Symbol symbol-ref="neuroectoderm_left" />
        <Symbol symbol-ref="neuroectoderm_right" />
        <Symbol symbol-ref="floor_plate_left" />
        <Symbol symbol-ref="floor_plate_right" />
        <Symbol symbol-ref="surface_ectoderm_left" />
        <Symbol symbol-ref="surface_ectoderm_right" />
        <Symbol symbol-ref="neural_crest_left" />
        <Symbol symbol-ref="neural_crest_right" />
        <Symbol symbol-ref="neural_crest_delaminated_left" />
        <Symbol symbol-ref="neural_crest_delaminated_right" />
        <Symbol symbol-ref="ECM_left" />
        <Symbol symbol-ref="ECM_right" />
      </Input>
      <Output>
        <TextOutput file-name="native_cell_counts_by_half" file-format="csv" separator="comma" />
      </Output>
    </Logger>
    <TiffPlotter time-step="2400.0" format="32bit" compression="true" timelapse="false">
      <Channel symbol-ref="cell.id" />
      <Channel symbol-ref="tissue" />
      <Channel symbol-ref="parent" />
      <Channel symbol-ref="q" />
      <Channel symbol-ref="wedge" />
      <Channel symbol-ref="SHH" />
      <Channel symbol-ref="BMP" />
      <Channel symbol-ref="WNT" />
      <Channel symbol-ref="NOG" />
      <Channel symbol-ref="PTCH" />
      <Channel symbol-ref="GLI2" />
      <Channel symbol-ref="ZIC" />
      <Channel symbol-ref="BMPR" />
      <Channel symbol-ref="FZD" />
      <Channel symbol-ref="PAX3" />
      <Channel symbol-ref="SNAI1" />
      <Channel symbol-ref="CAD" />
    </TiffPlotter>
  </Analysis>
</MorpheusModel>

==> anc/Supplementary_Movies/11_Anlas2024/model.xml <==
<?xml version='1.0' encoding='UTF-8'?>
<MorpheusModel version="4">
    <Description>
        <Title>Anlas 2024: spontaneous AP patterning of an explicit growing cell aggregate</Title>
        <Details>Biologically grounded approximation of Anlas et al., Development 151, dev202171 (2024), DOI 10.1242/dev.202171. The paper is experimental and supplies no computational source model or fitted kinetics. This is a 2D Cellular Potts + cell signaling hypothesis, not an exact published model. Simulation time is hours post aggregation (hpa), lattice nodes are 2 micrometres, and 1 MCS is 0.01 h by default. All initial cells have exactly uniform Bra/T=0.05, Sox2=0.9, Wnt response=0.5, and cadherins. The initial circular Voronoi aggregate contains only the requested starting cells. No external axis, localized cue, prescribed future cells, spatial mask, or target snapshot is used. Isotropic stochastic signaling fluctuations generate symmetry breaking; the seed is for reproducibility only. Wnt/Nodal cooperation is approximated by Nodal-dependent bistable Wnt response with nearest-neighbor exchange. A population-mean Lefty-like inhibitor is an explicit untested fast-mixing approximation, motivated by T+ Lefty1 expression and the absence of a fixed pole length scale (pp. 7-9). T regulates Sox2 and cadherin state phenomenologically. Homophilic E/N-cadherin adhesion and CPM fluctuations support cell sorting and neighbor exchange (Figs. 1F,G and 5D). CHIR99021 stimulation is spatially uniform from 48 to 72 hpa, representing the reported 3 micromolar pulse; its response amplitude is uncalibrated. Cell cycle length 72 h is chosen to satisfy the requested 50-to-100-cell showcase, not a measured proliferation rate in the paper. Cells grow exponentially and divide physically, inheriting expression and resetting age and target area. Aldh1a2 and Eomes are qualitative local-response reporter hypotheses only; full lineage diversity, epithelial organization, 3D mechanics, and convergent extension are not reconstructed. All nonreported rates and energy scales are listed in evidence/source_audit.json.</Details>
    </Description>
    <Global>
        <Constant symbol="chir_enabled" value="1" />
        <Constant symbol="cycle_h" value="72" />
        <Constant symbol="growth_rate" value="0.009627044174443685" />
        <Constant symbol="feedback_rate" value="1.2" />
        <Constant symbol="neighbor_coupling" value="0.25" />
        <Constant symbol="signal_noise" value="0.008" />
        <Constant symbol="inhibitor_gain" value="0.8" />
        <Constant symbol="cadherin_adhesion" value="22" />
        <Constant symbol="node_um" value="2" />
        <Constant symbol="initial_cell_count" value="50" />
        <Variable symbol="Wnt" value="0.5" />
        <Variable symbol="Nodal" value="0.05" />
        <Variable symbol="Bra" value="0.05" />
        <Variable symbol="Sox2" value="0.9" />
        <Variable symbol="Cdh1" value="0.9" />
        <Variable symbol="Cdh2" value="0.1" />
        <Variable symbol="Eomes" value="0" />
        <Variable symbol="Aldh1a2" value="0" />
        <Variable symbol="mean_Wnt" value="0.5" />
        <Variable symbol="mean_Bra" value="0.05" />
        <Variable symbol="mean_Sox2" value="0.9" />
        <Variable symbol="Lefty" value="0.5" />
        <Function symbol="CHIR" name="Uniform reported Wnt agonist pulse">
            <Expression>chir_enabled * (time_h &gt;= 48) * (time_h &lt;= 72)</Expression>
        </Function>
        <System solver="Euler [fixed, O(1)]" time-step="0.02">
            <DiffEqn symbol-ref="Lefty">
                <Expression>(mean_Wnt-Lefty)/6</Expression>
            </DiffEqn>
        </System>
    </Global>
    <Space>
        <Lattice class="square">
            <Neighborhood>
                <Order>2</Order>
            </Neighborhood>
            <Size symbol="lattice_size" value="140, 140, 0" />
            <BoundaryConditions>
                <Condition boundary="x" type="noflux" />
                <Condition boundary="y" type="noflux" />
            </BoundaryConditions>
            <NodeLength value="2" />
        </Lattice>
        <SpaceSymbol symbol="space" />
    </Space>
    <Time>
        <StartTime value="0" />
        <StopTime value="72" />
        <TimeSymbol symbol="time_h" name="Hours post aggregation" />
        <RandomSeed value="2024" />
        <SaveInterval value="0" />
    </Time>
    <CellTypes>
        <CellType name="medium" class="medium" />
        <CellType name="stem" class="biological">
            <Property symbol="Wnt" value="0.5" />
            <Property symbol="Nodal" value="0.05" />
            <Property symbol="Bra" value="0.05" />
            <Property symbol="Sox2" value="0.9" />
            <Property symbol="Cdh1" value="0.9" />
            <Property symbol="Cdh2" value="0.1" />
            <Property symbol="Eomes" value="0" />
            <Property symbol="Aldh1a2" value="0" />
            <Property symbol="neighbor_Wnt" value="0.5" />
            <Property symbol="age_h" value="0" />
            <Property symbol="target_area" value="50" />
            <Property symbol="generation" value="0" />
            <PropertyVector symbol="velocity" value="0,0,0" />
            <PropertyVector symbol="displacement" value="0,0,0" />
            <VolumeConstraint target="target_area" strength="2" />
            <SurfaceConstraint mode="aspherity" target="1.05" strength="0.3" />
            <ConnectivityConstraint />
            <NeighborhoodReporter time-step="0.02">
                <Input value="Wnt" scaling="cell" noflux-cell-medium="true" />
                <Output symbol-ref="neighbor_Wnt" mapping="mean" />
            </NeighborhoodReporter>
            <Mapper time-step="0.02">
                <Input value="Wnt" />
                <Output symbol-ref="mean_Wnt" mapping="mean" />
            </Mapper>
            <Mapper time-step="0.02">
                <Input value="Bra" />
                <Output symbol-ref="mean_Bra" mapping="mean" />
            </Mapper>
            <Mapper time-step="0.02">
                <Input value="Sox2" />
                <Output symbol-ref="mean_Sox2" mapping="mean" />
            </Mapper>
            <System solver="Euler [fixed, O(1)]" time-step="0.02">
                <Intermediate symbol="priming" value="Nodal^8/(0.75^8+Nodal^8)" />
                <Intermediate symbol="threshold" value="0.5+inhibitor_gain*(Lefty-0.5)" />
                <Intermediate symbol="dWnt" value="priming*feedback_rate*Wnt*(1-Wnt)*(Wnt-threshold) + neighbor_coupling*(neighbor_Wnt-Wnt)" />
                <Rule symbol-ref="Wnt">
                    <Expression>min(0.999,max(0.001,Wnt+0.02*dWnt+signal_noise*sqrt(0.02)*rand_norm(0,1)))</Expression>
                </Rule>
                <DiffEqn symbol-ref="Nodal">
                    <Expression>(0.85+0.15*Wnt-Nodal)/14</Expression>
                </DiffEqn>
                <DiffEqn symbol-ref="Bra">
                    <Expression>(Nodal*(0.12+(0.70+0.22*CHIR)*Wnt)-Bra)/4</Expression>
                </DiffEqn>
                <DiffEqn symbol-ref="Sox2">
                    <Expression>(0.08+0.87/(1+(Bra/0.45)^4)-Sox2)/6</Expression>
                </DiffEqn>
                <DiffEqn symbol-ref="Cdh2">
                    <Expression>(0.05+0.90*Bra^4/(0.45^4+Bra^4)-Cdh2)/5</Expression>
                </DiffEqn>
                <DiffEqn symbol-ref="Cdh1">
                    <Expression>(0.95-0.90*Bra^4/(0.45^4+Bra^4)-Cdh1)/5</Expression>
                </DiffEqn>
                <DiffEqn symbol-ref="Eomes">
                    <Expression>(Nodal*(1-Wnt)/(1+(neighbor_Wnt/0.35)^4)-Eomes)/10</Expression>
                </DiffEqn>
                <DiffEqn symbol-ref="Aldh1a2">
                    <Expression>(Nodal*(1-Wnt)*neighbor_Wnt/(0.15+neighbor_Wnt)-Aldh1a2)/12</Expression>
                </DiffEqn>
                <DiffEqn symbol-ref="age_h">
                    <Expression>1</Expression>
                </DiffEqn>
                <DiffEqn symbol-ref="target_area">
                    <Expression>growth_rate*target_area</Expression>
                </DiffEqn>
            </System>
            <CellDivision division-plane="random" write-log="csv">
                <Condition>age_h &gt;= cycle_h</Condition>
                <Triggers>
                    <Rule symbol-ref="age_h">
                        <Expression>age_h-cycle_h</Expression>
                    </Rule>
                    <Rule symbol-ref="target_area">
                        <Expression>target_area/2</Expression>
                    </Rule>
                    <Rule symbol-ref="generation">
                        <Expression>generation+1</Expression>
                    </Rule>
                </Triggers>
            </CellDivision>
            <MotilityReporter time-step="1">
                <Velocity symbol-ref="velocity" />
                <Displacement symbol-ref="displacement" />
            </MotilityReporter>
        </CellType>
    </CellTypes>
    <CPM>
        <Interaction default="0">
            <Contact type1="stem" type2="medium" value="40.0" />
            <Contact type1="stem" type2="stem" value="34">
                <HomophilicAdhesion adhesive="Cdh1" strength="cadherin_adhesion" />
                <HomophilicAdhesion adhesive="Cdh2" strength="cadherin_adhesion" />
            </Contact>
        </Interaction>
        <MonteCarloSampler stepper="edgelist">
            <MCSDuration value="0.01" />
            <MetropolisKinetics temperature="10" />
            <Neighborhood>
                <Order>2</Order>
            </Neighborhood>
        </MonteCarloSampler>
        <ShapeSurface scaling="norm">
            <Neighborhood>
                <Order>2</Order>
            </Neighborhood>
        </ShapeSurface>
    </CPM>
    <CellPopulations>
        <Population type="stem" size="50">
            <Cell id="1">
                <Nodes>65,82,0;65,83,0;65,84,0;65,85,0;65,86,0;65,87,0;65,88,0;66,82,0;66,83,0;66,84,0;66,85,0;66,86,0;66,87,0;66,88,0;66,89,0;67,81,0;67,82,0;67,83,0;67,84,0;67,85,0;67,86,0;67,87,0;67,88,0;67,89,0;68,80,0;68,81,0;68,82,0;68,83,0;68,84,0;68,85,0;68,86,0;68,87,0;68,88,0;68,89,0;69,80,0;69,81,0;69,82,0;69,83,0;69,84,0;69,85,0;69,86,0;69,87,0;69,88,0;69,89,0;70,81,0;70,82,0;70,83,0;70,84,0;70,85,0;70,86,0;70,87,0;70,88,0;70,89,0;71,82,0;71,83,0;71,84,0;71,85,0;71,86,0;71,87,0;71,88,0;71,89,0;72,83,0;72,84,0;72,85,0;72,86,0;72,87,0</Nodes>
                <PropertyData symbol-ref="target_area" value="66" />
                <PropertyData symbol-ref="age_h" value="0.4464771811420598" />
            </Cell>
            <Cell id="2">
                <Nodes>49,60,0;49,61,0;49,62,0;50,59,0;50,60,0;50,61,0;50,62,0;50,63,0;51,58,0;51,59,0;51,60,0;51,61,0;51,62,0;51,63,0;52,57,0;52,58,0;52,59,0;52,60,0;52,61,0;52,62,0;52,63,0;53,58,0;53,59,0;53,60,0;53,61,0;53,62,0;53,63,0;54,60,0;54,61,0;54,62,0;54,63,0;55,62,0</Nodes>
                <PropertyData symbol-ref="target_area" value="32" />
                <PropertyData symbol-ref="age_h" value="2.3660781431529707" />
            </Cell>
            <Cell id="3">
                <Nodes>62,96,0;62,97,0;63,92,0;63,93,0;63,94,0;63,95,0;63,96,0;63,97,0;64,90,0;64,91,0;64,92,0;64,93,0;64,94,0;64,95,0;64,96,0;64,97,0;65,89,0;65,90,0;65,91,0;65,92,0;65,93,0;65,94,0;65,95,0;65,96,0;65,97,0;66,90,0;66,91,0;66,92,0;66,93,0;66,94,0;66,95,0;66,96,0;66,97,0;67,90,0;67,91,0;67,92,0;67,93,0;67,94,0;67,95,0;67,96,0;67,97,0;67,98,0;68,90,0;68,91,0;68,92,0;68,93,0;68,94,0;68,95,0;68,96,0;68,97,0;68,98,0;69,90,0;69,91,0;69,92,0;69,93,0;69,94,0;69,95,0;69,96,0;69,97,0;69,98,0;70,90,0;70,91,0;70,92,0;70,93,0;70,94,0;70,95,0;70,96,0;70,97,0;70,98,0</Nodes>
                <PropertyData symbol-ref="target_area" value="69" />
                <PropertyData symbol-ref="age_h" value="3.400907916361731" />
            </Cell>
            <Cell id="4">
                <Nodes>56,71,0;56,72,0;56,73,0;57,70,0;57,71,0;57,72,0;57,73,0;57,74,0;57,75,0;58,69,0;58,70,0;58,71,0;58,72,0;58,73,0;58,74,0;58,75,0;59,68,0;59,69,0;59,70,0;59,71,0;59,72,0;59,73,0;59,74,0;59,75,0;59,76,0;60,68,0;60,69,0;60,70,0;60,71,0;60,72,0;60,73,0;60,74,0;60,75,0;61,68,0;61,69,0;61,70,0;61,71,0;61,72,0;61,73,0;61,74,0;62,69,0;62,70,0;62,71,0;62,72,0;62,73,0;62,74,0;63,72,0;63,73,0</Nodes>
                <PropertyData symbol-ref="target_area" value="48" />
                <PropertyData symbol-ref="age_h" value="5.126051036987632" />
            </Cell>
            <Cell id="5">
                <Nodes>57,84,0;57,85,0;57,86,0;57,87,0;58,83,0;58,84,0;58,85,0;58,86,0;58,87,0;59,82,0;59,83,0;59,84,0;59,85,0;59,86,0;59,87,0;59,88,0;60,81,0;60,82,0;60,83,0;60,84,0;60,85,0;60,86,0;60,87,0;60,88,0;61,81,0;61,82,0;61,83,0;61,84,0;61,85,0;61,86,0;61,87,0;61,88,0;62,82,0;62,83,0;62,84,0;62,85,0;62,86,0;62,87,0;62,88,0;62,89,0;63,82,0;63,83,0;63,84,0;63,85,0;63,86,0;63,87,0;63,88,0;63,89,0;64,82,0;64,83,0;64,84,0;64,85,0;64,86,0;64,87,0;64,88,0;64,89,0</Nodes>
                <PropertyData symbol-ref="target_area" value="56" />
                <PropertyData symbol-ref="age_h" value="6.829400208208173" />
            </Cell>
            <Cell id="6">
                <Nodes>79,77,0;79,78,0;79,79,0;79,80,0;79,81,0;79,82,0;80,77,0;80,78,0;80,79,0;80,80,0;80,81,0;80,82,0;80,83,0;81,76,0;81,77,0;81,78,0;81,79,0;81,80,0;81,81,0;81,82,0;81,83,0;81,84,0;82,75,0;82,76,0;82,77,0;82,78,0;82,79,0;82,80,0;82,81,0;82,82,0;82,83,0;82,84,0;82,85,0;83,75,0;83,76,0;83,77,0;83,78,0;83,79,0;83,80,0;83,81,0;83,82,0;83,83,0;83,84,0;84,75,0;84,76,0;84,77,0;84,78,0;84,79,0;84,80,0;84,81,0;84,82,0;84,83,0;85,75,0;85,76,0;85,77,0;85,78,0;85,79,0;85,80,0;85,81,0;85,82,0;85,83,0;86,76,0;86,77,0;86,78,0;86,79,0;86,80,0;86,81,0;86,82,0;87,76,0;87,77,0;87,78,0;87,79,0;87,80,0;87,81,0</Nodes>
                <PropertyData symbol-ref="target_area" value="74" />
                <PropertyData symbol-ref="age_h" value="7.353116373584333" />
            </Cell>
            <Cell id="7">
                <Nodes>57,62,0;57,63,0;58,61,0;58,62,0;58,63,0;58,64,0;59,60,0;59,61,0;59,62,0;59,63,0;59,64,0;59,65,0;60,59,0;60,60,0;60,61,0;60,62,0;60,63,0;60,64,0;60,65,0;60,66,0;60,67,0;61,59,0;61,60,0;61,61,0;61,62,0;61,63,0;61,64,0;61,65,0;61,66,0;61,67,0;62,59,0;62,60,0;62,61,0;62,62,0;62,63,0;62,64,0;62,65,0;62,66,0;63,60,0;63,61,0;63,62,0;63,63,0;63,64,0;63,65,0</Nodes>
                <PropertyData symbol-ref="target_area" value="44" />
                <PropertyData symbol-ref="age_h" value="9.375702217574187" />
            </Cell>
            <Cell id="8">
                <Nodes>69,66,0;69,67,0;70,65,0;70,66,0;70,67,0;70,68,0;70,69,0;71,63,0;71,64,0;71,65,0;71,66,0;71,67,0;71,68,0;71,69,0;71,70,0;72,63,0;72,64,0;72,65,0;72,66,0;72,67,0;72,68,0;72,69,0;72,70,0;73,63,0;73,64,0;73,65,0;73,66,0;73,67,0;73,68,0;73,69,0;73,70,0;73,71,0;74,63,0;74,64,0;74,65,0;74,66,0;74,67,0;74,68,0;74,69,0;74,70,0;75,63,0;75,64,0;75,65,0;75,66,0;75,67,0;75,68,0;75,69,0;76,65,0;76,66,0;76,67,0;76,68,0</Nodes>
                <PropertyData symbol-ref="target_area" value="51" />
                <PropertyData symbol-ref="age_h" value="10.436305274466559" />
            </Cell>
            <Cell id="9">
                <Nodes>44,80,0;45,79,0;45,80,0;45,81,0;45,82,0;45,83,0;46,79,0;46,80,0;46,81,0;46,82,0;46,83,0;46,84,0;47,78,0;47,79,0;47,80,0;47,81,0;47,82,0;47,83,0;47,84,0;47,85,0;47,86,0;48,78,0;48,79,0;48,80,0;48,81,0;48,82,0;48,83,0;48,84,0;48,85,0;49,77,0;49,78,0;49,79,0;49,80,0;49,81,0;49,82,0;49,83,0;49,84,0;49,85,0;50,78,0;50,79,0;50,80,0;50,81,0;50,82,0;50,83,0;50,84,0;51,78,0;51,79,0;51,80,0;51,81,0;51,82,0;51,83,0;52,81,0;52,82,0</Nodes>
                <PropertyData symbol-ref="target_area" value="53" />
                <PropertyData symbol-ref="age_h" value="12.093436145333547" />
            </Cell>
            <Cell id="10">
                <Nodes>76,62,0;76,63,0;76,64,0;77,61,0;77,62,0;77,63,0;77,64,0;77,65,0;77,66,0;77,67,0;78,60,0;78,61,0;78,62,0;78,63,0;78,64,0;78,65,0;78,66,0;78,67,0;79,59,0;79,60,0;79,61,0;79,62,0;79,63,0;79,64,0;79,65,0;79,66,0;79,67,0;80,60,0;80,61,0;80,62,0;80,63,0;80,64,0;80,65,0;80,66,0;80,67,0;80,68,0;81,61,0;81,62,0;81,63,0;81,64,0;81,65,0;81,66,0;81,67,0;81,68,0;82,62,0;82,63,0;82,64,0;82,65,0;82,66,0;82,67,0;83,63,0;83,64,0;83,65,0;83,66,0;84,64,0;84,65,0</Nodes>
                <PropertyData symbol-ref="target_area" value="56" />
                <PropertyData symbol-ref="age_h" value="14.063312898768695" />
            </Cell>
            <Cell id="11">
                <Nodes>59,45,0;59,46,0;60,44,0;60,45,0;60,46,0;60,47,0;60,48,0;60,49,0;60,50,0;61,44,0;61,45,0;61,46,0;61,47,0;61,48,0;61,49,0;61,50,0;62,43,0;62,44,0;62,45,0;62,46,0;62,47,0;62,48,0;62,49,0;62,50,0;62,51,0;63,43,0;63,44,0;63,45,0;63,46,0;63,47,0;63,48,0;63,49,0;63,50,0;63,51,0;64,44,0;64,45,0;64,46,0;64,47,0;64,48,0;64,49,0;64,50,0;64,51,0;65,47,0;65,48,0;65,49,0;65,50,0</Nodes>
                <PropertyData symbol-ref="target_area" value="46" />
                <PropertyData symbol-ref="age_h" value="15.456773843459576" />
            </Cell>
            <Cell id="12">
                <Nodes>53,57,0;54,56,0;54,57,0;54,58,0;54,59,0;55,55,0;55,56,0;55,57,0;55,58,0;55,59,0;55,60,0;55,61,0;56,55,0;56,56,0;56,57,0;56,58,0;56,59,0;56,60,0;56,61,0;56,62,0;57,56,0;57,57,0;57,58,0;57,59,0;57,60,0;57,61,0;58,57,0;58,58,0;58,59,0;58,60,0;59,57,0;59,58,0;59,59,0;60,58,0</Nodes>
                <PropertyData symbol-ref="target_area" value="34" />
                <PropertyData symbol-ref="age_h" value="16.95945226940672" />
            </Cell>
            <Cell id="13">
                <Nodes>49,73,0;49,74,0;49,75,0;49,76,0;50,71,0;50,72,0;50,73,0;50,74,0;50,75,0;50,76,0;50,77,0;51,70,0;51,71,0;51,72,0;51,73,0;51,74,0;51,75,0;51,76,0;51,77,0;52,70,0;52,71,0;52,72,0;52,73,0;52,74,0;52,75,0;52,76,0;52,77,0;53,70,0;53,71,0;53,72,0;53,73,0;53,74,0;53,75,0;53,76,0;54,71,0;54,72,0;54,73,0;54,74,0;54,75,0;54,76,0;55,71,0;55,72,0;55,73,0;55,74,0;55,75,0;56,74,0;56,75,0</Nodes>
                <PropertyData symbol-ref="target_area" value="47" />
                <PropertyData symbol-ref="age_h" value="18.186970141346777" />
            </Cell>
            <Cell id="14">
                <Nodes>83,85,0;83,86,0;84,84,0;84,85,0;84,86,0;84,87,0;85,84,0;85,85,0;85,86,0;85,87,0;85,88,0;86,83,0;86,84,0;86,85,0;86,86,0;86,87,0;86,88,0;86,89,0;87,82,0;87,83,0;87,84,0;87,85,0;87,86,0;87,87,0;87,88,0;87,89,0;87,90,0;88,82,0;88,83,0;88,84,0;88,85,0;88,86,0;88,87,0;88,88,0;88,89,0;88,90,0;88,91,0;89,83,0;89,84,0;89,85,0;89,86,0;89,87,0;89,88,0;89,89,0;89,90,0;90,83,0;90,84,0;90,85,0;90,86,0;90,87,0;90,88,0;90,89,0;91,84,0;91,85,0;91,86,0;91,87,0;91,88,0;92,84,0;92,85,0;92,86,0;92,87,0;93,85,0;93,86,0</Nodes>
                <PropertyData symbol-ref="target_area" value="63" />
                <PropertyData symbol-ref="age_h" value="19.0452031680452" />
            </Cell>
            <Cell id="15">
                <Nodes>65,51,0;66,49,0;66,50,0;66,51,0;66,52,0;67,49,0;67,50,0;67,51,0;67,52,0;67,53,0;68,49,0;68,50,0;68,51,0;68,52,0;68,53,0;68,54,0;69,48,0;69,49,0;69,50,0;69,51,0;69,52,0;69,53,0;69,54,0;69,55,0;70,48,0;70,49,0;70,50,0;70,51,0;70,52,0;70,53,0;70,54,0;70,55,0;71,48,0;71,49,0;71,50,0;71,51,0;71,52,0;71,53,0;71,54,0;71,55,0;72,49,0;72,50,0;72,51,0;72,52,0;72,53,0;72,54,0;73,50,0;73,51,0;73,52,0;73,53,0;74,51,0</Nodes>
                <PropertyData symbol-ref="target_area" value="51" />
                <PropertyData symbol-ref="age_h" value="21.11178993718794" />
            </Cell>
            <Cell id="16">
                <Nodes>62,67,0;62,68,0;63,66,0;63,67,0;63,68,0;63,69,0;63,70,0;63,71,0;64,66,0;64,67,0;64,68,0;64,69,0;64,70,0;64,71,0;64,72,0;64,73,0;65,66,0;65,67,0;65,68,0;65,69,0;65,70,0;65,71,0;65,72,0;65,73,0;66,66,0;66,67,0;66,68,0;66,69,0;66,70,0;66,71,0;66,72,0;66,73,0;67,66,0;67,67,0;67,68,0;67,69,0;67,70,0;67,71,0;67,72,0;68,66,0;68,67,0;68,68,0;68,69,0;68,70,0;68,71,0;69,68,0;69,69,0;69,70,0;69,71,0;70,70,0</Nodes>
                <PropertyData symbol-ref="target_area" value="50" />
                <PropertyData symbol-ref="age_h" value="22.220010257123608" />
            </Cell>
            <Cell id="17">
                <Nodes>78,91,0;78,92,0;79,90,0;79,91,0;79,92,0;79,93,0;79,94,0;80,89,0;80,90,0;80,91,0;80,92,0;80,93,0;80,94,0;80,95,0;80,96,0;81,87,0;81,88,0;81,89,0;81,90,0;81,91,0;81,92,0;81,93,0;81,94,0;81,95,0;82,86,0;82,87,0;82,88,0;82,89,0;82,90,0;82,91,0;82,92,0;82,93,0;82,94,0;82,95,0;83,87,0;83,88,0;83,89,0;83,90,0;83,91,0;83,92,0;83,93,0;83,94,0;83,95,0;84,88,0;84,89,0;84,90,0;84,91,0;84,92,0;84,93,0;84,94,0;85,89,0;85,90,0;85,91,0;85,92,0;85,93,0;86,90,0;86,91,0;86,92,0;86,93,0;87,91,0;87,92,0</Nodes>
                <PropertyData symbol-ref="target_area" value="61" />
                <PropertyData symbol-ref="age_h" value="24.29188687077349" />
            </Cell>
            <Cell id="18">
                <Nodes>88,76,0;88,77,0;88,78,0;88,79,0;88,80,0;88,81,0;89,75,0;89,76,0;89,77,0;89,78,0;89,79,0;89,80,0;89,81,0;89,82,0;90,75,0;90,76,0;90,77,0;90,78,0;90,79,0;90,80,0;90,81,0;90,82,0;91,76,0;91,77,0;91,78,0;91,79,0;91,80,0;91,81,0;91,82,0;91,83,0;92,76,0;92,77,0;92,78,0;92,79,0;92,80,0;92,81,0;92,82,0;92,83,0;93,76,0;93,77,0;93,78,0;93,79,0;93,80,0;93,81,0;93,82,0;93,83,0;93,84,0;94,77,0;94,78,0;94,79,0;94,80,0;94,81,0;94,82,0;94,83,0;94,84,0;95,77,0;95,78,0;95,79,0;95,80,0;95,81,0;95,82,0;95,83,0;96,77,0;96,78,0;96,79,0;96,80,0;97,78,0</Nodes>
                <PropertyData symbol-ref="target_area" value="67" />
                <PropertyData symbol-ref="age_h" value="25.770177237482226" />
            </Cell>
            <Cell id="19">
                <Nodes>66,74,0;67,73,0;67,74,0;67,75,0;67,76,0;68,72,0;68,73,0;68,74,0;68,75,0;68,76,0;68,77,0;68,78,0;69,72,0;69,73,0;69,74,0;69,75,0;69,76,0;69,77,0;69,78,0;69,79,0;70,71,0;70,72,0;70,73,0;70,74,0;70,75,0;70,76,0;70,77,0;70,78,0;70,79,0;71,71,0;71,72,0;71,73,0;71,74,0;71,75,0;71,76,0;71,77,0;71,78,0;72,71,0;72,72,0;72,73,0;72,74,0;72,75,0;72,76,0;72,77,0;73,72,0;73,73,0;73,74,0;73,75,0;73,76,0;74,73,0;74,74,0;74,75,0</Nodes>
                <PropertyData symbol-ref="target_area" value="52" />
                <PropertyData symbol-ref="age_h" value="26.85927625823758" />
            </Cell>
            <Cell id="20">
                <Nodes>72,88,0;72,89,0;73,84,0;73,85,0;73,86,0;73,87,0;73,88,0;73,89,0;74,84,0;74,85,0;74,86,0;74,87,0;74,88,0;74,89,0;75,84,0;75,85,0;75,86,0;75,87,0;75,88,0;75,89,0;75,90,0;76,83,0;76,84,0;76,85,0;76,86,0;76,87,0;76,88,0;76,89,0;76,90,0;77,83,0;77,84,0;77,85,0;77,86,0;77,87,0;77,88,0;77,89,0;77,90,0;78,83,0;78,84,0;78,85,0;78,86,0;78,87,0;78,88,0;78,89,0;78,90,0;79,83,0;79,84,0;79,85,0;79,86,0;79,87,0;79,88,0;79,89,0;80,84,0;80,85,0;80,86,0;80,87,0;80,88,0;81,85,0;81,86,0</Nodes>
                <PropertyData symbol-ref="target_area" value="59" />
                <PropertyData symbol-ref="age_h" value="28.567338150444826" />
            </Cell>
            <Cell id="21">
                <Nodes>54,92,0;54,93,0;55,91,0;55,92,0;55,93,0;56,90,0;56,91,0;56,92,0;56,93,0;56,94,0;57,88,0;57,89,0;57,90,0;57,91,0;57,92,0;57,93,0;57,94,0;57,95,0;58,88,0;58,89,0;58,90,0;58,91,0;58,92,0;58,93,0;58,94,0;58,95,0;59,89,0;59,90,0;59,91,0;59,92,0;59,93,0;59,94,0;59,95,0;60,89,0;60,90,0;60,91,0;60,92,0;60,93,0;60,94,0;60,95,0;60,96,0;61,89,0;61,90,0;61,91,0;61,92,0;61,93,0;61,94,0;61,95,0;61,96,0;62,90,0;62,91,0;62,92,0;62,93,0;62,94,0;62,95,0;63,90,0;63,91,0</Nodes>
                <PropertyData symbol-ref="target_area" value="57" />
                <PropertyData symbol-ref="age_h" value="29.024742400914853" />
            </Cell>
            <Cell id="22">
                <Nodes>78,48,0;78,49,0;79,44,0;79,45,0;79,46,0;79,47,0;79,48,0;79,49,0;80,44,0;80,45,0;80,46,0;80,47,0;80,48,0;80,49,0;80,50,0;81,45,0;81,46,0;81,47,0;81,48,0;81,49,0;81,50,0;82,45,0;82,46,0;82,47,0;82,48,0;82,49,0;82,50,0;82,51,0;83,45,0;83,46,0;83,47,0;83,48,0;83,49,0;83,50,0;83,51,0;84,46,0;84,47,0;84,48,0;84,49,0;84,50,0;85,47,0;85,48,0;85,49,0;86,47,0;86,48,0</Nodes>
                <PropertyData symbol-ref="target_area" value="45" />
                <PropertyData symbol-ref="age_h" value="30.61764607042881" />
            </Cell>
            <Cell id="23">
                <Nodes>90,72,0;90,73,0;90,74,0;91,69,0;91,70,0;91,71,0;91,72,0;91,73,0;91,74,0;91,75,0;92,69,0;92,70,0;92,71,0;92,72,0;92,73,0;92,74,0;92,75,0;93,69,0;93,70,0;93,71,0;93,72,0;93,73,0;93,74,0;93,75,0;94,69,0;94,70,0;94,71,0;94,72,0;94,73,0;94,74,0;94,75,0;94,76,0;95,69,0;95,70,0;95,71,0;95,72,0;95,73,0;95,74,0;95,75,0;95,76,0;96,69,0;96,70,0;96,71,0;96,72,0;96,73,0;96,74,0;96,75,0;96,76,0;97,69,0;97,70,0;97,71,0;97,72,0;97,73,0;97,74,0;97,75,0;97,76,0;97,77,0;98,69,0;98,70,0;98,71,0;98,72,0;98,73,0</Nodes>
                <PropertyData symbol-ref="target_area" value="62" />
                <PropertyData symbol-ref="age_h" value="32.82894812792672" />
            </Cell>
            <Cell id="24">
                <Nodes>52,78,0;52,79,0;52,80,0;53,77,0;53,78,0;53,79,0;53,80,0;53,81,0;53,82,0;54,77,0;54,78,0;54,79,0;54,80,0;54,81,0;54,82,0;54,83,0;55,76,0;55,77,0;55,78,0;55,79,0;55,80,0;55,81,0;55,82,0;55,83,0;56,76,0;56,77,0;56,78,0;56,79,0;56,80,0;56,81,0;56,82,0;56,83,0;57,76,0;57,77,0;57,78,0;57,79,0;57,80,0;57,81,0;57,82,0;57,83,0;58,76,0;58,77,0;58,78,0;58,79,0;58,80,0;58,81,0;58,82,0;59,77,0;59,78,0;59,79,0;59,80,0;59,81,0</Nodes>
                <PropertyData symbol-ref="target_area" value="52" />
                <PropertyData symbol-ref="age_h" value="33.33124406317525" />
            </Cell>
            <Cell id="25">
                <Nodes>71,90,0;71,91,0;71,92,0;71,93,0;71,94,0;71,95,0;71,96,0;71,97,0;71,98,0;72,90,0;72,91,0;72,92,0;72,93,0;72,94,0;72,95,0;72,96,0;72,97,0;72,98,0;73,90,0;73,91,0;73,92,0;73,93,0;73,94,0;73,95,0;73,96,0;73,97,0;73,98,0;74,90,0;74,91,0;74,92,0;74,93,0;74,94,0;74,95,0;74,96,0;74,97,0;75,91,0;75,92,0;75,93,0;75,94,0;75,95,0;75,96,0;75,97,0;76,91,0;76,92,0;76,93,0;76,94,0;76,95,0;76,96,0;76,97,0;77,91,0;77,92,0;77,93,0;77,94,0;77,95,0;77,96,0;77,97,0;78,93,0;78,94,0;78,95,0;78,96,0;78,97,0;79,95,0;79,96,0</Nodes>
                <PropertyData symbol-ref="target_area" value="63" />
                <PropertyData symbol-ref="age_h" value="35.334459557655165" />
            </Cell>
            <Cell id="26">
                <Nodes>53,48,0;53,49,0;54,47,0;54,48,0;54,49,0;54,50,0;55,47,0;55,48,0;55,49,0;55,50,0;55,51,0;56,46,0;56,47,0;56,48,0;56,49,0;56,50,0;56,51,0;56,52,0;57,45,0;57,46,0;57,47,0;57,48,0;57,49,0;57,50,0;57,51,0;58,45,0;58,46,0;58,47,0;58,48,0;58,49,0;58,50,0;58,51,0;59,47,0;59,48,0;59,49,0;59,50,0</Nodes>
                <PropertyData symbol-ref="target_area" value="36" />
                <PropertyData symbol-ref="age_h" value="36.294105247112896" />
            </Cell>
            <Cell id="27">
                <Nodes>64,43,0;65,43,0;65,44,0;65,45,0;65,46,0;66,43,0;66,44,0;66,45,0;66,46,0;66,47,0;66,48,0;67,42,0;67,43,0;67,44,0;67,45,0;67,46,0;67,47,0;67,48,0;68,42,0;68,43,0;68,44,0;68,45,0;68,46,0;68,47,0;68,48,0;69,42,0;69,43,0;69,44,0;69,45,0;69,46,0;69,47,0;70,42,0;70,43,0;70,44,0;70,45,0;70,46,0;70,47,0;71,42,0;71,43,0;71,44,0;71,45,0;71,46,0</Nodes>
                <PropertyData symbol-ref="target_area" value="42" />
                <PropertyData symbol-ref="age_h" value="38.60657482491861" />
            </Cell>
            <Cell id="28">
                <Nodes>70,56,0;70,57,0;70,58,0;70,59,0;71,56,0;71,57,0;71,58,0;71,59,0;71,60,0;71,61,0;72,55,0;72,56,0;72,57,0;72,58,0;72,59,0;72,60,0;72,61,0;72,62,0;73,54,0;73,55,0;73,56,0;73,57,0;73,58,0;73,59,0;73,60,0;73,61,0;73,62,0;74,54,0;74,55,0;74,56,0;74,57,0;74,58,0;74,59,0;74,60,0;74,61,0;74,62,0;75,55,0;75,56,0;75,57,0;75,58,0;75,59,0;75,60,0;75,61,0;75,62,0;76,56,0;76,57,0;76,58,0;76,59,0;76,60,0;76,61,0;77,57,0;77,58,0;77,59,0;77,60,0;78,58,0;78,59,0</Nodes>
                <PropertyData symbol-ref="target_area" value="56" />
                <PropertyData symbol-ref="age_h" value="39.2796508867351" />
            </Cell>
            <Cell id="29">
                <Nodes>80,58,0;80,59,0;81,57,0;81,58,0;81,59,0;81,60,0;82,56,0;82,57,0;82,58,0;82,59,0;82,60,0;82,61,0;83,56,0;83,57,0;83,58,0;83,59,0;83,60,0;83,61,0;83,62,0;84,56,0;84,57,0;84,58,0;84,59,0;84,60,0;84,61,0;84,62,0;84,63,0;85,56,0;85,57,0;85,58,0;85,59,0;85,60,0;85,61,0;85,62,0;85,63,0;85,64,0;86,57,0;86,58,0;86,59,0;86,60,0;86,61,0;86,62,0;86,63,0;86,64,0;87,57,0;87,58,0;87,59,0;87,60,0;87,61,0;87,62,0;87,63,0;87,64,0;88,60,0;88,61,0;88,62,0;88,63,0</Nodes>
                <PropertyData symbol-ref="target_area" value="56" />
                <PropertyData symbol-ref="age_h" value="41.10391966684299" />
            </Cell>
            <Cell id="30">
                <Nodes>88,57,0;88,58,0;88,59,0;89,56,0;89,57,0;89,58,0;89,59,0;89,60,0;89,61,0;89,62,0;90,55,0;90,56,0;90,57,0;90,58,0;90,59,0;90,60,0;90,61,0;90,62,0;91,55,0;91,56,0;91,57,0;91,58,0;91,59,0;91,60,0;91,61,0;91,62,0;92,54,0;92,55,0;92,56,0;92,57,0;92,58,0;92,59,0;92,60,0;92,61,0;93,54,0;93,55,0;93,56,0;93,57,0;93,58,0;93,59,0;93,60,0;93,61,0;94,56,0;94,57,0;94,58,0;94,59,0;94,60,0;94,61,0;95,57,0;95,58,0;95,59,0;95,60,0;96,60,0</Nodes>
                <PropertyData symbol-ref="target_area" value="53" />
                <PropertyData symbol-ref="age_h" value="42.47902330259075" />
            </Cell>
            <Cell id="31">
                <Nodes>47,65,0;47,66,0;47,67,0;48,64,0;48,65,0;48,66,0;48,67,0;49,63,0;49,64,0;49,65,0;49,66,0;49,67,0;49,68,0;50,64,0;50,65,0;50,66,0;50,67,0;50,68,0;50,69,0;51,64,0;51,65,0;51,66,0;51,67,0;51,68,0;51,69,0;52,64,0;52,65,0;52,66,0;52,67,0;52,68,0;52,69,0</Nodes>
                <PropertyData symbol-ref="target_area" value="31" />
                <PropertyData symbol-ref="age_h" value="43.68735030488508" />
            </Cell>
            <Cell id="32">
                <Nodes>43,62,0;43,63,0;44,60,0;44,61,0;44,62,0;44,63,0;45,58,0;45,59,0;45,60,0;45,61,0;45,62,0;45,63,0;45,64,0;46,59,0;46,60,0;46,61,0;46,62,0;46,63,0;46,64,0;47,59,0;47,60,0;47,61,0;47,62,0;47,63,0;47,64,0;48,60,0;48,61,0;48,62,0;48,63,0</Nodes>
                <PropertyData symbol-ref="target_area" value="29" />
                <PropertyData symbol-ref="age_h" value="45.87421034054414" />
            </Cell>
            <Cell id="33">
                <Nodes>83,52,0;83,53,0;83,54,0;83,55,0;84,51,0;84,52,0;84,53,0;84,54,0;84,55,0;85,50,0;85,51,0;85,52,0;85,53,0;85,54,0;85,55,0;86,49,0;86,50,0;86,51,0;86,52,0;86,53,0;86,54,0;86,55,0;86,56,0;87,48,0;87,49,0;87,50,0;87,51,0;87,52,0;87,53,0;87,54,0;87,55,0;87,56,0;88,49,0;88,50,0;88,51,0;88,52,0;88,53,0;88,54,0;88,55,0;88,56,0;89,50,0;89,51,0;89,52,0;89,53,0;89,54,0;89,55,0;90,51,0;90,52,0;90,53,0;90,54,0;91,52,0;91,53,0;91,54,0;92,53,0</Nodes>
                <PropertyData symbol-ref="target_area" value="54" />
                <PropertyData symbol-ref="age_h" value="46.34355531102415" />
            </Cell>
            <Cell id="34">
                <Nodes>42,67,0;42,68,0;42,69,0;42,70,0;42,71,0;43,64,0;43,65,0;43,66,0;43,67,0;43,68,0;43,69,0;43,70,0;44,64,0;44,65,0;44,66,0;44,67,0;44,68,0;44,69,0;45,65,0;45,66,0;45,67,0;45,68,0;46,65,0;46,66,0;46,67,0</Nodes>
                <PropertyData symbol-ref="target_area" value="25" />
                <PropertyData symbol-ref="age_h" value="48.31523667668466" />
            </Cell>
            <Cell id="35">
                <Nodes>88,64,0;89,63,0;89,64,0;89,65,0;90,63,0;90,64,0;90,65,0;90,66,0;90,67,0;91,63,0;91,64,0;91,65,0;91,66,0;91,67,0;91,68,0;92,62,0;92,63,0;92,64,0;92,65,0;92,66,0;92,67,0;92,68,0;93,62,0;93,63,0;93,64,0;93,65,0;93,66,0;93,67,0;93,68,0;94,62,0;94,63,0;94,64,0;94,65,0;94,66,0;94,67,0;94,68,0;95,61,0;95,62,0;95,63,0;95,64,0;95,65,0;95,66,0;95,67,0;95,68,0;96,61,0;96,62,0;96,63,0;96,64,0;96,65,0;96,66,0;96,67,0;96,68,0;97,62,0;97,63,0;97,64,0;97,65,0;97,66,0;97,67,0;97,68,0;98,67,0;98,68,0</Nodes>
                <PropertyData symbol-ref="target_area" value="61" />
                <PropertyData symbol-ref="age_h" value="49.8832568939599" />
            </Cell>
            <Cell id="36">
                <Nodes>56,53,0;56,54,0;57,52,0;57,53,0;57,54,0;57,55,0;58,52,0;58,53,0;58,54,0;58,55,0;58,56,0;59,51,0;59,52,0;59,53,0;59,54,0;59,55,0;59,56,0;60,51,0;60,52,0;60,53,0;60,54,0;60,55,0;60,56,0;60,57,0;61,51,0;61,52,0;61,53,0;61,54,0;61,55,0;61,56,0;61,57,0;61,58,0;62,52,0;62,53,0;62,54,0;62,55,0;63,52,0;63,53,0</Nodes>
                <PropertyData symbol-ref="target_area" value="38" />
                <PropertyData symbol-ref="age_h" value="51.258606251042" />
            </Cell>
            <Cell id="37">
                <Nodes>62,56,0;62,57,0;62,58,0;63,54,0;63,55,0;63,56,0;63,57,0;63,58,0;63,59,0;64,52,0;64,53,0;64,54,0;64,55,0;64,56,0;64,57,0;64,58,0;64,59,0;65,52,0;65,53,0;65,54,0;65,55,0;65,56,0;65,57,0;65,58,0;65,59,0;66,53,0;66,54,0;66,55,0;66,56,0;66,57,0;66,58,0;66,59,0;67,54,0;67,55,0;67,56,0;67,57,0;67,58,0;68,55,0;68,56,0;68,57,0;68,58,0;69,56,0;69,57,0;69,58,0</Nodes>
                <PropertyData symbol-ref="target_area" value="44" />
                <PropertyData symbol-ref="age_h" value="52.36648034451119" />
            </Cell>
            <Cell id="38">
                <Nodes>71,47,0;72,42,0;72,43,0;72,44,0;72,45,0;72,46,0;72,47,0;72,48,0;73,42,0;73,43,0;73,44,0;73,45,0;73,46,0;73,47,0;73,48,0;73,49,0;74,43,0;74,44,0;74,45,0;74,46,0;74,47,0;74,48,0;74,49,0;74,50,0;75,43,0;75,44,0;75,45,0;75,46,0;75,47,0;75,48,0;75,49,0;75,50,0;76,43,0;76,44,0;76,45,0;76,46,0;76,47,0;76,48,0;76,49,0;77,43,0;77,44,0;77,45,0;77,46,0;77,47,0;77,48,0;77,49,0;78,43,0;78,44,0;78,45,0;78,46,0;78,47,0</Nodes>
                <PropertyData symbol-ref="target_area" value="51" />
                <PropertyData symbol-ref="age_h" value="54.03112310548956" />
            </Cell>
            <Cell id="39">
                <Nodes>74,52,0;74,53,0;75,51,0;75,52,0;75,53,0;75,54,0;76,50,0;76,51,0;76,52,0;76,53,0;76,54,0;76,55,0;77,50,0;77,51,0;77,52,0;77,53,0;77,54,0;77,55,0;77,56,0;78,50,0;78,51,0;78,52,0;78,53,0;78,54,0;78,55,0;78,56,0;78,57,0;79,50,0;79,51,0;79,52,0;79,53,0;79,54,0;79,55,0;79,56,0;79,57,0;79,58,0;80,51,0;80,52,0;80,53,0;80,54,0;80,55,0;80,56,0;80,57,0;81,51,0;81,52,0;81,53,0;81,54,0;81,55,0;81,56,0;82,52,0;82,53,0;82,54,0;82,55,0</Nodes>
                <PropertyData symbol-ref="target_area" value="53" />
                <PropertyData symbol-ref="age_h" value="55.13569282427031" />
            </Cell>
            <Cell id="40">
                <Nodes>49,52,0;49,53,0;50,51,0;50,52,0;50,53,0;50,54,0;51,50,0;51,51,0;51,52,0;51,53,0;51,54,0;51,55,0;52,49,0;52,50,0;52,51,0;52,52,0;52,53,0;52,54,0;52,55,0;52,56,0;53,50,0;53,51,0;53,52,0;53,53,0;53,54,0;53,55,0;53,56,0;54,51,0;54,52,0;54,53,0;54,54,0;54,55,0;55,52,0;55,53,0;55,54,0</Nodes>
                <PropertyData symbol-ref="target_area" value="35" />
                <PropertyData symbol-ref="age_h" value="56.44514166943677" />
            </Cell>
            <Cell id="41">
                <Nodes>70,80,0;71,79,0;71,80,0;71,81,0;72,78,0;72,79,0;72,80,0;72,81,0;72,82,0;73,77,0;73,78,0;73,79,0;73,80,0;73,81,0;73,82,0;73,83,0;74,76,0;74,77,0;74,78,0;74,79,0;74,80,0;74,81,0;74,82,0;74,83,0;75,75,0;75,76,0;75,77,0;75,78,0;75,79,0;75,80,0;75,81,0;75,82,0;75,83,0;76,76,0;76,77,0;76,78,0;76,79,0;76,80,0;76,81,0;76,82,0;77,76,0;77,77,0;77,78,0;77,79,0;77,80,0;77,81,0;77,82,0;78,77,0;78,78,0;78,79,0;78,80,0;78,81,0;78,82,0</Nodes>
                <PropertyData symbol-ref="target_area" value="53" />
                <PropertyData symbol-ref="age_h" value="58.83725411349881" />
            </Cell>
            <Cell id="42">
                <Nodes>53,64,0;53,65,0;53,66,0;53,67,0;53,68,0;53,69,0;54,64,0;54,65,0;54,66,0;54,67,0;54,68,0;54,69,0;54,70,0;55,63,0;55,64,0;55,65,0;55,66,0;55,67,0;55,68,0;55,69,0;55,70,0;56,63,0;56,64,0;56,65,0;56,66,0;56,67,0;56,68,0;56,69,0;56,70,0;57,64,0;57,65,0;57,66,0;57,67,0;57,68,0;57,69,0;58,65,0;58,66,0;58,67,0;58,68,0;59,66,0;59,67,0</Nodes>
                <PropertyData symbol-ref="target_area" value="41" />
                <PropertyData symbol-ref="age_h" value="59.346399494800316" />
            </Cell>
            <Cell id="43">
                <Nodes>45,57,0;46,56,0;46,57,0;46,58,0;47,54,0;47,55,0;47,56,0;47,57,0;47,58,0;48,53,0;48,54,0;48,55,0;48,56,0;48,57,0;48,58,0;48,59,0;49,54,0;49,55,0;49,56,0;49,57,0;49,58,0;49,59,0;50,55,0;50,56,0;50,57,0;50,58,0;51,56,0;51,57,0</Nodes>
                <PropertyData symbol-ref="target_area" value="28" />
                <PropertyData symbol-ref="age_h" value="61.397280332754264" />
            </Cell>
            <Cell id="44">
                <Nodes>48,86,0;48,87,0;49,86,0;49,87,0;49,88,0;50,85,0;50,86,0;50,87,0;50,88,0;50,89,0;51,84,0;51,85,0;51,86,0;51,87,0;51,88,0;51,89,0;51,90,0;52,83,0;52,84,0;52,85,0;52,86,0;52,87,0;52,88,0;52,89,0;52,90,0;52,91,0;53,83,0;53,84,0;53,85,0;53,86,0;53,87,0;53,88,0;53,89,0;53,90,0;53,91,0;53,92,0;54,84,0;54,85,0;54,86,0;54,87,0;54,88,0;54,89,0;54,90,0;54,91,0;55,84,0;55,85,0;55,86,0;55,87,0;55,88,0;55,89,0;55,90,0;56,84,0;56,85,0;56,86,0;56,87,0;56,88,0;56,89,0</Nodes>
                <PropertyData symbol-ref="target_area" value="57" />
                <PropertyData symbol-ref="age_h" value="62.22707685179532" />
            </Cell>
            <Cell id="45">
                <Nodes>74,71,0;74,72,0;75,70,0;75,71,0;75,72,0;75,73,0;75,74,0;76,69,0;76,70,0;76,71,0;76,72,0;76,73,0;76,74,0;76,75,0;77,68,0;77,69,0;77,70,0;77,71,0;77,72,0;77,73,0;77,74,0;77,75,0;78,68,0;78,69,0;78,70,0;78,71,0;78,72,0;78,73,0;78,74,0;78,75,0;78,76,0;79,68,0;79,69,0;79,70,0;79,71,0;79,72,0;79,73,0;79,74,0;79,75,0;79,76,0;80,69,0;80,70,0;80,71,0;80,72,0;80,73,0;80,74,0;80,75,0;80,76,0;81,69,0;81,70,0;81,71,0;81,72,0;81,73,0;81,74,0;81,75,0;82,70,0;82,71,0;82,72,0;82,73,0;82,74,0;83,74,0</Nodes>
                <PropertyData symbol-ref="target_area" value="61" />
                <PropertyData symbol-ref="age_h" value="64.00685263103338" />
            </Cell>
            <Cell id="46">
                <Nodes>43,71,0;44,70,0;44,71,0;45,69,0;45,70,0;45,71,0;45,72,0;46,68,0;46,69,0;46,70,0;46,71,0;46,72,0;47,68,0;47,69,0;47,70,0;47,71,0;47,72,0;47,73,0;48,68,0;48,69,0;48,70,0;48,71,0;48,72,0;48,73,0;49,69,0;49,70,0;49,71,0;49,72,0;50,70,0</Nodes>
                <PropertyData symbol-ref="target_area" value="29" />
                <PropertyData symbol-ref="age_h" value="65.86472169741121" />
            </Cell>
            <Cell id="47">
                <Nodes>60,76,0;60,77,0;60,78,0;60,79,0;60,80,0;61,75,0;61,76,0;61,77,0;61,78,0;61,79,0;61,80,0;62,75,0;62,76,0;62,77,0;62,78,0;62,79,0;62,80,0;62,81,0;63,74,0;63,75,0;63,76,0;63,77,0;63,78,0;63,79,0;63,80,0;63,81,0;64,74,0;64,75,0;64,76,0;64,77,0;64,78,0;64,79,0;64,80,0;64,81,0;65,74,0;65,75,0;65,76,0;65,77,0;65,78,0;65,79,0;65,80,0;65,81,0;66,75,0;66,76,0;66,77,0;66,78,0;66,79,0;66,80,0;66,81,0;67,77,0;67,78,0;67,79,0;67,80,0;68,79,0</Nodes>
                <PropertyData symbol-ref="target_area" value="54" />
                <PropertyData symbol-ref="age_h" value="66.78997589601735" />
            </Cell>
            <Cell id="48">
                <Nodes>64,60,0;64,61,0;64,62,0;64,63,0;64,64,0;64,65,0;65,60,0;65,61,0;65,62,0;65,63,0;65,64,0;65,65,0;66,60,0;66,61,0;66,62,0;66,63,0;66,64,0;66,65,0;67,59,0;67,60,0;67,61,0;67,62,0;67,63,0;67,64,0;67,65,0;68,59,0;68,60,0;68,61,0;68,62,0;68,63,0;68,64,0;68,65,0;69,59,0;69,60,0;69,61,0;69,62,0;69,63,0;69,64,0;69,65,0;70,60,0;70,61,0;70,62,0;70,63,0;70,64,0;71,62,0</Nodes>
                <PropertyData symbol-ref="target_area" value="45" />
                <PropertyData symbol-ref="age_h" value="68.76374091954953" />
            </Cell>
            <Cell id="49">
                <Nodes>42,72,0;42,73,0;43,72,0;43,73,0;43,74,0;43,75,0;43,76,0;43,77,0;43,78,0;44,72,0;44,73,0;44,74,0;44,75,0;44,76,0;44,77,0;44,78,0;44,79,0;45,73,0;45,74,0;45,75,0;45,76,0;45,77,0;45,78,0;46,73,0;46,74,0;46,75,0;46,76,0;46,77,0;46,78,0;47,74,0;47,75,0;47,76,0;47,77,0;48,74,0;48,75,0;48,76,0;48,77,0</Nodes>
                <PropertyData symbol-ref="target_area" value="37" />
                <PropertyData symbol-ref="age_h" value="69.57984809132026" />
            </Cell>
            <Cell id="50">
                <Nodes>82,68,0;82,69,0;83,67,0;83,68,0;83,69,0;83,70,0;83,71,0;83,72,0;83,73,0;84,66,0;84,67,0;84,68,0;84,69,0;84,70,0;84,71,0;84,72,0;84,73,0;84,74,0;85,65,0;85,66,0;85,67,0;85,68,0;85,69,0;85,70,0;85,71,0;85,72,0;85,73,0;85,74,0;86,65,0;86,66,0;86,67,0;86,68,0;86,69,0;86,70,0;86,71,0;86,72,0;86,73,0;86,74,0;86,75,0;87,65,0;87,66,0;87,67,0;87,68,0;87,69,0;87,70,0;87,71,0;87,72,0;87,73,0;87,74,0;87,75,0;88,65,0;88,66,0;88,67,0;88,68,0;88,69,0;88,70,0;88,71,0;88,72,0;88,73,0;88,74,0;88,75,0;89,66,0;89,67,0;89,68,0;89,69,0;89,70,0;89,71,0;89,72,0;89,73,0;89,74,0;90,68,0;90,69,0;90,70,0;90,71,0</Nodes>
                <PropertyData symbol-ref="target_area" value="74" />
                <PropertyData symbol-ref="age_h" value="71.83963877553306" />
            </Cell>
        </Population>
    </CellPopulations>
    <Analysis>
        <Gnuplotter time-step="12" decorate="false" condition="abs(time_h)&lt;0.001 or abs(time_h-24)&lt;0.001 or abs(time_h-36)&lt;0.001 or abs(time_h-48)&lt;0.001 or abs(time_h-72)&lt;0.001">
            <Terminal name="png" />
            <Plot title="Bra/T (relative)">
                <Cells value="Bra" min="0" max="1">
                    <ColorMap>
                        <Color value="0" color="black" />
                        <Color value="1" color="green" />
                    </ColorMap>
                </Cells>
            </Plot>
            <Plot title="Sox2 (relative)">
                <Cells value="Sox2" min="0" max="1">
                    <ColorMap>
                        <Color value="0" color="black" />
                        <Color value="1" color="purple" />
                    </ColorMap>
                </Cells>
            </Plot>
            <Plot title="N-cadherin (relative)">
                <Cells value="Cdh2" min="0" max="1">
                    <ColorMap>
                        <Color value="0" color="black" />
                        <Color value="1" color="orange" />
                    </ColorMap>
                </Cells>
            </Plot>
        </Gnuplotter>
        <Logger time-step="1">
            <Input>
                <Symbol symbol-ref="cell.center.x" />
                <Symbol symbol-ref="cell.center.y" />
                <Symbol symbol-ref="cell.volume" />
                <Symbol symbol-ref="target_area" />
                <Symbol symbol-ref="age_h" />
                <Symbol symbol-ref="generation" />
                <Symbol symbol-ref="Wnt" />
                <Symbol symbol-ref="neighbor_Wnt" />
                <Symbol symbol-ref="Nodal" />
                <Symbol symbol-ref="Bra" />
                <Symbol symbol-ref="Sox2" />
                <Symbol symbol-ref="Cdh1" />
                <Symbol symbol-ref="Cdh2" />
                <Symbol symbol-ref="Eomes" />
                <Symbol symbol-ref="Aldh1a2" />
                <Symbol symbol-ref="velocity.x" />
                <Symbol symbol-ref="velocity.y" />
            </Input>
            <Output>
                <TextOutput file-name="cells" separator="comma" file-format="csv" />
            </Output>
            <Restriction>
                <Celltype celltype="stem" />
            </Restriction>
        </Logger>
        <Logger time-step="1">
            <Input>
                <Symbol symbol-ref="celltype.stem.size" />
                <Symbol symbol-ref="mean_Wnt" />
                <Symbol symbol-ref="Lefty" />
                <Symbol symbol-ref="mean_Bra" />
                <Symbol symbol-ref="mean_Sox2" />
                <Symbol symbol-ref="CHIR" />
            </Input>
            <Output>
                <TextOutput file-name="population" separator="comma" file-format="csv" />
            </Output>
        </Logger>
        <Logger time-step="12">
            <Input force-node-granularity="true">
                <Symbol symbol-ref="cell.id" />
                <Symbol symbol-ref="Bra" />
                <Symbol symbol-ref="Sox2" />
                <Symbol symbol-ref="Cdh1" />
                <Symbol symbol-ref="Cdh2" />
                <Symbol symbol-ref="Eomes" />
                <Symbol symbol-ref="Aldh1a2" />
            </Input>
            <Output>
                <TextOutput file-name="nodes" separator="comma" file-format="csv" />
            </Output>
            <Restriction condition="cell.id&gt;0 and (abs(time_h)&lt;0.001 or abs(time_h-24)&lt;0.001 or abs(time_h-36)&lt;0.001 or abs(time_h-48)&lt;0.001 or abs(time_h-72)&lt;0.001)" />
        </Logger>
        <ModelGraph format="dot" reduced="false" include-tags="#untagged" />
    </Analysis>
</MorpheusModel>

==> anc/Supplementary_Movies/12_Malkmus2025/model.xml <==
<?xml version='1.0' encoding='utf-8'?>
<MorpheusModel version="4">
    <Description>
        <Title>Malkmus 2025 Fig.7E: six-node limb-bud reaction-diffusion approximation</Title>
        <Details>SOURCE CLASS: continuum 2D LimbNET reaction-diffusion network (paper p.13). All 12 signed Fig.7E links, including its gray hypotheses, are retained. This is a biologically grounded approximation, not the unavailable original numerical model. Time is hours since E10.5, from 0 to 36 h in the canonical model. Normalized effective concentrations/activity; no transcript/protein separation. Static no-flux disk diameter 1000 um is an inferred scale; no axes, boundary sources, growth, target masks, or scheduled expression. beta-cat and Sox9 are non-diffusive. Low SULF1 mobility approximates local extracellular/ECM action. Kinetic coefficients, diffusion coefficients and 1% homogeneous perturbations are inferred. Reaction production is 2/(1+exp(-2*sum_j w_ij*(u_j-1))); decay is k*u_i. Uniform u_i=1 is the exact equilibrium. See sources/source_model.md and sources/approximation_parameters.json for provenance and limitations.</Details>
    </Description>
    <Global>
        <Constant symbol="k" value="1.3" name="Inferred loss/response rate [1/h]" />
        <Constant symbol="dx_um" value="10" name="Spatial discretization [um/node]" />
        <Constant symbol="diffusion_scale" value="1" name="Diffusion control multiplier" />
        <Function symbol="x_um">
            <Expression>l.x*dx_um</Expression>
        </Function>
        <Function symbol="y_um">
            <Expression>l.y*dx_um</Expression>
        </Function>
        <Function symbol="time_since_E10_5_h">
            <Expression>time_h</Expression>
        </Function>
        <Field symbol="Sfrp2" value="1+rand_uni(-0.01,0.01)" name="Sfrp2 normalized activity">
            <Diffusion rate="10847.087*diffusion_scale" />
        </Field>
        <Field symbol="WNT2" value="1+rand_uni(-0.01,0.01)" name="WNT2 normalized activity">
            <Diffusion rate="542.35434*diffusion_scale" />
        </Field>
        <Field symbol="beta_cat" value="1+rand_uni(-0.01,0.01)" name="beta_cat normalized activity">
            <Diffusion rate="0*diffusion_scale" />
        </Field>
        <Field symbol="BMP2" value="1+rand_uni(-0.01,0.01)" name="BMP2 normalized activity">
            <Diffusion rate="16270.63*diffusion_scale" />
        </Field>
        <Field symbol="SULF1" value="1+rand_uni(-0.01,0.01)" name="SULF1 normalized activity">
            <Diffusion rate="108.47087*diffusion_scale" />
        </Field>
        <Field symbol="Sox9" value="1+rand_uni(-0.01,0.01)" name="Sox9 normalized activity">
            <Diffusion rate="0*diffusion_scale" />
        </Field>
        <System name="Fig.7E signed GRN with saturating production" time-step="0.005" solver="Runge-Kutta [fixed, O(4)]">
            <DiffEqn symbol-ref="Sfrp2">
                <Expression>k*(2/(1+exp(-2*((2.69)*(beta_cat-1))))-Sfrp2)</Expression>
            </DiffEqn>
            <DiffEqn symbol-ref="WNT2">
                <Expression>k*(2/(1+exp(-2*((-0.35)*(Sfrp2-1)+(0.87)*(beta_cat-1)+(-1.22)*(SULF1-1)+(-0.20)*(Sox9-1))))-WNT2)</Expression>
            </DiffEqn>
            <DiffEqn symbol-ref="beta_cat">
                <Expression>k*(2/(1+exp(-2*((1.28)*(WNT2-1))))-beta_cat)</Expression>
            </DiffEqn>
            <DiffEqn symbol-ref="BMP2">
                <Expression>k*(2/(1+exp(-2*((0.30)*(beta_cat-1)+(-2.27)*(Sox9-1))))-BMP2)</Expression>
            </DiffEqn>
            <DiffEqn symbol-ref="SULF1">
                <Expression>k*(2/(1+exp(-2*((-0.17)*(beta_cat-1)+(0.94)*(Sox9-1))))-SULF1)</Expression>
            </DiffEqn>
            <DiffEqn symbol-ref="Sox9">
                <Expression>k*(2/(1+exp(-2*((-1.41)*(beta_cat-1)+(2.78)*(BMP2-1))))-Sox9)</Expression>
            </DiffEqn>
        </System>
    </Global>
    <Space>
        <Lattice class="square">
            <Size symbol="size" value="110, 110, 0" />
            <NodeLength value="10" />
            <BoundaryConditions>
                <Condition boundary="x" type="noflux" />
                <Condition boundary="-x" type="noflux" />
                <Condition boundary="y" type="noflux" />
                <Condition boundary="-y" type="noflux" />
            </BoundaryConditions>
            <Neighborhood>
                <Order>1</Order>
            </Neighborhood>
            <Domain boundary-type="noflux">
                <Expression>(l.x-54.5)^2+(l.y-54.5)^2&lt;=50.0^2</Expression>
            </Domain>
        </Lattice>
        <SpaceSymbol symbol="l" />
    </Space>
    <Time>
        <StartTime value="0" />
        <StopTime value="36" />
        <SaveInterval value="0" />
        <RandomSeed value="2025" />
        <TimeSymbol symbol="time_h" />
    </Time>
    <Analysis>
        <ModelGraph include-tags="#untagged" format="dot" reduced="false" />
        <Gnuplotter time-step="6" decorate="true" file-numbering="time" condition="abs(time_h-0)&lt;1e-6 or abs(time_h-12)&lt;1e-6 or abs(time_h-18)&lt;1e-6 or abs(time_h-24)&lt;1e-6 or abs(time_h-36)&lt;1e-6">
            <Terminal name="png" size="1500, 1000, 0" />
            <Plot title="Sfrp2 (normalized; time in h)">
                <Field symbol-ref="Sfrp2" min="0" max="2">
                    <ColorMap adaptive-range="false">
                        <Color value="0" color="black" />
                        <Color value="2" color="#ff00ff" />
                    </ColorMap>
                </Field>
            </Plot>
            <Plot title="WNT2 (normalized; time in h)">
                <Field symbol-ref="WNT2" min="0" max="2">
                    <ColorMap adaptive-range="false">
                        <Color value="0" color="black" />
                        <Color value="2" color="#00bfff" />
                    </ColorMap>
                </Field>
            </Plot>
            <Plot title="beta_cat (normalized; time in h)">
                <Field symbol-ref="beta_cat" min="0" max="2">
                    <ColorMap adaptive-range="false">
                        <Color value="0" color="black" />
                        <Color value="2" color="#0066dd" />
                    </ColorMap>
                </Field>
            </Plot>
            <Plot title="BMP2 (normalized; time in h)">
                <Field symbol-ref="BMP2" min="0" max="2">
                    <ColorMap adaptive-range="false">
                        <Color value="0" color="black" />
                        <Color value="2" color="#00aa55" />
                    </ColorMap>
                </Field>
            </Plot>
            <Plot title="SULF1 (normalized; time in h)">
                <Field symbol-ref="SULF1" min="0" max="2">
                    <ColorMap adaptive-range="false">
                        <Color value="0" color="black" />
                        <Color value="2" color="#00e5e5" />
                    </ColorMap>
                </Field>
            </Plot>
            <Plot title="Sox9 (normalized; time in h)">
                <Field symbol-ref="Sox9" min="0" max="2">
                    <ColorMap adaptive-range="false">
                        <Color value="0" color="black" />
                        <Color value="2" color="#ff3333" />
                    </ColorMap>
                </Field>
            </Plot>
        </Gnuplotter>
        <Logger time-step="3">
            <Input>
                <Symbol symbol-ref="time_since_E10_5_h" />
                <Symbol symbol-ref="x_um" />
                <Symbol symbol-ref="y_um" />
                <Symbol symbol-ref="Sfrp2" />
                <Symbol symbol-ref="WNT2" />
                <Symbol symbol-ref="beta_cat" />
                <Symbol symbol-ref="BMP2" />
                <Symbol symbol-ref="SULF1" />
                <Symbol symbol-ref="Sox9" />
            </Input>
            <Output>
                <TextOutput file-format="csv" file-name="fields_raw" separator="comma" />
            </Output>
            <Restriction domain-only="true" condition="(l.x-54.5)^2+(l.y-54.5)^2&lt;=50.0^2" />
        </Logger>
    </Analysis>
</MorpheusModel>

==> anc/Supplementary_Movies/13_Mole2026/model.xml <==
<?xml version='1.0' encoding='utf-8'?>
<MorpheusModel version="4">
  <Description>
    <Title>Mole 2026: cell-resolved CREST implantation, 6-9 d.p.f.</Title>
    <Details>Source: Mole et al., Cell 189 (2026), DOI 10.1016/j.cell.2025.10.027.
The source is an experimental 3D tissue culture, NOT a dynamical computational
model. This is a 2D CPM + reaction-diffusion + cell-state approximation.
Anchors: ~180 um tissue thickness (PDF p5); ~50 um gland depth (Fig2H, p6);
apposition 6 d.p.f., adhesion ~7, implantation ~8 (Fig3A-D, p8, methods p30).
PROS1 (trophoblast) -&gt; AXL (stromal), and R428 outgrowth defect (Fig7, p14-16).
EFNA1/EPHA2 and epithelial CADM1/trophoblast NECTIN3 are predicted contacts
in Fig7B. They are phenomenologically mapped to heterophilic adhesion.
FGF2/FGFR1 is predicted in Fig7B-C, with stromal FGF2 represented at a higher
per-cell source rate than epithelial FGF2. An effective glandular secretion
field separately drives whole-blastocyst chemotaxis: this is an explicit
unvalidated hypothesis, NOT a named chemoattractant established by the paper.
Likewise day-14 expression is extrapolated to 6-9 d.p.f. No measured receptor
densities, CPM energies, diffusivities, cell-cycle or kinetic rates are available.
The AXL-dependent return signal is a generic host-support variable, not a
claimed molecular pathway. R428 acts on stromal AXL, not embryo proliferation.
AXL drive is an effective PROS1-associated signaling proxy; the 6 h host
response is not a measured receptor phosphorylation time or unique TAM binding.
Invasive adhesion work favors stroma over inner embryo/cavity, while normal
trophectoderm retains a cohesive coat. Matrix attachment is released as the
local matrix degrades. All such mechanical coefficients are assumptions.
MMP cleavage of ECM models the reported metalloprotease-cleavable hydrogel.
Contact-induced invasive trophoblast and blastocoel deflation are approximations.
Cells are explicit; the blastocoel Potts object is fluid, not a biological cell.
Initial lineage counts are 2D section choices, not reported embryo cell totals.
No future cells, imposed invasion direction, timed fates, target masks, or
scheduled snapshots enter the dynamics. New cells arise only by division.
Time unit=h; StopTime=72 h corresponds to 6-9 d.p.f.; 1 MCS=0.025 h.
Length=nodes; dx_um=3 um/node; NodeLength=1 keeps all solver units in nodes.
See source/model_grounding.md and source/parameters.csv for assumptions.</Details>
  </Description>
  <Global>
    <Constant symbol="dx_um" value="3" />
    <Constant symbol="geom_scale" value="1" />
    <Constant symbol="surface_y" value="60" />
    <Constant symbol="gland_x" value="112" />
    <Constant symbol="gland_y" value="53" />
    <Constant symbol="gland_r_out" value="11" />
    <Constant symbol="gland_r_in" value="7" />
    <Constant symbol="recognition_on" value="1" />
    <Constant symbol="gland_attraction_on" value="1" />
    <Constant symbol="AXL_activity" value="1" />
    <Constant symbol="chem_strength" value="600" />
    <Constant symbol="mcs_h" value="0.025" />
    <Constant symbol="q_gland_signal" value="0" />
    <Constant symbol="q_FGF2" value="0" />
    <Constant symbol="q_PROS1" value="0" />
    <Constant symbol="q_support" value="0" />
    <Constant symbol="q_MMP" value="0" />
    <Constant symbol="is_embryo" value="0" />
    <Constant symbol="is_trophoblast" value="0" />
    <Constant symbol="FGFR1" value="0" />
    <Constant symbol="EFNA1" value="0" />
    <Constant symbol="NECTIN3" value="0" />
    <Constant symbol="EPHA2" value="0" />
    <Constant symbol="CADM1" value="0" />
    <Constant symbol="contact_maturation" value="0" />
    <Constant symbol="contact_hours" value="0" />
    <Constant symbol="fgf_sensed" value="0" />
    <Constant symbol="pros_sensed" value="0" />
    <Constant symbol="support_sensed" value="0" />
    <Constant symbol="mmp_sensed" value="0" />
    <Constant symbol="gland_sensed" value="0" />
    <Constant symbol="fgfr1_occupancy" value="0" />
    <Constant symbol="matrix_sensed" value="0" />
    <Constant symbol="axl_drive" value="0" />
    <Constant symbol="AXL_state" value="0" />
    <Constant symbol="epithelial_contact" value="0" />
    <Constant symbol="invasive_contact" value="0" />
    <Constant symbol="division_generation" value="0" />
    <Constant symbol="target_area" value="0" />
    <Constant symbol="fluid_area" value="0" />
    <Constant symbol="invasive_neighbor" value="0" />
    <Constant symbol="contact_tau_h" value="8" />
    <Constant symbol="invasion_contact_h" value="24" />
    <Constant symbol="fgf_K" value="0.1" />
    <Constant symbol="pros_K" value="0.08" />
    <Constant symbol="support_K" value="0.08" />
    <Constant symbol="AXL_tau_h" value="6" />
    <Constant symbol="support_tau_h" value="8" />
    <Constant symbol="collapse_rate_h" value="0.06" />
    <Constant symbol="TE_cycle_h" value="72" />
    <Constant symbol="invasive_cycle_h" value="72" />
    <Constant symbol="host_cycle_h" value="48" />
    <Constant symbol="matrix_penalty" value="4" />
    <Constant symbol="epithelial_tension" value="6" />
    <Constant symbol="adhesion_strength" value="8" />
    <Constant symbol="invasive_adhesion_strength" value="3" />
    <Constant symbol="junction_softening_strength" value="40" />
    <Constant symbol="invasive_motility_strength" value="1800" />
    <Constant symbol="matrix_anchor_on" value="1" />
    <Constant symbol="epithelial_anchor_k" value="1" />
    <Constant symbol="stromal_anchor_k" value="0.5" />
    <Constant symbol="D_fgf_nodes2_h" value="120" />
    <Constant symbol="D_pros_nodes2_h" value="80" />
    <Constant symbol="D_support_nodes2_h" value="60" />
    <Constant symbol="D_mmp_nodes2_h" value="20" />
    <Constant symbol="D_gland_nodes2_h" value="120" />
    <Function symbol="n_invasive">
      <Expression>celltype.invasive_trophoblast.size</Expression>
    </Function>
    <Function symbol="dpf">
      <Expression>6+elapsed_hours/24</Expression>
    </Function>
    <Function symbol="initial_matrix">
      <Expression>if(l.y &lt;= surface_y and (((abs(l.x-gland_x)&lt;gland_r_in and l.y&gt;=gland_y) or ((l.x-gland_x)^2+(l.y-gland_y)^2&lt;gland_r_in^2 and l.y&lt;gland_y)) == 0),1,0)</Expression>
    </Function>
    <Field symbol="gland_signal" value="0">
      <Diffusion rate="D_gland_nodes2_h" />
    </Field>
    <Field symbol="FGF2" value="0">
      <Diffusion rate="D_fgf_nodes2_h" />
    </Field>
    <Field symbol="PROS1" value="0">
      <Diffusion rate="D_pros_nodes2_h" />
    </Field>
    <Field symbol="host_support" value="0">
      <Diffusion rate="D_support_nodes2_h" />
    </Field>
    <Field symbol="MMP" value="0">
      <Diffusion rate="D_mmp_nodes2_h" />
    </Field>
    <Field symbol="ECM" value="initial_matrix" />
    <System solver="Euler [fixed, O(1)]" time-step="0.05">
      <DiffEqn symbol-ref="gland_signal">
        <Expression>q_gland_signal-0.12*gland_signal</Expression>
      </DiffEqn>
      <DiffEqn symbol-ref="FGF2">
        <Expression>q_FGF2 - 0.12*FGF2</Expression>
      </DiffEqn>
      <DiffEqn symbol-ref="PROS1">
        <Expression>q_PROS1 - 0.3*PROS1</Expression>
      </DiffEqn>
      <DiffEqn symbol-ref="host_support">
        <Expression>q_support - host_support/support_tau_h</Expression>
      </DiffEqn>
      <DiffEqn symbol-ref="MMP">
        <Expression>q_MMP-MMP</Expression>
      </DiffEqn>
      <DiffEqn symbol-ref="ECM">
        <Expression>-1.2*MMP*ECM</Expression>
      </DiffEqn>
    </System>
  </Global>
  <Space>
    <Lattice class="square">
      <Size symbol="size" value="200,160,0" />
      <NodeLength value="1" />
      <Neighborhood>
        <Order>2</Order>
      </Neighborhood>
      <BoundaryConditions>
        <Condition boundary="x" type="noflux" />
        <Condition boundary="y" type="noflux" />
      </BoundaryConditions>
    </Lattice>
    <SpaceSymbol symbol="l" />
  </Space>
  <Time>
    <StartTime value="0" />
    <StopTime value="72" />
    <TimeSymbol symbol="elapsed_hours" />
    <RandomSeed value="1729" />
    <SaveInterval value="72" />
  </Time>
  <CellTypes>
    <CellType name="medium" class="medium" />
    <CellType name="trophectoderm" class="biological">
      <VolumeConstraint target="target_area" strength="1" />
      <SurfaceConstraint target="1" strength="0.5" mode="aspherity" />
      <ConnectivityConstraint />
      <Constant symbol="is_embryo" value="1" />
      <Constant symbol="is_trophoblast" value="1" />
      <Constant symbol="FGFR1" value="1" />
      <Property symbol="target_area" value="25" />
      <Property symbol="contact_maturation" value="0" />
      <Property symbol="contact_hours" value="0" />
      <Property symbol="fgf_sensed" value="0" />
      <Property symbol="gland_sensed" value="0" />
      <Property symbol="support_sensed" value="0" />
      <Property symbol="epithelial_contact" value="0" />
      <Property symbol="division_generation" value="0" />
      <Function symbol="EFNA1">
        <Expression>recognition_on*(0.15+0.85*contact_maturation)</Expression>
      </Function>
      <Function symbol="NECTIN3">
        <Expression>recognition_on*(0.15+0.85*contact_maturation)</Expression>
      </Function>
      <Mapper>
        <Input value="FGF2" />
        <Output symbol-ref="fgf_sensed" mapping="mean" />
      </Mapper>
      <Mapper>
        <Input value="gland_signal" />
        <Output symbol-ref="gland_sensed" mapping="mean" />
      </Mapper>
      <Mapper>
        <Input value="host_support" />
        <Output symbol-ref="support_sensed" mapping="mean" />
      </Mapper>
      <Function symbol="fgfr1_occupancy">
        <Expression>FGFR1*fgf_sensed/(fgf_K+fgf_sensed)</Expression>
      </Function>
      <NeighborhoodReporter>
        <Input value="cell.type == celltype.epithelium.id or cell.type == celltype.gland.id" scaling="length" />
        <Output symbol-ref="epithelial_contact" mapping="mean" />
      </NeighborhoodReporter>
      <System solver="Euler [fixed, O(1)]" time-step="0.25">
        <DiffEqn symbol-ref="contact_maturation">
          <Expression>recognition_on*if(epithelial_contact&gt;0.03,(1-contact_maturation)/contact_tau_h,-contact_maturation/48)</Expression>
        </DiffEqn>
        <DiffEqn symbol-ref="contact_hours">
          <Expression>if(epithelial_contact&gt;0.03 and recognition_on&gt;0,1,-contact_hours/48)</Expression>
        </DiffEqn>
        <DiffEqn symbol-ref="target_area">
          <Expression>target_area*ln(2)*(1/TE_cycle_h)</Expression>
        </DiffEqn>
      </System>
      <CellDivision division-plane="major">
        <Condition>cell.volume &gt;= 48 and target_area &gt;= 49</Condition>
        <Triggers>
          <Rule symbol-ref="target_area">
            <Expression>target_area/2</Expression>
          </Rule>
          <Rule symbol-ref="division_generation">
            <Expression>division_generation+1</Expression>
          </Rule>
        </Triggers>
        <Logging />
      </CellDivision>
      <Chemotaxis field="gland_signal" strength="gland_attraction_on*chem_strength" saturation="5" contact-inhibition="true" />
      <ChangeCellType newCellType="invasive_trophoblast">
        <Condition>contact_hours &gt;= invasion_contact_h and contact_maturation &gt; 0.75 and fgf_sensed &gt; 0.005</Condition>
        <Logging />
      </ChangeCellType>
    </CellType>
    <CellType name="invasive_trophoblast" class="biological">
      <VolumeConstraint target="target_area" strength="1" />
      <SurfaceConstraint target="1" strength="0.5" mode="aspherity" />
      <ConnectivityConstraint />
      <Constant symbol="is_embryo" value="1" />
      <Constant symbol="is_trophoblast" value="1" />
      <Constant symbol="FGFR1" value="1" />
      <Property symbol="target_area" value="25" />
      <Property symbol="contact_maturation" value="0" />
      <Property symbol="contact_hours" value="0" />
      <Property symbol="fgf_sensed" value="0" />
      <Property symbol="gland_sensed" value="0" />
      <Property symbol="support_sensed" value="0" />
      <Property symbol="epithelial_contact" value="0" />
      <Property symbol="division_generation" value="0" />
      <Function symbol="EFNA1">
        <Expression>recognition_on*(0.15+0.85*contact_maturation)</Expression>
      </Function>
      <Function symbol="NECTIN3">
        <Expression>recognition_on*(0.15+0.85*contact_maturation)</Expression>
      </Function>
      <Mapper>
        <Input value="FGF2" />
        <Output symbol-ref="fgf_sensed" mapping="mean" />
      </Mapper>
      <Mapper>
        <Input value="gland_signal" />
        <Output symbol-ref="gland_sensed" mapping="mean" />
      </Mapper>
      <Mapper>
        <Input value="host_support" />
        <Output symbol-ref="support_sensed" mapping="mean" />
      </Mapper>
      <Function symbol="fgfr1_occupancy">
        <Expression>FGFR1*fgf_sensed/(fgf_K+fgf_sensed)</Expression>
      </Function>
      <NeighborhoodReporter>
        <Input value="cell.type == celltype.epithelium.id or cell.type == celltype.gland.id" scaling="length" />
        <Output symbol-ref="epithelial_contact" mapping="mean" />
      </NeighborhoodReporter>
      <System solver="Euler [fixed, O(1)]" time-step="0.25">
        <DiffEqn symbol-ref="contact_maturation">
          <Expression>recognition_on*if(epithelial_contact&gt;0.03,(1-contact_maturation)/contact_tau_h,-contact_maturation/48)</Expression>
        </DiffEqn>
        <DiffEqn symbol-ref="contact_hours">
          <Expression>if(epithelial_contact&gt;0.03 and recognition_on&gt;0,1,-contact_hours/48)</Expression>
        </DiffEqn>
        <DiffEqn symbol-ref="target_area">
          <Expression>target_area*ln(2)*(1/invasive_cycle_h+support_sensed/(support_K+support_sensed)/host_cycle_h)</Expression>
        </DiffEqn>
      </System>
      <CellDivision division-plane="major">
        <Condition>cell.volume &gt;= 48 and target_area &gt;= 49</Condition>
        <Triggers>
          <Rule symbol-ref="target_area">
            <Expression>target_area/2</Expression>
          </Rule>
          <Rule symbol-ref="division_generation">
            <Expression>division_generation+1</Expression>
          </Rule>
        </Triggers>
        <Logging />
      </CellDivision>
      <Chemotaxis field="gland_signal" strength="gland_attraction_on*chem_strength" saturation="5" contact-inhibition="false" />
      <Chemotaxis field="FGF2" strength="invasive_motility_strength*FGFR1" saturation="1/fgf_K" contact-inhibition="false" />
      <Function symbol="q_PROS1">
        <Expression>0.35</Expression>
      </Function>
      <Function symbol="q_MMP">
        <Expression>0.8</Expression>
      </Function>
      <Chemotaxis field="host_support" strength="120" saturation="5" contact-inhibition="false" />
      <Haptotaxis attractant="ECM" strength="-matrix_penalty" />
    </CellType>
    <CellType name="epiblast" class="biological">
      <VolumeConstraint target="target_area" strength="1" />
      <SurfaceConstraint target="1" strength="0.5" mode="aspherity" />
      <ConnectivityConstraint />
      <Constant symbol="is_embryo" value="1" />
      <Property symbol="target_area" value="20" />
      <Property symbol="division_generation" value="0" />
      <System solver="Euler [fixed, O(1)]" time-step="0.25">
        <DiffEqn symbol-ref="target_area">
          <Expression>ln(2)*target_area/96</Expression>
        </DiffEqn>
      </System>
      <CellDivision division-plane="major">
        <Condition>cell.volume &gt;= 38 and target_area &gt;= 39</Condition>
        <Triggers>
          <Rule symbol-ref="target_area">
            <Expression>target_area/2</Expression>
          </Rule>
          <Rule symbol-ref="division_generation">
            <Expression>division_generation+1</Expression>
          </Rule>
        </Triggers>
      </CellDivision>
    </CellType>
    <CellType name="hypoblast" class="biological">
      <VolumeConstraint target="target_area" strength="1" />
      <SurfaceConstraint target="1" strength="0.5" mode="aspherity" />
      <ConnectivityConstraint />
      <Constant symbol="is_embryo" value="1" />
      <Property symbol="target_area" value="14" />
      <Property symbol="division_generation" value="0" />
      <System solver="Euler [fixed, O(1)]" time-step="0.25">
        <DiffEqn symbol-ref="target_area">
          <Expression>ln(2)*target_area/96</Expression>
        </DiffEqn>
      </System>
      <CellDivision division-plane="major">
        <Condition>cell.volume &gt;= 26.6 and target_area &gt;= 27.3</Condition>
        <Triggers>
          <Rule symbol-ref="target_area">
            <Expression>target_area/2</Expression>
          </Rule>
          <Rule symbol-ref="division_generation">
            <Expression>division_generation+1</Expression>
          </Rule>
        </Triggers>
      </CellDivision>
    </CellType>
    <CellType name="epithelium" class="biological">
      <VolumeConstraint target="target_area" strength="1" />
      <SurfaceConstraint target="1" strength="0.5" mode="aspherity" />
      <ConnectivityConstraint />
      <Property symbol="target_area" value="22" />
      <Constant symbol="EPHA2" value="1" />
      <Constant symbol="CADM1" value="1" />
      <Constant symbol="q_FGF2" value="0.025" />
      <Property symbol="mmp_sensed" value="0" />
      <Mapper>
        <Input value="MMP" />
        <Output symbol-ref="mmp_sensed" mapping="mean" />
      </Mapper>
      <Property symbol="matrix_sensed" value="1" />
      <Mapper>
        <Input value="ECM" />
        <Output symbol-ref="matrix_sensed" mapping="mean" />
      </Mapper>
      <PropertyVector symbol="ECM_anchor" value="0,0,0" />
      <DirectedMotion direction="ECM_anchor-cell.center" strength="matrix_anchor_on*epithelial_anchor_k*matrix_sensed" />
    </CellType>
    <CellType name="gland" class="biological">
      <VolumeConstraint target="target_area" strength="1" />
      <SurfaceConstraint target="1" strength="0.5" mode="aspherity" />
      <ConnectivityConstraint />
      <Property symbol="target_area" value="22" />
      <Constant symbol="EPHA2" value="1" />
      <Constant symbol="CADM1" value="1" />
      <Constant symbol="q_FGF2" value="0.025" />
      <Constant symbol="q_gland_signal" value="0.8" />
      <Property symbol="mmp_sensed" value="0" />
      <Mapper>
        <Input value="MMP" />
        <Output symbol-ref="mmp_sensed" mapping="mean" />
      </Mapper>
      <Property symbol="matrix_sensed" value="1" />
      <Mapper>
        <Input value="ECM" />
        <Output symbol-ref="matrix_sensed" mapping="mean" />
      </Mapper>
      <PropertyVector symbol="ECM_anchor" value="0,0,0" />
      <DirectedMotion direction="ECM_anchor-cell.center" strength="matrix_anchor_on*epithelial_anchor_k*matrix_sensed" />
    </CellType>
    <CellType name="stroma" class="biological">
      <VolumeConstraint target="50" strength="0.6" />
      <SurfaceConstraint target="1" strength="0.5" mode="aspherity" />
      <ConnectivityConstraint />
      <Constant symbol="q_FGF2" value="0.2" />
      <Property symbol="AXL_state" value="0" />
      <Property symbol="pros_sensed" value="0" />
      <Mapper>
        <Input value="PROS1" />
        <Output symbol-ref="pros_sensed" mapping="mean" />
      </Mapper>
      <Property symbol="matrix_sensed" value="1" />
      <Mapper>
        <Input value="ECM" />
        <Output symbol-ref="matrix_sensed" mapping="mean" />
      </Mapper>
      <System solver="Euler [fixed, O(1)]" time-step="0.25">
        <DiffEqn symbol-ref="AXL_state">
          <Expression>(axl_drive-AXL_state)/AXL_tau_h</Expression>
        </DiffEqn>
      </System>
      <Function symbol="axl_drive">
        <Expression>AXL_activity*pros_sensed/(pros_K+pros_sensed)</Expression>
      </Function>
      <Function symbol="q_support">
        <Expression>0.3*AXL_state</Expression>
      </Function>
      <Haptotaxis attractant="ECM" strength="3" />
      <PropertyVector symbol="ECM_anchor" value="0,0,0" />
      <DirectedMotion direction="ECM_anchor-cell.center" strength="matrix_anchor_on*stromal_anchor_k*matrix_sensed" />
    </CellType>
    <CellType name="blastocoel" class="biological">
      <VolumeConstraint target="fluid_area" strength="0.03" />
      <SurfaceConstraint target="1" strength="0.5" mode="aspherity" />
      <ConnectivityConstraint />
      <Property symbol="fluid_area" value="1698" />
      <System solver="Euler [fixed, O(1)]" time-step="0.25">
        <DiffEqn symbol-ref="fluid_area">
          <Expression>-collapse_rate_h*fluid_area*if(n_invasive&gt;0,1,0)</Expression>
        </DiffEqn>
      </System>
    </CellType>
  </CellTypes>
  <CPM>
    <Interaction default="16">
      <Contact type1="trophectoderm" type2="trophectoderm" value="7" />
      <Contact type1="trophectoderm" type2="invasive_trophoblast" value="24" />
      <Contact type1="trophectoderm" type2="medium" value="18" />
      <Contact type1="trophectoderm" type2="blastocoel" value="4" />
      <Contact type1="trophectoderm" type2="epiblast" value="6" />
      <Contact type1="trophectoderm" type2="hypoblast" value="6" />
      <Contact type1="trophectoderm" type2="stroma" value="18" />
      <Contact type1="trophectoderm" type2="epithelium" value="20">
        <HeterophilicAdhesion adhesive1="EFNA1" adhesive2="EPHA2" strength="adhesion_strength" />
        <HeterophilicAdhesion adhesive1="NECTIN3" adhesive2="CADM1" strength="adhesion_strength" />
      </Contact>
      <Contact type1="trophectoderm" type2="gland" value="20">
        <HeterophilicAdhesion adhesive1="EFNA1" adhesive2="EPHA2" strength="adhesion_strength" />
        <HeterophilicAdhesion adhesive1="NECTIN3" adhesive2="CADM1" strength="adhesion_strength" />
      </Contact>
      <Contact type1="invasive_trophoblast" type2="invasive_trophoblast" value="12" />
      <Contact type1="invasive_trophoblast" type2="medium" value="18" />
      <Contact type1="invasive_trophoblast" type2="blastocoel" value="36" />
      <Contact type1="invasive_trophoblast" type2="epiblast" value="40" />
      <Contact type1="invasive_trophoblast" type2="hypoblast" value="40" />
      <Contact type1="invasive_trophoblast" type2="stroma" value="9" />
      <Contact type1="invasive_trophoblast" type2="epithelium" value="20">
        <HeterophilicAdhesion adhesive1="EFNA1" adhesive2="EPHA2" strength="invasive_adhesion_strength" />
        <HeterophilicAdhesion adhesive1="NECTIN3" adhesive2="CADM1" strength="invasive_adhesion_strength" />
      </Contact>
      <Contact type1="invasive_trophoblast" type2="gland" value="20">
        <HeterophilicAdhesion adhesive1="EFNA1" adhesive2="EPHA2" strength="invasive_adhesion_strength" />
        <HeterophilicAdhesion adhesive1="NECTIN3" adhesive2="CADM1" strength="invasive_adhesion_strength" />
      </Contact>
      <Contact type1="epithelium" type2="medium" value="14" />
      <Contact type1="epithelium" type2="stroma" value="14" />
      <Contact type1="epithelium" type2="epithelium" value="epithelial_tension+junction_softening_strength*(cell1.mmp_sensed+cell2.mmp_sensed)" />
      <Contact type1="epithelium" type2="gland" value="epithelial_tension+junction_softening_strength*(cell1.mmp_sensed+cell2.mmp_sensed)" />
      <Contact type1="gland" type2="medium" value="14" />
      <Contact type1="gland" type2="stroma" value="14" />
      <Contact type1="gland" type2="gland" value="epithelial_tension+junction_softening_strength*(cell1.mmp_sensed+cell2.mmp_sensed)" />
      <Contact type1="stroma" type2="stroma" value="8" />
      <Contact type1="stroma" type2="medium" value="12" />
      <Contact type1="epiblast" type2="epiblast" value="3" />
      <Contact type1="hypoblast" type2="hypoblast" value="3" />
      <Contact type1="epiblast" type2="hypoblast" value="5" />
      <Contact type1="epiblast" type2="medium" value="32" />
      <Contact type1="epiblast" type2="epithelium" value="32" />
      <Contact type1="epiblast" type2="gland" value="32" />
      <Contact type1="epiblast" type2="stroma" value="32" />
      <Contact type1="hypoblast" type2="medium" value="32" />
      <Contact type1="hypoblast" type2="epithelium" value="32" />
      <Contact type1="hypoblast" type2="gland" value="32" />
      <Contact type1="hypoblast" type2="stroma" value="32" />
      <Contact type1="epiblast" type2="blastocoel" value="8" />
      <Contact type1="hypoblast" type2="blastocoel" value="5" />
      <Contact type1="blastocoel" type2="medium" value="28" />
    </Interaction>
    <MonteCarloSampler stepper="edgelist">
      <MCSDuration value="mcs_h" />
      <Neighborhood>
        <Order>2</Order>
      </Neighborhood>
      <MetropolisKinetics temperature="2" />
    </MonteCarloSampler>
    <ShapeSurface scaling="norm">
      <Neighborhood>
        <Order>2</Order>
      </Neighborhood>
    </ShapeSurface>
  </CPM>
  <CellPopulations>
    <Population type="trophectoderm" size="0">
      <Cell id="123">
        <Nodes>105,92,0;106,92,0;107,92,0;108,92,0;109,92,0;105,93,0;106,93,0;107,93,0;108,93,0;109,93,0;105,94,0;106,94,0;107,94,0;108,94,0;109,94,0;110,94,0;105,95,0;106,95,0;107,95,0;108,95,0;109,95,0;105,96,0;106,96,0;107,96,0;108,96,0;109,96,0</Nodes>
        <PropertyData symbol-ref="target_area" value="26" />
      </Cell>
      <Cell id="124">
        <Nodes>105,97,0;106,97,0;107,97,0;108,97,0;109,97,0;105,98,0;106,98,0;107,98,0;108,98,0;109,98,0;105,99,0;106,99,0;107,99,0;108,99,0;109,99,0;105,100,0;106,100,0;107,100,0;108,100,0;109,100,0;107,101,0;108,101,0;109,101,0</Nodes>
        <PropertyData symbol-ref="target_area" value="23" />
      </Cell>
      <Cell id="125">
        <Nodes>104,101,0;105,101,0;106,101,0;104,102,0;105,102,0;106,102,0;107,102,0;108,102,0;104,103,0;105,103,0;106,103,0;107,103,0;108,103,0;103,104,0;104,104,0;105,104,0;106,104,0;107,104,0;108,104,0;104,105,0;105,105,0;106,105,0;107,105,0;106,106,0;107,106,0</Nodes>
        <PropertyData symbol-ref="target_area" value="25" />
      </Cell>
      <Cell id="126">
        <Nodes>103,105,0;102,106,0;103,106,0;104,106,0;105,106,0;102,107,0;103,107,0;104,107,0;105,107,0;106,107,0;107,107,0;101,108,0;102,108,0;103,108,0;104,108,0;105,108,0;106,108,0;102,109,0;103,109,0;104,109,0;105,109,0;103,110,0;104,110,0;105,110,0</Nodes>
        <PropertyData symbol-ref="target_area" value="24" />
      </Cell>
      <Cell id="127">
        <Nodes>100,109,0;101,109,0;100,110,0;101,110,0;102,110,0;99,111,0;100,111,0;101,111,0;102,111,0;103,111,0;104,111,0;98,112,0;99,112,0;100,112,0;101,112,0;102,112,0;103,112,0;104,112,0;99,113,0;100,113,0;101,113,0;102,113,0;103,113,0;100,114,0;101,114,0;102,114,0;101,115,0</Nodes>
        <PropertyData symbol-ref="target_area" value="27" />
      </Cell>
      <Cell id="128">
        <Nodes>97,113,0;98,113,0;95,114,0;96,114,0;97,114,0;98,114,0;99,114,0;95,115,0;96,115,0;97,115,0;98,115,0;99,115,0;100,115,0;96,116,0;97,116,0;98,116,0;99,116,0;100,116,0;97,117,0;98,117,0;99,117,0;97,118,0;98,118,0</Nodes>
        <PropertyData symbol-ref="target_area" value="23" />
      </Cell>
      <Cell id="129">
        <Nodes>94,115,0;92,116,0;93,116,0;94,116,0;95,116,0;91,117,0;92,117,0;93,117,0;94,117,0;95,117,0;96,117,0;92,118,0;93,118,0;94,118,0;95,118,0;96,118,0;92,119,0;93,119,0;94,119,0;95,119,0;96,119,0;93,120,0;94,120,0;93,121,0</Nodes>
        <PropertyData symbol-ref="target_area" value="24" />
      </Cell>
      <Cell id="130">
        <Nodes>90,117,0;87,118,0;88,118,0;89,118,0;90,118,0;91,118,0;87,119,0;88,119,0;89,119,0;90,119,0;91,119,0;87,120,0;88,120,0;89,120,0;90,120,0;91,120,0;92,120,0;88,121,0;89,121,0;90,121,0;91,121,0;92,121,0;88,122,0;89,122,0;90,122,0</Nodes>
        <PropertyData symbol-ref="target_area" value="25" />
      </Cell>
      <Cell id="131">
        <Nodes>83,119,0;84,119,0;85,119,0;86,119,0;83,120,0;84,120,0;85,120,0;86,120,0;83,121,0;84,121,0;85,121,0;86,121,0;87,121,0;83,122,0;84,122,0;85,122,0;86,122,0;87,122,0;83,123,0;84,123,0;85,123,0;86,123,0;87,123,0</Nodes>
        <PropertyData symbol-ref="target_area" value="23" />
      </Cell>
      <Cell id="132">
        <Nodes>78,119,0;79,119,0;80,119,0;81,119,0;82,119,0;78,120,0;79,120,0;80,120,0;81,120,0;82,120,0;78,121,0;79,121,0;80,121,0;81,121,0;82,121,0;78,122,0;79,122,0;80,122,0;81,122,0;82,122,0;78,123,0;79,123,0;80,123,0;81,123,0;82,123,0;80,124,0</Nodes>
        <PropertyData symbol-ref="target_area" value="26" />
      </Cell>
      <Cell id="133">
        <Nodes>74,119,0;75,119,0;76,119,0;77,119,0;74,120,0;75,120,0;76,120,0;77,120,0;73,121,0;74,121,0;75,121,0;76,121,0;77,121,0;73,122,0;74,122,0;75,122,0;76,122,0;77,122,0;73,123,0;74,123,0;75,123,0;76,123,0;77,123,0</Nodes>
        <PropertyData symbol-ref="target_area" value="23" />
      </Cell>
      <Cell id="134">
        <Nodes>70,117,0;69,118,0;70,118,0;71,118,0;72,118,0;73,118,0;69,119,0;70,119,0;71,119,0;72,119,0;73,119,0;68,120,0;69,120,0;70,120,0;71,120,0;72,120,0;73,120,0;68,121,0;69,121,0;70,121,0;71,121,0;72,121,0;70,122,0;71,122,0;72,122,0</Nodes>
        <PropertyData symbol-ref="target_area" value="25" />
      </Cell>
      <Cell id="135">
        <Nodes>66,115,0;65,116,0;66,116,0;67,116,0;68,116,0;64,117,0;65,117,0;66,117,0;67,117,0;68,117,0;69,117,0;64,118,0;65,118,0;66,118,0;67,118,0;68,118,0;64,119,0;65,119,0;66,119,0;67,119,0;68,119,0;66,120,0;67,120,0;67,121,0</Nodes>
        <PropertyData symbol-ref="target_area" value="24" />
      </Cell>
      <Cell id="136">
        <Nodes>62,112,0;61,113,0;62,113,0;63,113,0;60,114,0;61,114,0;62,114,0;63,114,0;64,114,0;65,114,0;59,115,0;60,115,0;61,115,0;62,115,0;63,115,0;64,115,0;65,115,0;60,116,0;61,116,0;62,116,0;63,116,0;64,116,0;61,117,0;62,117,0;63,117,0;62,118,0;63,118,0</Nodes>
        <PropertyData symbol-ref="target_area" value="27" />
      </Cell>
      <Cell id="137">
        <Nodes>59,109,0;60,109,0;58,110,0;59,110,0;60,110,0;56,111,0;57,111,0;58,111,0;59,111,0;60,111,0;61,111,0;56,112,0;57,112,0;58,112,0;59,112,0;60,112,0;61,112,0;57,113,0;58,113,0;59,113,0;60,113,0;58,114,0;59,114,0</Nodes>
        <PropertyData symbol-ref="target_area" value="23" />
      </Cell>
      <Cell id="138">
        <Nodes>57,105,0;55,106,0;56,106,0;57,106,0;58,106,0;53,107,0;54,107,0;55,107,0;56,107,0;57,107,0;58,107,0;54,108,0;55,108,0;56,108,0;57,108,0;58,108,0;59,108,0;55,109,0;56,109,0;57,109,0;58,109,0;55,110,0;56,110,0;57,110,0</Nodes>
        <PropertyData symbol-ref="target_area" value="24" />
      </Cell>
      <Cell id="139">
        <Nodes>54,101,0;55,101,0;56,101,0;52,102,0;53,102,0;54,102,0;55,102,0;56,102,0;52,103,0;53,103,0;54,103,0;55,103,0;56,103,0;52,104,0;53,104,0;54,104,0;55,104,0;56,104,0;57,104,0;53,105,0;54,105,0;55,105,0;56,105,0;53,106,0;54,106,0</Nodes>
        <PropertyData symbol-ref="target_area" value="25" />
      </Cell>
      <Cell id="140">
        <Nodes>51,97,0;52,97,0;53,97,0;54,97,0;55,97,0;51,98,0;52,98,0;53,98,0;54,98,0;55,98,0;51,99,0;52,99,0;53,99,0;54,99,0;55,99,0;51,100,0;52,100,0;53,100,0;54,100,0;55,100,0;51,101,0;52,101,0;53,101,0</Nodes>
        <PropertyData symbol-ref="target_area" value="23" />
      </Cell>
      <Cell id="141">
        <Nodes>51,92,0;52,92,0;53,92,0;54,92,0;55,92,0;51,93,0;52,93,0;53,93,0;54,93,0;55,93,0;50,94,0;51,94,0;52,94,0;53,94,0;54,94,0;55,94,0;51,95,0;52,95,0;53,95,0;54,95,0;55,95,0;51,96,0;52,96,0;53,96,0;54,96,0;55,96,0</Nodes>
        <PropertyData symbol-ref="target_area" value="26" />
      </Cell>
      <Cell id="142">
        <Nodes>51,87,0;52,87,0;53,87,0;51,88,0;52,88,0;53,88,0;54,88,0;55,88,0;51,89,0;52,89,0;53,89,0;54,89,0;55,89,0;51,90,0;52,90,0;53,90,0;54,90,0;55,90,0;51,91,0;52,91,0;53,91,0;54,91,0;55,91,0</Nodes>
        <PropertyData symbol-ref="target_area" value="23" />
      </Cell>
      <Cell id="143">
        <Nodes>53,82,0;54,82,0;53,83,0;54,83,0;55,83,0;56,83,0;52,84,0;53,84,0;54,84,0;55,84,0;56,84,0;57,84,0;52,85,0;53,85,0;54,85,0;55,85,0;56,85,0;52,86,0;53,86,0;54,86,0;55,86,0;56,86,0;54,87,0;55,87,0;56,87,0</Nodes>
        <PropertyData symbol-ref="target_area" value="25" />
      </Cell>
      <Cell id="144">
        <Nodes>55,78,0;56,78,0;57,78,0;55,79,0;56,79,0;57,79,0;58,79,0;54,80,0;55,80,0;56,80,0;57,80,0;58,80,0;59,80,0;53,81,0;54,81,0;55,81,0;56,81,0;57,81,0;58,81,0;55,82,0;56,82,0;57,82,0;58,82,0;57,83,0</Nodes>
        <PropertyData symbol-ref="target_area" value="24" />
      </Cell>
      <Cell id="145">
        <Nodes>58,74,0;59,74,0;57,75,0;58,75,0;59,75,0;60,75,0;56,76,0;57,76,0;58,76,0;59,76,0;60,76,0;61,76,0;56,77,0;57,77,0;58,77,0;59,77,0;60,77,0;61,77,0;58,78,0;59,78,0;60,78,0;59,79,0;60,79,0</Nodes>
        <PropertyData symbol-ref="target_area" value="23" />
      </Cell>
      <Cell id="146">
        <Nodes>62,70,0;63,70,0;61,71,0;62,71,0;63,71,0;60,72,0;61,72,0;62,72,0;63,72,0;64,72,0;59,73,0;60,73,0;61,73,0;62,73,0;63,73,0;64,73,0;65,73,0;60,74,0;61,74,0;62,74,0;63,74,0;64,74,0;65,74,0;61,75,0;62,75,0;63,75,0;62,76,0</Nodes>
        <PropertyData symbol-ref="target_area" value="27" />
      </Cell>
      <Cell id="147">
        <Nodes>67,67,0;66,68,0;67,68,0;64,69,0;65,69,0;66,69,0;67,69,0;68,69,0;64,70,0;65,70,0;66,70,0;67,70,0;68,70,0;64,71,0;65,71,0;66,71,0;67,71,0;68,71,0;69,71,0;65,72,0;66,72,0;67,72,0;68,72,0;66,73,0</Nodes>
        <PropertyData symbol-ref="target_area" value="24" />
      </Cell>
      <Cell id="148">
        <Nodes>70,66,0;71,66,0;72,66,0;68,67,0;69,67,0;70,67,0;71,67,0;72,67,0;68,68,0;69,68,0;70,68,0;71,68,0;72,68,0;73,68,0;69,69,0;70,69,0;71,69,0;72,69,0;73,69,0;69,70,0;70,70,0;71,70,0;72,70,0;73,70,0;70,71,0</Nodes>
        <PropertyData symbol-ref="target_area" value="25" />
      </Cell>
      <Cell id="149">
        <Nodes>73,65,0;74,65,0;75,65,0;76,65,0;77,65,0;73,66,0;74,66,0;75,66,0;76,66,0;77,66,0;73,67,0;74,67,0;75,67,0;76,67,0;77,67,0;74,68,0;75,68,0;76,68,0;77,68,0;74,69,0;75,69,0;76,69,0;77,69,0</Nodes>
        <PropertyData symbol-ref="target_area" value="23" />
      </Cell>
      <Cell id="150">
        <Nodes>80,64,0;78,65,0;79,65,0;80,65,0;81,65,0;82,65,0;78,66,0;79,66,0;80,66,0;81,66,0;82,66,0;78,67,0;79,67,0;80,67,0;81,67,0;82,67,0;78,68,0;79,68,0;80,68,0;81,68,0;82,68,0;78,69,0;79,69,0;80,69,0;81,69,0;82,69,0</Nodes>
        <PropertyData symbol-ref="target_area" value="26" />
      </Cell>
      <Cell id="151">
        <Nodes>83,65,0;84,65,0;85,65,0;86,65,0;87,65,0;83,66,0;84,66,0;85,66,0;86,66,0;87,66,0;83,67,0;84,67,0;85,67,0;86,67,0;87,67,0;83,68,0;84,68,0;85,68,0;86,68,0;83,69,0;84,69,0;85,69,0;86,69,0</Nodes>
        <PropertyData symbol-ref="target_area" value="23" />
      </Cell>
      <Cell id="152">
        <Nodes>88,66,0;89,66,0;90,66,0;88,67,0;89,67,0;90,67,0;91,67,0;92,67,0;87,68,0;88,68,0;89,68,0;90,68,0;91,68,0;92,68,0;87,69,0;88,69,0;89,69,0;90,69,0;91,69,0;87,70,0;88,70,0;89,70,0;90,70,0;91,70,0;90,71,0</Nodes>
        <PropertyData symbol-ref="target_area" value="25" />
      </Cell>
      <Cell id="153">
        <Nodes>93,67,0;93,68,0;94,68,0;92,69,0;93,69,0;94,69,0;95,69,0;96,69,0;92,70,0;93,70,0;94,70,0;95,70,0;96,70,0;91,71,0;92,71,0;93,71,0;94,71,0;95,71,0;96,71,0;92,72,0;93,72,0;94,72,0;95,72,0;94,73,0</Nodes>
        <PropertyData symbol-ref="target_area" value="24" />
      </Cell>
      <Cell id="154">
        <Nodes>97,70,0;98,70,0;97,71,0;98,71,0;99,71,0;96,72,0;97,72,0;98,72,0;99,72,0;100,72,0;95,73,0;96,73,0;97,73,0;98,73,0;99,73,0;100,73,0;95,74,0;96,74,0;97,74,0;98,74,0;99,74,0;97,75,0;98,75,0</Nodes>
        <PropertyData symbol-ref="target_area" value="23" />
      </Cell>
      <Cell id="155">
        <Nodes>101,73,0;100,74,0;101,74,0;102,74,0;99,75,0;100,75,0;101,75,0;102,75,0;103,75,0;98,76,0;99,76,0;100,76,0;101,76,0;102,76,0;103,76,0;104,76,0;99,77,0;100,77,0;101,77,0;102,77,0;103,77,0;104,77,0;100,78,0;101,78,0;102,78,0;100,79,0;101,79,0</Nodes>
        <PropertyData symbol-ref="target_area" value="27" />
      </Cell>
      <Cell id="156">
        <Nodes>103,78,0;104,78,0;105,78,0;102,79,0;103,79,0;104,79,0;105,79,0;101,80,0;102,80,0;103,80,0;104,80,0;105,80,0;106,80,0;102,81,0;103,81,0;104,81,0;105,81,0;106,81,0;107,81,0;102,82,0;103,82,0;104,82,0;105,82,0;103,83,0</Nodes>
        <PropertyData symbol-ref="target_area" value="24" />
      </Cell>
      <Cell id="157">
        <Nodes>106,82,0;107,82,0;104,83,0;105,83,0;106,83,0;107,83,0;103,84,0;104,84,0;105,84,0;106,84,0;107,84,0;108,84,0;104,85,0;105,85,0;106,85,0;107,85,0;108,85,0;104,86,0;105,86,0;106,86,0;107,86,0;108,86,0;104,87,0;105,87,0;106,87,0</Nodes>
        <PropertyData symbol-ref="target_area" value="25" />
      </Cell>
      <Cell id="158">
        <Nodes>107,87,0;108,87,0;109,87,0;105,88,0;106,88,0;107,88,0;108,88,0;109,88,0;105,89,0;106,89,0;107,89,0;108,89,0;109,89,0;105,90,0;106,90,0;107,90,0;108,90,0;109,90,0;105,91,0;106,91,0;107,91,0;108,91,0;109,91,0</Nodes>
        <PropertyData symbol-ref="target_area" value="23" />
      </Cell>
    </Population>
    <Population type="invasive_trophoblast" size="0" />
    <Population type="epiblast" size="0">
      <Cell id="164">
        <Nodes>74,70,0;71,71,0;72,71,0;73,71,0;74,71,0;69,72,0;70,72,0;71,72,0;72,72,0;73,72,0;74,72,0;69,73,0;70,73,0;71,73,0;72,73,0;73,73,0;74,73,0</Nodes>
        <PropertyData symbol-ref="target_area" value="17" />
      </Cell>
      <Cell id="165">
        <Nodes>75,70,0;76,70,0;77,70,0;78,70,0;79,70,0;80,70,0;75,71,0;76,71,0;77,71,0;78,71,0;79,71,0;80,71,0;75,72,0;76,72,0;77,72,0;78,72,0;79,72,0;80,72,0;75,73,0;76,73,0;77,73,0;78,73,0;79,73,0;80,73,0</Nodes>
        <PropertyData symbol-ref="target_area" value="24" />
      </Cell>
      <Cell id="166">
        <Nodes>81,70,0;82,70,0;83,70,0;84,70,0;85,70,0;81,71,0;82,71,0;83,71,0;84,71,0;85,71,0;81,72,0;82,72,0;83,72,0;84,72,0;85,72,0;81,73,0;82,73,0;83,73,0;84,73,0;85,73,0</Nodes>
        <PropertyData symbol-ref="target_area" value="20" />
      </Cell>
      <Cell id="167">
        <Nodes>86,70,0;86,71,0;87,71,0;88,71,0;89,71,0;86,72,0;87,72,0;88,72,0;89,72,0;90,72,0;91,72,0;86,73,0;87,73,0;88,73,0;89,73,0;90,73,0;91,73,0</Nodes>
        <PropertyData symbol-ref="target_area" value="17" />
      </Cell>
      <Cell id="168">
        <Nodes>69,74,0;70,74,0;71,74,0;72,74,0;73,74,0;74,74,0;68,75,0;69,75,0;70,75,0;71,75,0;72,75,0;73,75,0;74,75,0;69,76,0;70,76,0;71,76,0;72,76,0;73,76,0;74,76,0</Nodes>
        <PropertyData symbol-ref="target_area" value="19" />
      </Cell>
      <Cell id="169">
        <Nodes>75,74,0;76,74,0;77,74,0;78,74,0;79,74,0;80,74,0;75,75,0;76,75,0;77,75,0;78,75,0;79,75,0;80,75,0;75,76,0;76,76,0;77,76,0;78,76,0;79,76,0;80,76,0</Nodes>
        <PropertyData symbol-ref="target_area" value="18" />
      </Cell>
      <Cell id="170">
        <Nodes>81,74,0;82,74,0;83,74,0;84,74,0;85,74,0;81,75,0;82,75,0;83,75,0;84,75,0;85,75,0;81,76,0;82,76,0;83,76,0;84,76,0;85,76,0</Nodes>
        <PropertyData symbol-ref="target_area" value="15" />
      </Cell>
      <Cell id="171">
        <Nodes>86,74,0;87,74,0;88,74,0;89,74,0;90,74,0;91,74,0;86,75,0;87,75,0;88,75,0;89,75,0;90,75,0;91,75,0;92,75,0;86,76,0;87,76,0;88,76,0;89,76,0;90,76,0;91,76,0</Nodes>
        <PropertyData symbol-ref="target_area" value="19" />
      </Cell>
      <Cell id="172">
        <Nodes>69,77,0;70,77,0;71,77,0;72,77,0;73,77,0;74,77,0</Nodes>
        <PropertyData symbol-ref="target_area" value="6" />
      </Cell>
      <Cell id="173">
        <Nodes>75,77,0;76,77,0;77,77,0;78,77,0;79,77,0;80,77,0</Nodes>
        <PropertyData symbol-ref="target_area" value="6" />
      </Cell>
      <Cell id="174">
        <Nodes>81,77,0;82,77,0;83,77,0;84,77,0;85,77,0</Nodes>
        <PropertyData symbol-ref="target_area" value="5" />
      </Cell>
      <Cell id="175">
        <Nodes>86,77,0;87,77,0;88,77,0;89,77,0;90,77,0;91,77,0</Nodes>
        <PropertyData symbol-ref="target_area" value="6" />
      </Cell>
    </Population>
    <Population type="hypoblast" size="0">
      <Cell id="159">
        <Nodes>70,78,0;71,78,0;72,78,0;73,78,0;71,79,0;72,79,0;73,79,0;72,80,0;73,80,0</Nodes>
        <PropertyData symbol-ref="target_area" value="9" />
      </Cell>
      <Cell id="160">
        <Nodes>74,78,0;75,78,0;76,78,0;77,78,0;74,79,0;75,79,0;76,79,0;77,79,0;74,80,0;75,80,0;76,80,0;77,80,0;74,81,0;75,81,0;76,81,0;77,81,0</Nodes>
        <PropertyData symbol-ref="target_area" value="16" />
      </Cell>
      <Cell id="161">
        <Nodes>78,78,0;79,78,0;80,78,0;81,78,0;82,78,0;78,79,0;79,79,0;80,79,0;81,79,0;82,79,0;78,80,0;79,80,0;80,80,0;81,80,0;82,80,0;78,81,0;79,81,0;80,81,0;81,81,0;82,81,0;80,82,0</Nodes>
        <PropertyData symbol-ref="target_area" value="21" />
      </Cell>
      <Cell id="162">
        <Nodes>83,78,0;84,78,0;85,78,0;86,78,0;83,79,0;84,79,0;85,79,0;86,79,0;83,80,0;84,80,0;85,80,0;86,80,0;83,81,0;84,81,0;85,81,0;86,81,0</Nodes>
        <PropertyData symbol-ref="target_area" value="16" />
      </Cell>
      <Cell id="163">
        <Nodes>87,78,0;88,78,0;89,78,0;90,78,0;87,79,0;88,79,0;89,79,0;87,80,0;88,80,0</Nodes>
        <PropertyData symbol-ref="target_area" value="9" />
      </Cell>
    </Population>
    <Population type="epithelium" size="0">
      <Cell id="12">
        <Nodes>0,56,0;1,56,0;2,56,0;3,56,0;4,56,0;0,57,0;1,57,0;2,57,0;3,57,0;4,57,0;0,58,0;1,58,0;2,58,0;3,58,0;4,58,0;0,59,0;1,59,0;2,59,0;3,59,0;4,59,0;0,60,0;1,60,0;2,60,0;3,60,0;4,60,0</Nodes>
        <PropertyData symbol-ref="target_area" value="25" />
        <PropertyVectorData symbol-ref="ECM_anchor" value="2,58,0" />
      </Cell>
      <Cell id="13">
        <Nodes>5,56,0;6,56,0;7,56,0;8,56,0;9,56,0;5,57,0;6,57,0;7,57,0;8,57,0;9,57,0;5,58,0;6,58,0;7,58,0;8,58,0;9,58,0;5,59,0;6,59,0;7,59,0;8,59,0;9,59,0;5,60,0;6,60,0;7,60,0;8,60,0;9,60,0</Nodes>
        <PropertyData symbol-ref="target_area" value="25" />
        <PropertyVectorData symbol-ref="ECM_anchor" value="7,58,0" />
      </Cell>
      <Cell id="14">
        <Nodes>10,56,0;11,56,0;12,56,0;13,56,0;14,56,0;10,57,0;11,57,0;12,57,0;13,57,0;14,57,0;10,58,0;11,58,0;12,58,0;13,58,0;14,58,0;10,59,0;11,59,0;12,59,0;13,59,0;14,59,0;10,60,0;11,60,0;12,60,0;13,60,0;14,60,0</Nodes>
        <PropertyData symbol-ref="target_area" value="25" />
        <PropertyVectorData symbol-ref="ECM_anchor" value="12,58,0" />
      </Cell>
      <Cell id="15">
        <Nodes>15,56,0;16,56,0;17,56,0;18,56,0;19,56,0;15,57,0;16,57,0;17,57,0;18,57,0;19,57,0;15,58,0;16,58,0;17,58,0;18,58,0;19,58,0;15,59,0;16,59,0;17,59,0;18,59,0;19,59,0;15,60,0;16,60,0;17,60,0;18,60,0;19,60,0</Nodes>
        <PropertyData symbol-ref="target_area" value="25" />
        <PropertyVectorData symbol-ref="ECM_anchor" value="17,58,0" />
      </Cell>
      <Cell id="16">
        <Nodes>20,56,0;21,56,0;22,56,0;23,56,0;24,56,0;20,57,0;21,57,0;22,57,0;23,57,0;24,57,0;20,58,0;21,58,0;22,58,0;23,58,0;24,58,0;20,59,0;21,59,0;22,59,0;23,59,0;24,59,0;20,60,0;21,60,0;22,60,0;23,60,0;24,60,0</Nodes>
        <PropertyData symbol-ref="target_area" value="25" />
        <PropertyVectorData symbol-ref="ECM_anchor" value="22,58,0" />
      </Cell>
      <Cell id="17">
        <Nodes>25,56,0;26,56,0;27,56,0;28,56,0;29,56,0;25,57,0;26,57,0;27,57,0;28,57,0;29,57,0;25,58,0;26,58,0;27,58,0;28,58,0;29,58,0;25,59,0;26,59,0;27,59,0;28,59,0;29,59,0;25,60,0;26,60,0;27,60,0;28,60,0;29,60,0</Nodes>
        <PropertyData symbol-ref="target_area" value="25" />
        <PropertyVectorData symbol-ref="ECM_anchor" value="27,58,0" />
      </Cell>
      <Cell id="18">
        <Nodes>30,56,0;31,56,0;32,56,0;33,56,0;34,56,0;30,57,0;31,57,0;32,57,0;33,57,0;34,57,0;30,58,0;31,58,0;32,58,0;33,58,0;34,58,0;30,59,0;31,59,0;32,59,0;33,59,0;34,59,0;30,60,0;31,60,0;32,60,0;33,60,0;34,60,0</Nodes>
        <PropertyData symbol-ref="target_area" value="25" />
        <PropertyVectorData symbol-ref="ECM_anchor" value="32,58,0" />
      </Cell>
      <Cell id="19">
        <Nodes>35,56,0;36,56,0;37,56,0;38,56,0;39,56,0;35,57,0;36,57,0;37,57,0;38,57,0;39,57,0;35,58,0;36,58,0;37,58,0;38,58,0;39,58,0;35,59,0;36,59,0;37,59,0;38,59,0;39,59,0;35,60,0;36,60,0;37,60,0;38,60,0;39,60,0</Nodes>
        <PropertyData symbol-ref="target_area" value="25" />
        <PropertyVectorData symbol-ref="ECM_anchor" value="37,58,0" />
      </Cell>
      <Cell id="20">
        <Nodes>40,56,0;41,56,0;42,56,0;43,56,0;44,56,0;40,57,0;41,57,0;42,57,0;43,57,0;44,57,0;40,58,0;41,58,0;42,58,0;43,58,0;44,58,0;40,59,0;41,59,0;42,59,0;43,59,0;44,59,0;40,60,0;41,60,0;42,60,0;43,60,0;44,60,0</Nodes>
        <PropertyData symbol-ref="target_area" value="25" />
        <PropertyVectorData symbol-ref="ECM_anchor" value="42,58,0" />
      </Cell>
      <Cell id="21">
        <Nodes>45,56,0;46,56,0;47,56,0;48,56,0;49,56,0;45,57,0;46,57,0;47,57,0;48,57,0;49,57,0;45,58,0;46,58,0;47,58,0;48,58,0;49,58,0;45,59,0;46,59,0;47,59,0;48,59,0;49,59,0;45,60,0;46,60,0;47,60,0;48,60,0;49,60,0</Nodes>
        <PropertyData symbol-ref="target_area" value="25" />
        <PropertyVectorData symbol-ref="ECM_anchor" value="47,58,0" />
      </Cell>
      <Cell id="22">
        <Nodes>50,56,0;51,56,0;52,56,0;53,56,0;54,56,0;50,57,0;51,57,0;52,57,0;53,57,0;54,57,0;50,58,0;51,58,0;52,58,0;53,58,0;54,58,0;50,59,0;51,59,0;52,59,0;53,59,0;54,59,0;50,60,0;51,60,0;52,60,0;53,60,0;54,60,0</Nodes>
        <PropertyData symbol-ref="target_area" value="25" />
        <PropertyVectorData symbol-ref="ECM_anchor" value="52,58,0" />
      </Cell>
      <Cell id="23">
        <Nodes>55,56,0;56,56,0;57,56,0;58,56,0;59,56,0;55,57,0;56,57,0;57,57,0;58,57,0;59,57,0;55,58,0;56,58,0;57,58,0;58,58,0;59,58,0;55,59,0;56,59,0;57,59,0;58,59,0;59,59,0;55,60,0;56,60,0;57,60,0;58,60,0;59,60,0</Nodes>
        <PropertyData symbol-ref="target_area" value="25" />
        <PropertyVectorData symbol-ref="ECM_anchor" value="57,58,0" />
      </Cell>
      <Cell id="24">
        <Nodes>60,56,0;61,56,0;62,56,0;63,56,0;64,56,0;60,57,0;61,57,0;62,57,0;63,57,0;64,57,0;60,58,0;61,58,0;62,58,0;63,58,0;64,58,0;60,59,0;61,59,0;62,59,0;63,59,0;64,59,0;60,60,0;61,60,0;62,60,0;63,60,0;64,60,0</Nodes>
        <PropertyData symbol-ref="target_area" value="25" />
        <PropertyVectorData symbol-ref="ECM_anchor" value="62,58,0" />
      </Cell>
      <Cell id="25">
        <Nodes>65,56,0;66,56,0;67,56,0;68,56,0;69,56,0;65,57,0;66,57,0;67,57,0;68,57,0;69,57,0;65,58,0;66,58,0;67,58,0;68,58,0;69,58,0;65,59,0;66,59,0;67,59,0;68,59,0;69,59,0;65,60,0;66,60,0;67,60,0;68,60,0;69,60,0</Nodes>
        <PropertyData symbol-ref="target_area" value="25" />
        <PropertyVectorData symbol-ref="ECM_anchor" value="67,58,0" />
      </Cell>
      <Cell id="26">
        <Nodes>70,56,0;71,56,0;72,56,0;73,56,0;74,56,0;70,57,0;71,57,0;72,57,0;73,57,0;74,57,0;70,58,0;71,58,0;72,58,0;73,58,0;74,58,0;70,59,0;71,59,0;72,59,0;73,59,0;74,59,0;70,60,0;71,60,0;72,60,0;73,60,0;74,60,0</Nodes>
        <PropertyData symbol-ref="target_area" value="25" />
        <PropertyVectorData symbol-ref="ECM_anchor" value="72,58,0" />
      </Cell>
      <Cell id="27">
        <Nodes>75,56,0;76,56,0;77,56,0;78,56,0;79,56,0;75,57,0;76,57,0;77,57,0;78,57,0;79,57,0;75,58,0;76,58,0;77,58,0;78,58,0;79,58,0;75,59,0;76,59,0;77,59,0;78,59,0;79,59,0;75,60,0;76,60,0;77,60,0;78,60,0;79,60,0</Nodes>
        <PropertyData symbol-ref="target_area" value="25" />
        <PropertyVectorData symbol-ref="ECM_anchor" value="77,58,0" />
      </Cell>
      <Cell id="28">
        <Nodes>80,56,0;81,56,0;82,56,0;83,56,0;84,56,0;80,57,0;81,57,0;82,57,0;83,57,0;84,57,0;80,58,0;81,58,0;82,58,0;83,58,0;84,58,0;80,59,0;81,59,0;82,59,0;83,59,0;84,59,0;80,60,0;81,60,0;82,60,0;83,60,0;84,60,0</Nodes>
        <PropertyData symbol-ref="target_area" value="25" />
        <PropertyVectorData symbol-ref="ECM_anchor" value="82,58,0" />
      </Cell>
      <Cell id="29">
        <Nodes>85,56,0;86,56,0;87,56,0;88,56,0;89,56,0;85,57,0;86,57,0;87,57,0;88,57,0;89,57,0;85,58,0;86,58,0;87,58,0;88,58,0;89,58,0;85,59,0;86,59,0;87,59,0;88,59,0;89,59,0;85,60,0;86,60,0;87,60,0;88,60,0;89,60,0</Nodes>
        <PropertyData symbol-ref="target_area" value="25" />
        <PropertyVectorData symbol-ref="ECM_anchor" value="87,58,0" />
      </Cell>
      <Cell id="30">
        <Nodes>90,56,0;91,56,0;92,56,0;93,56,0;94,56,0;90,57,0;91,57,0;92,57,0;93,57,0;94,57,0;90,58,0;91,58,0;92,58,0;93,58,0;94,58,0;90,59,0;91,59,0;92,59,0;93,59,0;94,59,0;90,60,0;91,60,0;92,60,0;93,60,0;94,60,0</Nodes>
        <PropertyData symbol-ref="target_area" value="25" />
        <PropertyVectorData symbol-ref="ECM_anchor" value="92,58,0" />
      </Cell>
      <Cell id="31">
        <Nodes>95,56,0;96,56,0;97,56,0;98,56,0;99,56,0;100,56,0;101,56,0;95,57,0;96,57,0;97,57,0;98,57,0;99,57,0;100,57,0;101,57,0;95,58,0;96,58,0;97,58,0;98,58,0;99,58,0;100,58,0;101,58,0;95,59,0;96,59,0;97,59,0;98,59,0;99,59,0;100,59,0;101,59,0;95,60,0;96,60,0;97,60,0;98,60,0;99,60,0;100,60,0;101,60,0</Nodes>
        <PropertyData symbol-ref="target_area" value="35" />
        <PropertyVectorData symbol-ref="ECM_anchor" value="98,58,0" />
      </Cell>
      <Cell id="32">
        <Nodes>123,56,0;124,56,0;125,56,0;126,56,0;127,56,0;128,56,0;129,56,0;123,57,0;124,57,0;125,57,0;126,57,0;127,57,0;128,57,0;129,57,0;123,58,0;124,58,0;125,58,0;126,58,0;127,58,0;128,58,0;129,58,0;123,59,0;124,59,0;125,59,0;126,59,0;127,59,0;128,59,0;129,59,0;123,60,0;124,60,0;125,60,0;126,60,0;127,60,0;128,60,0;129,60,0</Nodes>
        <PropertyData symbol-ref="target_area" value="35" />
        <PropertyVectorData symbol-ref="ECM_anchor" value="126,58,0" />
      </Cell>
      <Cell id="33">
        <Nodes>130,56,0;131,56,0;132,56,0;133,56,0;134,56,0;130,57,0;131,57,0;132,57,0;133,57,0;134,57,0;130,58,0;131,58,0;132,58,0;133,58,0;134,58,0;130,59,0;131,59,0;132,59,0;133,59,0;134,59,0;130,60,0;131,60,0;132,60,0;133,60,0;134,60,0</Nodes>
        <PropertyData symbol-ref="target_area" value="25" />
        <PropertyVectorData symbol-ref="ECM_anchor" value="132,58,0" />
      </Cell>
      <Cell id="34">
        <Nodes>135,56,0;136,56,0;137,56,0;138,56,0;139,56,0;135,57,0;136,57,0;137,57,0;138,57,0;139,57,0;135,58,0;136,58,0;137,58,0;138,58,0;139,58,0;135,59,0;136,59,0;137,59,0;138,59,0;139,59,0;135,60,0;136,60,0;137,60,0;138,60,0;139,60,0</Nodes>
        <PropertyData symbol-ref="target_area" value="25" />
        <PropertyVectorData symbol-ref="ECM_anchor" value="137,58,0" />
      </Cell>
      <Cell id="35">
        <Nodes>140,56,0;141,56,0;142,56,0;143,56,0;144,56,0;140,57,0;141,57,0;142,57,0;143,57,0;144,57,0;140,58,0;141,58,0;142,58,0;143,58,0;144,58,0;140,59,0;141,59,0;142,59,0;143,59,0;144,59,0;140,60,0;141,60,0;142,60,0;143,60,0;144,60,0</Nodes>
        <PropertyData symbol-ref="target_area" value="25" />
        <PropertyVectorData symbol-ref="ECM_anchor" value="142,58,0" />
      </Cell>
      <Cell id="36">
        <Nodes>145,56,0;146,56,0;147,56,0;148,56,0;149,56,0;145,57,0;146,57,0;147,57,0;148,57,0;149,57,0;145,58,0;146,58,0;147,58,0;148,58,0;149,58,0;145,59,0;146,59,0;147,59,0;148,59,0;149,59,0;145,60,0;146,60,0;147,60,0;148,60,0;149,60,0</Nodes>
        <PropertyData symbol-ref="target_area" value="25" />
        <PropertyVectorData symbol-ref="ECM_anchor" value="147,58,0" />
      </Cell>
      <Cell id="37">
        <Nodes>150,56,0;151,56,0;152,56,0;153,56,0;154,56,0;150,57,0;151,57,0;152,57,0;153,57,0;154,57,0;150,58,0;151,58,0;152,58,0;153,58,0;154,58,0;150,59,0;151,59,0;152,59,0;153,59,0;154,59,0;150,60,0;151,60,0;152,60,0;153,60,0;154,60,0</Nodes>
        <PropertyData symbol-ref="target_area" value="25" />
        <PropertyVectorData symbol-ref="ECM_anchor" value="152,58,0" />
      </Cell>
      <Cell id="38">
        <Nodes>155,56,0;156,56,0;157,56,0;158,56,0;159,56,0;155,57,0;156,57,0;157,57,0;158,57,0;159,57,0;155,58,0;156,58,0;157,58,0;158,58,0;159,58,0;155,59,0;156,59,0;157,59,0;158,59,0;159,59,0;155,60,0;156,60,0;157,60,0;158,60,0;159,60,0</Nodes>
        <PropertyData symbol-ref="target_area" value="25" />
        <PropertyVectorData symbol-ref="ECM_anchor" value="157,58,0" />
      </Cell>
      <Cell id="39">
        <Nodes>160,56,0;161,56,0;162,56,0;163,56,0;164,56,0;160,57,0;161,57,0;162,57,0;163,57,0;164,57,0;160,58,0;161,58,0;162,58,0;163,58,0;164,58,0;160,59,0;161,59,0;162,59,0;163,59,0;164,59,0;160,60,0;161,60,0;162,60,0;163,60,0;164,60,0</Nodes>
        <PropertyData symbol-ref="target_area" value="25" />
        <PropertyVectorData symbol-ref="ECM_anchor" value="162,58,0" />
      </Cell>
      <Cell id="40">
        <Nodes>165,56,0;166,56,0;167,56,0;168,56,0;169,56,0;165,57,0;166,57,0;167,57,0;168,57,0;169,57,0;165,58,0;166,58,0;167,58,0;168,58,0;169,58,0;165,59,0;166,59,0;167,59,0;168,59,0;169,59,0;165,60,0;166,60,0;167,60,0;168,60,0;169,60,0</Nodes>
        <PropertyData symbol-ref="target_area" value="25" />
        <PropertyVectorData symbol-ref="ECM_anchor" value="167,58,0" />
      </Cell>
      <Cell id="41">
        <Nodes>170,56,0;171,56,0;172,56,0;173,56,0;174,56,0;170,57,0;171,57,0;172,57,0;173,57,0;174,57,0;170,58,0;171,58,0;172,58,0;173,58,0;174,58,0;170,59,0;171,59,0;172,59,0;173,59,0;174,59,0;170,60,0;171,60,0;172,60,0;173,60,0;174,60,0</Nodes>
        <PropertyData symbol-ref="target_area" value="25" />
        <PropertyVectorData symbol-ref="ECM_anchor" value="172,58,0" />
      </Cell>
      <Cell id="42">
        <Nodes>175,56,0;176,56,0;177,56,0;178,56,0;179,56,0;175,57,0;176,57,0;177,57,0;178,57,0;179,57,0;175,58,0;176,58,0;177,58,0;178,58,0;179,58,0;175,59,0;176,59,0;177,59,0;178,59,0;179,59,0;175,60,0;176,60,0;177,60,0;178,60,0;179,60,0</Nodes>
        <PropertyData symbol-ref="target_area" value="25" />
        <PropertyVectorData symbol-ref="ECM_anchor" value="177,58,0" />
      </Cell>
      <Cell id="43">
        <Nodes>180,56,0;181,56,0;182,56,0;183,56,0;184,56,0;180,57,0;181,57,0;182,57,0;183,57,0;184,57,0;180,58,0;181,58,0;182,58,0;183,58,0;184,58,0;180,59,0;181,59,0;182,59,0;183,59,0;184,59,0;180,60,0;181,60,0;182,60,0;183,60,0;184,60,0</Nodes>
        <PropertyData symbol-ref="target_area" value="25" />
        <PropertyVectorData symbol-ref="ECM_anchor" value="182,58,0" />
      </Cell>
      <Cell id="44">
        <Nodes>185,56,0;186,56,0;187,56,0;188,56,0;189,56,0;185,57,0;186,57,0;187,57,0;188,57,0;189,57,0;185,58,0;186,58,0;187,58,0;188,58,0;189,58,0;185,59,0;186,59,0;187,59,0;188,59,0;189,59,0;185,60,0;186,60,0;187,60,0;188,60,0;189,60,0</Nodes>
        <PropertyData symbol-ref="target_area" value="25" />
        <PropertyVectorData symbol-ref="ECM_anchor" value="187,58,0" />
      </Cell>
      <Cell id="45">
        <Nodes>190,56,0;191,56,0;192,56,0;193,56,0;194,56,0;190,57,0;191,57,0;192,57,0;193,57,0;194,57,0;190,58,0;191,58,0;192,58,0;193,58,0;194,58,0;190,59,0;191,59,0;192,59,0;193,59,0;194,59,0;190,60,0;191,60,0;192,60,0;193,60,0;194,60,0</Nodes>
        <PropertyData symbol-ref="target_area" value="25" />
        <PropertyVectorData symbol-ref="ECM_anchor" value="192,58,0" />
      </Cell>
      <Cell id="46">
        <Nodes>195,56,0;196,56,0;197,56,0;198,56,0;199,56,0;195,57,0;196,57,0;197,57,0;198,57,0;199,57,0;195,58,0;196,58,0;197,58,0;198,58,0;199,58,0;195,59,0;196,59,0;197,59,0;198,59,0;199,59,0;195,60,0;196,60,0;197,60,0;198,60,0;199,60,0</Nodes>
        <PropertyData symbol-ref="target_area" value="25" />
        <PropertyVectorData symbol-ref="ECM_anchor" value="197,58,0" />
      </Cell>
    </Population>
    <Population type="gland" size="0">
      <Cell id="1">
        <Nodes>102,52,0;103,52,0;104,52,0;105,52,0;102,53,0;103,53,0;104,53,0;105,53,0;102,54,0;103,54,0;104,54,0;105,54,0;102,55,0;103,55,0;104,55,0;105,55,0</Nodes>
        <PropertyData symbol-ref="target_area" value="16" />
        <PropertyVectorData symbol-ref="ECM_anchor" value="103.5,53.5,0" />
      </Cell>
      <Cell id="2">
        <Nodes>103,47,0;103,48,0;104,48,0;102,49,0;103,49,0;104,49,0;105,49,0;106,49,0;102,50,0;103,50,0;104,50,0;105,50,0;102,51,0;103,51,0;104,51,0;105,51,0</Nodes>
        <PropertyData symbol-ref="target_area" value="16" />
        <PropertyVectorData symbol-ref="ECM_anchor" value="103.625,49.5,0" />
      </Cell>
      <Cell id="3">
        <Nodes>105,45,0;106,45,0;104,46,0;105,46,0;106,46,0;107,46,0;104,47,0;105,47,0;106,47,0;107,47,0;105,48,0;106,48,0;107,48,0</Nodes>
        <PropertyData symbol-ref="target_area" value="13" />
        <PropertyVectorData symbol-ref="ECM_anchor" value="105.61538,46.615385,0" />
      </Cell>
      <Cell id="4">
        <Nodes>108,43,0;109,43,0;110,43,0;106,44,0;107,44,0;108,44,0;109,44,0;110,44,0;107,45,0;108,45,0;109,45,0;110,45,0;108,46,0;109,46,0;110,46,0;108,47,0</Nodes>
        <PropertyData symbol-ref="target_area" value="16" />
        <PropertyVectorData symbol-ref="ECM_anchor" value="108.5,44.625,0" />
      </Cell>
      <Cell id="5">
        <Nodes>111,43,0;112,43,0;113,43,0;111,44,0;112,44,0;113,44,0;111,45,0;112,45,0;113,45,0;111,46,0;112,46,0;113,46,0</Nodes>
        <PropertyData symbol-ref="target_area" value="12" />
        <PropertyVectorData symbol-ref="ECM_anchor" value="112,44.5,0" />
      </Cell>
      <Cell id="6">
        <Nodes>114,43,0;115,43,0;116,43,0;114,44,0;115,44,0;116,44,0;117,44,0;118,44,0;114,45,0;115,45,0;116,45,0;117,45,0;114,46,0;115,46,0;116,46,0;116,47,0</Nodes>
        <PropertyData symbol-ref="target_area" value="16" />
        <PropertyVectorData symbol-ref="ECM_anchor" value="115.5,44.625,0" />
      </Cell>
      <Cell id="7">
        <Nodes>118,45,0;119,45,0;117,46,0;118,46,0;119,46,0;120,46,0;117,47,0;118,47,0;119,47,0;120,47,0;117,48,0;118,48,0;119,48,0</Nodes>
        <PropertyData symbol-ref="target_area" value="13" />
        <PropertyVectorData symbol-ref="ECM_anchor" value="118.38462,46.615385,0" />
      </Cell>
      <Cell id="8">
        <Nodes>121,47,0;120,48,0;121,48,0;118,49,0;119,49,0;120,49,0;121,49,0;122,49,0;119,50,0;120,50,0;121,50,0;122,50,0;119,51,0;120,51,0;121,51,0;122,51,0</Nodes>
        <PropertyData symbol-ref="target_area" value="16" />
        <PropertyVectorData symbol-ref="ECM_anchor" value="120.375,49.5,0" />
      </Cell>
      <Cell id="9">
        <Nodes>119,52,0;120,52,0;121,52,0;122,52,0;119,53,0;120,53,0;121,53,0;122,53,0;119,54,0;120,54,0;121,54,0;122,54,0;119,55,0;120,55,0;121,55,0;122,55,0</Nodes>
        <PropertyData symbol-ref="target_area" value="16" />
        <PropertyVectorData symbol-ref="ECM_anchor" value="120.5,53.5,0" />
      </Cell>
      <Cell id="10">
        <Nodes>102,56,0;103,56,0;104,56,0;105,56,0;102,57,0;103,57,0;104,57,0;105,57,0;102,58,0;103,58,0;104,58,0;105,58,0;102,59,0;103,59,0;104,59,0;105,59,0;102,60,0;103,60,0;104,60,0;105,60,0</Nodes>
        <PropertyData symbol-ref="target_area" value="20" />
        <PropertyVectorData symbol-ref="ECM_anchor" value="103.5,58,0" />
      </Cell>
      <Cell id="11">
        <Nodes>119,56,0;120,56,0;121,56,0;122,56,0;119,57,0;120,57,0;121,57,0;122,57,0;119,58,0;120,58,0;121,58,0;122,58,0;119,59,0;120,59,0;121,59,0;122,59,0;119,60,0;120,60,0;121,60,0;122,60,0</Nodes>
        <PropertyData symbol-ref="target_area" value="20" />
        <PropertyVectorData symbol-ref="ECM_anchor" value="120.5,58,0" />
      </Cell>
    </Population>
    <Population type="stroma" size="0">
      <Cell id="47">
        <Nodes>8,9,0;9,9,0;10,9,0;11,9,0;12,9,0;7,10,0;8,10,0;9,10,0;10,10,0;11,10,0;12,10,0;13,10,0;6,11,0;7,11,0;8,11,0;9,11,0;10,11,0;11,11,0;12,11,0;13,11,0;6,12,0;7,12,0;8,12,0;9,12,0;10,12,0;11,12,0;12,12,0;13,12,0;14,12,0;6,13,0;7,13,0;8,13,0;9,13,0;10,13,0;11,13,0;12,13,0;13,13,0;14,13,0;7,14,0;8,14,0;9,14,0;10,14,0;11,14,0;12,14,0;13,14,0;7,15,0;8,15,0;9,15,0;10,15,0;11,15,0;12,15,0;10,16,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="9.8653846,12.153846,0" />
      </Cell>
      <Cell id="48">
        <Nodes>59,29,0;60,29,0;61,29,0;62,29,0;57,30,0;58,30,0;59,30,0;60,30,0;61,30,0;62,30,0;63,30,0;57,31,0;58,31,0;59,31,0;60,31,0;61,31,0;62,31,0;63,31,0;64,31,0;57,32,0;58,32,0;59,32,0;60,32,0;61,32,0;62,32,0;63,32,0;64,32,0;57,33,0;58,33,0;59,33,0;60,33,0;61,33,0;62,33,0;63,33,0;64,33,0;57,34,0;58,34,0;59,34,0;60,34,0;61,34,0;62,34,0;63,34,0;64,34,0;58,35,0;59,35,0;60,35,0;61,35,0;62,35,0;63,35,0;60,36,0;61,36,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="60.431373,32.313725,0" />
      </Cell>
      <Cell id="49">
        <Nodes>158,49,0;159,49,0;160,49,0;161,49,0;162,49,0;157,50,0;158,50,0;159,50,0;160,50,0;161,50,0;162,50,0;163,50,0;156,51,0;157,51,0;158,51,0;159,51,0;160,51,0;161,51,0;162,51,0;163,51,0;164,51,0;156,52,0;157,52,0;158,52,0;159,52,0;160,52,0;161,52,0;162,52,0;163,52,0;164,52,0;156,53,0;157,53,0;158,53,0;159,53,0;160,53,0;161,53,0;162,53,0;163,53,0;164,53,0;157,54,0;158,54,0;159,54,0;160,54,0;161,54,0;162,54,0;163,54,0;158,55,0;159,55,0;160,55,0;161,55,0;162,55,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="160,52,0" />
      </Cell>
      <Cell id="50">
        <Nodes>91,8,0;92,8,0;93,8,0;94,8,0;95,8,0;90,9,0;91,9,0;92,9,0;93,9,0;94,9,0;95,9,0;96,9,0;90,10,0;91,10,0;92,10,0;93,10,0;94,10,0;95,10,0;96,10,0;97,10,0;89,11,0;90,11,0;91,11,0;92,11,0;93,11,0;94,11,0;95,11,0;96,11,0;97,11,0;90,12,0;91,12,0;92,12,0;93,12,0;94,12,0;95,12,0;96,12,0;97,12,0;90,13,0;91,13,0;92,13,0;93,13,0;94,13,0;95,13,0;96,13,0;91,14,0;92,14,0;93,14,0;94,14,0;95,14,0;96,14,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="93.22,11.06,0" />
      </Cell>
      <Cell id="51">
        <Nodes>179,18,0;180,18,0;181,18,0;177,19,0;178,19,0;179,19,0;180,19,0;181,19,0;182,19,0;176,20,0;177,20,0;178,20,0;179,20,0;180,20,0;181,20,0;182,20,0;183,20,0;176,21,0;177,21,0;178,21,0;179,21,0;180,21,0;181,21,0;182,21,0;183,21,0;184,21,0;176,22,0;177,22,0;178,22,0;179,22,0;180,22,0;181,22,0;182,22,0;183,22,0;184,22,0;176,23,0;177,23,0;178,23,0;179,23,0;180,23,0;181,23,0;182,23,0;183,23,0;177,24,0;178,24,0;179,24,0;180,24,0;181,24,0;182,24,0;183,24,0;178,25,0;179,25,0;180,25,0;181,25,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="179.75926,21.611111,0" />
      </Cell>
      <Cell id="52">
        <Nodes>28,19,0;29,19,0;30,19,0;31,19,0;32,19,0;27,20,0;28,20,0;29,20,0;30,20,0;31,20,0;32,20,0;33,20,0;26,21,0;27,21,0;28,21,0;29,21,0;30,21,0;31,21,0;32,21,0;33,21,0;34,21,0;26,22,0;27,22,0;28,22,0;29,22,0;30,22,0;31,22,0;32,22,0;33,22,0;34,22,0;26,23,0;27,23,0;28,23,0;29,23,0;30,23,0;31,23,0;32,23,0;33,23,0;34,23,0;27,24,0;28,24,0;29,24,0;30,24,0;31,24,0;32,24,0;33,24,0;28,25,0;29,25,0;30,25,0;31,25,0;32,25,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="30,22,0" />
      </Cell>
      <Cell id="53">
        <Nodes>64,12,0;65,12,0;66,12,0;67,12,0;68,12,0;63,13,0;64,13,0;65,13,0;66,13,0;67,13,0;68,13,0;69,13,0;63,14,0;64,14,0;65,14,0;66,14,0;67,14,0;68,14,0;69,14,0;70,14,0;62,15,0;63,15,0;64,15,0;65,15,0;66,15,0;67,15,0;68,15,0;69,15,0;70,15,0;63,16,0;64,16,0;65,16,0;66,16,0;67,16,0;68,16,0;69,16,0;70,16,0;63,17,0;64,17,0;65,17,0;66,17,0;67,17,0;68,17,0;69,17,0;64,18,0;65,18,0;66,18,0;67,18,0;68,18,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="66.163265,15,0" />
      </Cell>
      <Cell id="54">
        <Nodes>135,33,0;136,33,0;137,33,0;138,33,0;139,33,0;140,33,0;134,34,0;135,34,0;136,34,0;137,34,0;138,34,0;139,34,0;140,34,0;141,34,0;134,35,0;135,35,0;136,35,0;137,35,0;138,35,0;139,35,0;140,35,0;141,35,0;134,36,0;135,36,0;136,36,0;137,36,0;138,36,0;139,36,0;140,36,0;141,36,0;134,37,0;135,37,0;136,37,0;137,37,0;138,37,0;139,37,0;140,37,0;141,37,0;134,38,0;135,38,0;136,38,0;137,38,0;138,38,0;139,38,0;140,38,0;141,38,0;135,39,0;136,39,0;137,39,0;138,39,0;139,39,0;140,39,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="137.5,36,0" />
      </Cell>
      <Cell id="55">
        <Nodes>183,12,0;184,12,0;185,12,0;186,12,0;187,12,0;188,12,0;182,13,0;183,13,0;184,13,0;185,13,0;186,13,0;187,13,0;188,13,0;182,14,0;183,14,0;184,14,0;185,14,0;186,14,0;187,14,0;188,14,0;189,14,0;181,15,0;182,15,0;183,15,0;184,15,0;185,15,0;186,15,0;187,15,0;188,15,0;189,15,0;182,16,0;183,16,0;184,16,0;185,16,0;186,16,0;187,16,0;188,16,0;189,16,0;182,17,0;183,17,0;184,17,0;185,17,0;186,17,0;187,17,0;188,17,0;183,18,0;184,18,0;185,18,0;186,18,0;187,18,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="185.22,14.94,0" />
      </Cell>
      <Cell id="56">
        <Nodes>177,4,0;178,4,0;179,4,0;180,4,0;181,4,0;182,4,0;176,5,0;177,5,0;178,5,0;179,5,0;180,5,0;181,5,0;182,5,0;183,5,0;176,6,0;177,6,0;178,6,0;179,6,0;180,6,0;181,6,0;182,6,0;183,6,0;176,7,0;177,7,0;178,7,0;179,7,0;180,7,0;181,7,0;182,7,0;183,7,0;176,8,0;177,8,0;178,8,0;179,8,0;180,8,0;181,8,0;182,8,0;183,8,0;176,9,0;177,9,0;178,9,0;179,9,0;180,9,0;181,9,0;182,9,0;177,10,0;178,10,0;179,10,0;180,10,0;181,10,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="179.38,6.9,0" />
      </Cell>
      <Cell id="57">
        <Nodes>106,18,0;103,19,0;104,19,0;105,19,0;106,19,0;107,19,0;108,19,0;102,20,0;103,20,0;104,20,0;105,20,0;106,20,0;107,20,0;108,20,0;109,20,0;102,21,0;103,21,0;104,21,0;105,21,0;106,21,0;107,21,0;108,21,0;109,21,0;102,22,0;103,22,0;104,22,0;105,22,0;106,22,0;107,22,0;108,22,0;109,22,0;110,22,0;102,23,0;103,23,0;104,23,0;105,23,0;106,23,0;107,23,0;108,23,0;109,23,0;103,24,0;104,24,0;105,24,0;106,24,0;107,24,0;108,24,0;109,24,0;104,25,0;105,25,0;106,25,0;107,25,0;108,25,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="105.71154,21.826923,0" />
      </Cell>
      <Cell id="58">
        <Nodes>76,33,0;77,33,0;78,33,0;79,33,0;80,33,0;75,34,0;76,34,0;77,34,0;78,34,0;79,34,0;80,34,0;81,34,0;74,35,0;75,35,0;76,35,0;77,35,0;78,35,0;79,35,0;80,35,0;81,35,0;74,36,0;75,36,0;76,36,0;77,36,0;78,36,0;79,36,0;80,36,0;81,36,0;82,36,0;74,37,0;75,37,0;76,37,0;77,37,0;78,37,0;79,37,0;80,37,0;81,37,0;82,37,0;75,38,0;76,38,0;77,38,0;78,38,0;79,38,0;80,38,0;81,38,0;75,39,0;76,39,0;77,39,0;78,39,0;79,39,0;80,39,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="77.862745,36.078431,0" />
      </Cell>
      <Cell id="59">
        <Nodes>96,30,0;97,30,0;98,30,0;94,31,0;95,31,0;96,31,0;97,31,0;98,31,0;99,31,0;100,31,0;93,32,0;94,32,0;95,32,0;96,32,0;97,32,0;98,32,0;99,32,0;100,32,0;93,33,0;94,33,0;95,33,0;96,33,0;97,33,0;98,33,0;99,33,0;100,33,0;101,33,0;93,34,0;94,34,0;95,34,0;96,34,0;97,34,0;98,34,0;99,34,0;100,34,0;101,34,0;93,35,0;94,35,0;95,35,0;96,35,0;97,35,0;98,35,0;99,35,0;100,35,0;94,36,0;95,36,0;96,36,0;97,36,0;98,36,0;99,36,0;100,36,0;96,37,0;97,37,0;98,37,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="96.851852,33.5,0" />
      </Cell>
      <Cell id="60">
        <Nodes>79,49,0;80,49,0;77,50,0;78,50,0;79,50,0;80,50,0;81,50,0;82,50,0;76,51,0;77,51,0;78,51,0;79,51,0;80,51,0;81,51,0;82,51,0;83,51,0;76,52,0;77,52,0;78,52,0;79,52,0;80,52,0;81,52,0;82,52,0;83,52,0;76,53,0;77,53,0;78,53,0;79,53,0;80,53,0;81,53,0;82,53,0;83,53,0;76,54,0;77,54,0;78,54,0;79,54,0;80,54,0;81,54,0;82,54,0;83,54,0;76,55,0;77,55,0;78,55,0;79,55,0;80,55,0;81,55,0;82,55,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="79.425532,52.404255,0" />
      </Cell>
      <Cell id="61">
        <Nodes>134,21,0;135,21,0;136,21,0;137,21,0;138,21,0;133,22,0;134,22,0;135,22,0;136,22,0;137,22,0;138,22,0;139,22,0;132,23,0;133,23,0;134,23,0;135,23,0;136,23,0;137,23,0;138,23,0;139,23,0;140,23,0;132,24,0;133,24,0;134,24,0;135,24,0;136,24,0;137,24,0;138,24,0;139,24,0;140,24,0;132,25,0;133,25,0;134,25,0;135,25,0;136,25,0;137,25,0;138,25,0;139,25,0;140,25,0;133,26,0;134,26,0;135,26,0;136,26,0;137,26,0;138,26,0;139,26,0;134,27,0;135,27,0;136,27,0;137,27,0;138,27,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="136,24,0" />
      </Cell>
      <Cell id="62">
        <Nodes>21,33,0;22,33,0;19,34,0;20,34,0;21,34,0;22,34,0;23,34,0;24,34,0;18,35,0;19,35,0;20,35,0;21,35,0;22,35,0;23,35,0;24,35,0;25,35,0;18,36,0;19,36,0;20,36,0;21,36,0;22,36,0;23,36,0;24,36,0;25,36,0;17,37,0;18,37,0;19,37,0;20,37,0;21,37,0;22,37,0;23,37,0;24,37,0;25,37,0;18,38,0;19,38,0;20,38,0;21,38,0;22,38,0;23,38,0;24,38,0;25,38,0;18,39,0;19,39,0;20,39,0;21,39,0;22,39,0;23,39,0;24,39,0;20,40,0;21,40,0;22,40,0;23,40,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="21.346154,36.692308,0" />
      </Cell>
      <Cell id="63">
        <Nodes>155,31,0;156,31,0;157,31,0;158,31,0;159,31,0;154,32,0;155,32,0;156,32,0;157,32,0;158,32,0;159,32,0;160,32,0;153,33,0;154,33,0;155,33,0;156,33,0;157,33,0;158,33,0;159,33,0;160,33,0;161,33,0;153,34,0;154,34,0;155,34,0;156,34,0;157,34,0;158,34,0;159,34,0;160,34,0;161,34,0;153,35,0;154,35,0;155,35,0;156,35,0;157,35,0;158,35,0;159,35,0;160,35,0;161,35,0;154,36,0;155,36,0;156,36,0;157,36,0;158,36,0;159,36,0;160,36,0;154,37,0;155,37,0;156,37,0;157,37,0;158,37,0;159,37,0;157,38,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="156.9434,34.132075,0" />
      </Cell>
      <Cell id="64">
        <Nodes>114,13,0;115,13,0;116,13,0;112,14,0;113,14,0;114,14,0;115,14,0;116,14,0;117,14,0;112,15,0;113,15,0;114,15,0;115,15,0;116,15,0;117,15,0;118,15,0;111,16,0;112,16,0;113,16,0;114,16,0;115,16,0;116,16,0;117,16,0;118,16,0;119,16,0;111,17,0;112,17,0;113,17,0;114,17,0;115,17,0;116,17,0;117,17,0;118,17,0;119,17,0;111,18,0;112,18,0;113,18,0;114,18,0;115,18,0;116,18,0;117,18,0;118,18,0;112,19,0;113,19,0;114,19,0;115,19,0;116,19,0;117,19,0;118,19,0;113,20,0;114,20,0;115,20,0;116,20,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="114.83019,16.641509,0" />
      </Cell>
      <Cell id="65">
        <Nodes>17,4,0;18,4,0;19,4,0;20,4,0;21,4,0;16,5,0;17,5,0;18,5,0;19,5,0;20,5,0;21,5,0;22,5,0;15,6,0;16,6,0;17,6,0;18,6,0;19,6,0;20,6,0;21,6,0;22,6,0;23,6,0;15,7,0;16,7,0;17,7,0;18,7,0;19,7,0;20,7,0;21,7,0;22,7,0;23,7,0;15,8,0;16,8,0;17,8,0;18,8,0;19,8,0;20,8,0;21,8,0;22,8,0;23,8,0;16,9,0;17,9,0;18,9,0;19,9,0;20,9,0;21,9,0;22,9,0;17,10,0;18,10,0;19,10,0;20,10,0;21,10,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="19,7,0" />
      </Cell>
      <Cell id="66">
        <Nodes>113,26,0;114,26,0;115,26,0;116,26,0;112,27,0;113,27,0;114,27,0;115,27,0;116,27,0;117,27,0;111,28,0;112,28,0;113,28,0;114,28,0;115,28,0;116,28,0;117,28,0;118,28,0;111,29,0;112,29,0;113,29,0;114,29,0;115,29,0;116,29,0;117,29,0;118,29,0;111,30,0;112,30,0;113,30,0;114,30,0;115,30,0;116,30,0;117,30,0;118,30,0;111,31,0;112,31,0;113,31,0;114,31,0;115,31,0;116,31,0;117,31,0;118,31,0;112,32,0;113,32,0;114,32,0;115,32,0;116,32,0;117,32,0;114,33,0;115,33,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="114.5,29.36,0" />
      </Cell>
      <Cell id="67">
        <Nodes>61,44,0;62,44,0;63,44,0;64,44,0;65,44,0;60,45,0;61,45,0;62,45,0;63,45,0;64,45,0;65,45,0;66,45,0;60,46,0;61,46,0;62,46,0;63,46,0;64,46,0;65,46,0;66,46,0;67,46,0;59,47,0;60,47,0;61,47,0;62,47,0;63,47,0;64,47,0;65,47,0;66,47,0;67,47,0;60,48,0;61,48,0;62,48,0;63,48,0;64,48,0;65,48,0;66,48,0;67,48,0;60,49,0;61,49,0;62,49,0;63,49,0;64,49,0;65,49,0;66,49,0;61,50,0;62,50,0;63,50,0;64,50,0;65,50,0;66,50,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="63.22,47.06,0" />
      </Cell>
      <Cell id="68">
        <Nodes>39,23,0;40,23,0;41,23,0;42,23,0;43,23,0;38,24,0;39,24,0;40,24,0;41,24,0;42,24,0;43,24,0;44,24,0;38,25,0;39,25,0;40,25,0;41,25,0;42,25,0;43,25,0;44,25,0;45,25,0;37,26,0;38,26,0;39,26,0;40,26,0;41,26,0;42,26,0;43,26,0;44,26,0;45,26,0;38,27,0;39,27,0;40,27,0;41,27,0;42,27,0;43,27,0;44,27,0;45,27,0;38,28,0;39,28,0;40,28,0;41,28,0;42,28,0;43,28,0;44,28,0;45,28,0;39,29,0;40,29,0;41,29,0;42,29,0;43,29,0;44,29,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="41.294118,26.098039,0" />
      </Cell>
      <Cell id="69">
        <Nodes>40,46,0;41,46,0;42,46,0;43,46,0;44,46,0;39,47,0;40,47,0;41,47,0;42,47,0;43,47,0;44,47,0;45,47,0;38,48,0;39,48,0;40,48,0;41,48,0;42,48,0;43,48,0;44,48,0;45,48,0;38,49,0;39,49,0;40,49,0;41,49,0;42,49,0;43,49,0;44,49,0;45,49,0;46,49,0;38,50,0;39,50,0;40,50,0;41,50,0;42,50,0;43,50,0;44,50,0;45,50,0;39,51,0;40,51,0;41,51,0;42,51,0;43,51,0;44,51,0;45,51,0;40,52,0;41,52,0;42,52,0;43,52,0;44,52,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="41.836735,49,0" />
      </Cell>
      <Cell id="70">
        <Nodes>30,50,0;31,50,0;32,50,0;33,50,0;34,50,0;35,50,0;29,51,0;30,51,0;31,51,0;32,51,0;33,51,0;34,51,0;35,51,0;36,51,0;29,52,0;30,52,0;31,52,0;32,52,0;33,52,0;34,52,0;35,52,0;36,52,0;28,53,0;29,53,0;30,53,0;31,53,0;32,53,0;33,53,0;34,53,0;35,53,0;36,53,0;29,54,0;30,54,0;31,54,0;32,54,0;33,54,0;34,54,0;35,54,0;36,54,0;29,55,0;30,55,0;31,55,0;32,55,0;33,55,0;34,55,0;35,55,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="32.326087,52.565217,0" />
      </Cell>
      <Cell id="71">
        <Nodes>74,24,0;75,24,0;76,24,0;77,24,0;78,24,0;73,25,0;74,25,0;75,25,0;76,25,0;77,25,0;78,25,0;79,25,0;72,26,0;73,26,0;74,26,0;75,26,0;76,26,0;77,26,0;78,26,0;79,26,0;72,27,0;73,27,0;74,27,0;75,27,0;76,27,0;77,27,0;78,27,0;79,27,0;72,28,0;73,28,0;74,28,0;75,28,0;76,28,0;77,28,0;78,28,0;79,28,0;72,29,0;73,29,0;74,29,0;75,29,0;76,29,0;77,29,0;78,29,0;79,29,0;73,30,0;74,30,0;75,30,0;76,30,0;77,30,0;78,30,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="75.62,27.1,0" />
      </Cell>
      <Cell id="72">
        <Nodes>87,15,0;88,15,0;85,16,0;86,16,0;87,16,0;88,16,0;89,16,0;90,16,0;84,17,0;85,17,0;86,17,0;87,17,0;88,17,0;89,17,0;90,17,0;91,17,0;84,18,0;85,18,0;86,18,0;87,18,0;88,18,0;89,18,0;90,18,0;91,18,0;84,19,0;85,19,0;86,19,0;87,19,0;88,19,0;89,19,0;90,19,0;91,19,0;84,20,0;85,20,0;86,20,0;87,20,0;88,20,0;89,20,0;90,20,0;91,20,0;85,21,0;86,21,0;87,21,0;88,21,0;89,21,0;90,21,0;86,22,0;87,22,0;88,22,0;89,22,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="87.5,18.64,0" />
      </Cell>
      <Cell id="73">
        <Nodes>55,46,0;56,46,0;53,47,0;54,47,0;55,47,0;56,47,0;57,47,0;58,47,0;52,48,0;53,48,0;54,48,0;55,48,0;56,48,0;57,48,0;58,48,0;59,48,0;52,49,0;53,49,0;54,49,0;55,49,0;56,49,0;57,49,0;58,49,0;59,49,0;52,50,0;53,50,0;54,50,0;55,50,0;56,50,0;57,50,0;58,50,0;59,50,0;52,51,0;53,51,0;54,51,0;55,51,0;56,51,0;57,51,0;58,51,0;59,51,0;52,52,0;53,52,0;54,52,0;55,52,0;56,52,0;57,52,0;58,52,0;54,53,0;55,53,0;56,53,0;57,53,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="55.431373,49.686275,0" />
      </Cell>
      <Cell id="74">
        <Nodes>124,39,0;125,39,0;126,39,0;127,39,0;128,39,0;123,40,0;124,40,0;125,40,0;126,40,0;127,40,0;128,40,0;129,40,0;122,41,0;123,41,0;124,41,0;125,41,0;126,41,0;127,41,0;128,41,0;129,41,0;130,41,0;122,42,0;123,42,0;124,42,0;125,42,0;126,42,0;127,42,0;128,42,0;129,42,0;130,42,0;122,43,0;123,43,0;124,43,0;125,43,0;126,43,0;127,43,0;128,43,0;129,43,0;130,43,0;123,44,0;124,44,0;125,44,0;126,44,0;127,44,0;128,44,0;129,44,0;124,45,0;125,45,0;126,45,0;127,45,0;128,45,0;126,46,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="126,42.076923,0" />
      </Cell>
      <Cell id="75">
        <Nodes>132,8,0;133,8,0;134,8,0;135,8,0;136,8,0;131,9,0;132,9,0;133,9,0;134,9,0;135,9,0;136,9,0;137,9,0;131,10,0;132,10,0;133,10,0;134,10,0;135,10,0;136,10,0;137,10,0;138,10,0;130,11,0;131,11,0;132,11,0;133,11,0;134,11,0;135,11,0;136,11,0;137,11,0;138,11,0;130,12,0;131,12,0;132,12,0;133,12,0;134,12,0;135,12,0;136,12,0;137,12,0;138,12,0;131,13,0;132,13,0;133,13,0;134,13,0;135,13,0;136,13,0;137,13,0;132,14,0;133,14,0;134,14,0;135,14,0;136,14,0;137,14,0;134,15,0;135,15,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="134.15094,11.226415,0" />
      </Cell>
      <Cell id="76">
        <Nodes>98,39,0;99,39,0;96,40,0;97,40,0;98,40,0;99,40,0;100,40,0;101,40,0;95,41,0;96,41,0;97,41,0;98,41,0;99,41,0;100,41,0;101,41,0;94,42,0;95,42,0;96,42,0;97,42,0;98,42,0;99,42,0;100,42,0;101,42,0;102,42,0;94,43,0;95,43,0;96,43,0;97,43,0;98,43,0;99,43,0;100,43,0;101,43,0;102,43,0;95,44,0;96,44,0;97,44,0;98,44,0;99,44,0;100,44,0;101,44,0;102,44,0;95,45,0;96,45,0;97,45,0;98,45,0;99,45,0;100,45,0;101,45,0;96,46,0;97,46,0;98,46,0;99,46,0;100,46,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="98.150943,42.773585,0" />
      </Cell>
      <Cell id="77">
        <Nodes>187,2,0;188,2,0;189,2,0;190,2,0;186,3,0;187,3,0;188,3,0;189,3,0;190,3,0;191,3,0;192,3,0;185,4,0;186,4,0;187,4,0;188,4,0;189,4,0;190,4,0;191,4,0;192,4,0;185,5,0;186,5,0;187,5,0;188,5,0;189,5,0;190,5,0;191,5,0;192,5,0;193,5,0;185,6,0;186,6,0;187,6,0;188,6,0;189,6,0;190,6,0;191,6,0;192,6,0;193,6,0;185,7,0;186,7,0;187,7,0;188,7,0;189,7,0;190,7,0;191,7,0;192,7,0;186,8,0;187,8,0;188,8,0;189,8,0;190,8,0;191,8,0;188,9,0;189,9,0;190,9,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="188.75926,5.3888889,0" />
      </Cell>
      <Cell id="78">
        <Nodes>30,39,0;31,39,0;28,40,0;29,40,0;30,40,0;31,40,0;32,40,0;33,40,0;27,41,0;28,41,0;29,41,0;30,41,0;31,41,0;32,41,0;33,41,0;34,41,0;27,42,0;28,42,0;29,42,0;30,42,0;31,42,0;32,42,0;33,42,0;34,42,0;27,43,0;28,43,0;29,43,0;30,43,0;31,43,0;32,43,0;33,43,0;34,43,0;27,44,0;28,44,0;29,44,0;30,44,0;31,44,0;32,44,0;33,44,0;34,44,0;27,45,0;28,45,0;29,45,0;30,45,0;31,45,0;32,45,0;33,45,0;29,46,0;30,46,0;31,46,0;32,46,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="30.431373,42.686275,0" />
      </Cell>
      <Cell id="79">
        <Nodes>38,36,0;35,37,0;36,37,0;37,37,0;38,37,0;39,37,0;40,37,0;35,38,0;36,38,0;37,38,0;38,38,0;39,38,0;40,38,0;41,38,0;34,39,0;35,39,0;36,39,0;37,39,0;38,39,0;39,39,0;40,39,0;41,39,0;42,39,0;34,40,0;35,40,0;36,40,0;37,40,0;38,40,0;39,40,0;40,40,0;41,40,0;42,40,0;35,41,0;36,41,0;37,41,0;38,41,0;39,41,0;40,41,0;41,41,0;35,42,0;36,42,0;37,42,0;38,42,0;39,42,0;40,42,0;41,42,0;36,43,0;37,43,0;38,43,0;39,43,0;40,43,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="37.941176,39.823529,0" />
      </Cell>
      <Cell id="80">
        <Nodes>63,3,0;64,3,0;65,3,0;66,3,0;67,3,0;62,4,0;63,4,0;64,4,0;65,4,0;66,4,0;67,4,0;68,4,0;62,5,0;63,5,0;64,5,0;65,5,0;66,5,0;67,5,0;68,5,0;69,5,0;62,6,0;63,6,0;64,6,0;65,6,0;66,6,0;67,6,0;68,6,0;69,6,0;62,7,0;63,7,0;64,7,0;65,7,0;66,7,0;67,7,0;68,7,0;69,7,0;62,8,0;63,8,0;64,8,0;65,8,0;66,8,0;67,8,0;68,8,0;69,8,0;63,9,0;64,9,0;65,9,0;66,9,0;67,9,0;68,9,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="65.38,6.1,0" />
      </Cell>
      <Cell id="81">
        <Nodes>166,32,0;167,32,0;168,32,0;169,32,0;170,32,0;165,33,0;166,33,0;167,33,0;168,33,0;169,33,0;170,33,0;171,33,0;165,34,0;166,34,0;167,34,0;168,34,0;169,34,0;170,34,0;171,34,0;172,34,0;164,35,0;165,35,0;166,35,0;167,35,0;168,35,0;169,35,0;170,35,0;171,35,0;172,35,0;165,36,0;166,36,0;167,36,0;168,36,0;169,36,0;170,36,0;171,36,0;172,36,0;165,37,0;166,37,0;167,37,0;168,37,0;169,37,0;170,37,0;171,37,0;166,38,0;167,38,0;168,38,0;169,38,0;170,38,0;171,38,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="168.22,35.06,0" />
      </Cell>
      <Cell id="82">
        <Nodes>158,21,0;159,21,0;160,21,0;161,21,0;157,22,0;158,22,0;159,22,0;160,22,0;161,22,0;162,22,0;156,23,0;157,23,0;158,23,0;159,23,0;160,23,0;161,23,0;162,23,0;163,23,0;156,24,0;157,24,0;158,24,0;159,24,0;160,24,0;161,24,0;162,24,0;163,24,0;156,25,0;157,25,0;158,25,0;159,25,0;160,25,0;161,25,0;162,25,0;163,25,0;156,26,0;157,26,0;158,26,0;159,26,0;160,26,0;161,26,0;162,26,0;163,26,0;157,27,0;158,27,0;159,27,0;160,27,0;161,27,0;162,27,0;159,28,0;160,28,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="159.5,24.36,0" />
      </Cell>
      <Cell id="83">
        <Nodes>174,49,0;175,49,0;176,49,0;177,49,0;178,49,0;173,50,0;174,50,0;175,50,0;176,50,0;177,50,0;178,50,0;179,50,0;172,51,0;173,51,0;174,51,0;175,51,0;176,51,0;177,51,0;178,51,0;179,51,0;180,51,0;172,52,0;173,52,0;174,52,0;175,52,0;176,52,0;177,52,0;178,52,0;179,52,0;180,52,0;172,53,0;173,53,0;174,53,0;175,53,0;176,53,0;177,53,0;178,53,0;179,53,0;180,53,0;173,54,0;174,54,0;175,54,0;176,54,0;177,54,0;178,54,0;179,54,0;174,55,0;175,55,0;176,55,0;177,55,0;178,55,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="176,52,0" />
      </Cell>
      <Cell id="84">
        <Nodes>77,9,0;78,9,0;79,9,0;80,9,0;76,10,0;77,10,0;78,10,0;79,10,0;80,10,0;81,10,0;82,10,0;75,11,0;76,11,0;77,11,0;78,11,0;79,11,0;80,11,0;81,11,0;82,11,0;75,12,0;76,12,0;77,12,0;78,12,0;79,12,0;80,12,0;81,12,0;82,12,0;83,12,0;75,13,0;76,13,0;77,13,0;78,13,0;79,13,0;80,13,0;81,13,0;82,13,0;83,13,0;75,14,0;76,14,0;77,14,0;78,14,0;79,14,0;80,14,0;81,14,0;82,14,0;76,15,0;77,15,0;78,15,0;79,15,0;80,15,0;81,15,0;78,16,0;79,16,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="78.735849,12.320755,0" />
      </Cell>
      <Cell id="85">
        <Nodes>44,2,0;45,2,0;46,2,0;47,2,0;48,2,0;43,3,0;44,3,0;45,3,0;46,3,0;47,3,0;48,3,0;49,3,0;42,4,0;43,4,0;44,4,0;45,4,0;46,4,0;47,4,0;48,4,0;49,4,0;50,4,0;42,5,0;43,5,0;44,5,0;45,5,0;46,5,0;47,5,0;48,5,0;49,5,0;50,5,0;42,6,0;43,6,0;44,6,0;45,6,0;46,6,0;47,6,0;48,6,0;49,6,0;50,6,0;43,7,0;44,7,0;45,7,0;46,7,0;47,7,0;48,7,0;49,7,0;44,8,0;45,8,0;46,8,0;47,8,0;48,8,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="46,5,0" />
      </Cell>
      <Cell id="86">
        <Nodes>144,12,0;145,12,0;146,12,0;142,13,0;143,13,0;144,13,0;145,13,0;146,13,0;147,13,0;148,13,0;142,14,0;143,14,0;144,14,0;145,14,0;146,14,0;147,14,0;148,14,0;141,15,0;142,15,0;143,15,0;144,15,0;145,15,0;146,15,0;147,15,0;148,15,0;149,15,0;141,16,0;142,16,0;143,16,0;144,16,0;145,16,0;146,16,0;147,16,0;148,16,0;149,16,0;141,17,0;142,17,0;143,17,0;144,17,0;145,17,0;146,17,0;147,17,0;148,17,0;142,18,0;143,18,0;144,18,0;145,18,0;146,18,0;147,18,0;148,18,0;144,19,0;145,19,0;146,19,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="144.92453,15.528302,0" />
      </Cell>
      <Cell id="87">
        <Nodes>88,42,0;89,42,0;90,42,0;91,42,0;87,43,0;88,43,0;89,43,0;90,43,0;91,43,0;92,43,0;86,44,0;87,44,0;88,44,0;89,44,0;90,44,0;91,44,0;92,44,0;93,44,0;86,45,0;87,45,0;88,45,0;89,45,0;90,45,0;91,45,0;92,45,0;93,45,0;86,46,0;87,46,0;88,46,0;89,46,0;90,46,0;91,46,0;92,46,0;93,46,0;86,47,0;87,47,0;88,47,0;89,47,0;90,47,0;91,47,0;92,47,0;93,47,0;87,48,0;88,48,0;89,48,0;90,48,0;91,48,0;92,48,0;88,49,0;89,49,0;90,49,0;91,49,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="89.5,45.5,0" />
      </Cell>
      <Cell id="88">
        <Nodes>85,29,0;86,29,0;87,29,0;88,29,0;83,30,0;84,30,0;85,30,0;86,30,0;87,30,0;88,30,0;89,30,0;83,31,0;84,31,0;85,31,0;86,31,0;87,31,0;88,31,0;89,31,0;90,31,0;83,32,0;84,32,0;85,32,0;86,32,0;87,32,0;88,32,0;89,32,0;90,32,0;83,33,0;84,33,0;85,33,0;86,33,0;87,33,0;88,33,0;89,33,0;90,33,0;83,34,0;84,34,0;85,34,0;86,34,0;87,34,0;88,34,0;89,34,0;90,34,0;84,35,0;85,35,0;86,35,0;87,35,0;88,35,0;89,35,0;86,36,0;87,36,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="86.431373,32.313725,0" />
      </Cell>
      <Cell id="89">
        <Nodes>56,17,0;57,17,0;58,17,0;59,17,0;55,18,0;56,18,0;57,18,0;58,18,0;59,18,0;60,18,0;61,18,0;54,19,0;55,19,0;56,19,0;57,19,0;58,19,0;59,19,0;60,19,0;61,19,0;54,20,0;55,20,0;56,20,0;57,20,0;58,20,0;59,20,0;60,20,0;61,20,0;54,21,0;55,21,0;56,21,0;57,21,0;58,21,0;59,21,0;60,21,0;61,21,0;54,22,0;55,22,0;56,22,0;57,22,0;58,22,0;59,22,0;60,22,0;61,22,0;55,23,0;56,23,0;57,23,0;58,23,0;59,23,0;60,23,0;57,24,0;58,24,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="57.568627,20.313725,0" />
      </Cell>
      <Cell id="90">
        <Nodes>146,49,0;147,49,0;148,49,0;149,49,0;145,50,0;146,50,0;147,50,0;148,50,0;149,50,0;150,50,0;144,51,0;145,51,0;146,51,0;147,51,0;148,51,0;149,51,0;150,51,0;151,51,0;144,52,0;145,52,0;146,52,0;147,52,0;148,52,0;149,52,0;150,52,0;151,52,0;144,53,0;145,53,0;146,53,0;147,53,0;148,53,0;149,53,0;150,53,0;151,53,0;144,54,0;145,54,0;146,54,0;147,54,0;148,54,0;149,54,0;150,54,0;151,54,0;145,55,0;146,55,0;147,55,0;148,55,0;149,55,0;150,55,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="147.5,52.208333,0" />
      </Cell>
      <Cell id="91">
        <Nodes>146,27,0;147,27,0;144,28,0;145,28,0;146,28,0;147,28,0;148,28,0;149,28,0;143,29,0;144,29,0;145,29,0;146,29,0;147,29,0;148,29,0;149,29,0;150,29,0;143,30,0;144,30,0;145,30,0;146,30,0;147,30,0;148,30,0;149,30,0;150,30,0;143,31,0;144,31,0;145,31,0;146,31,0;147,31,0;148,31,0;149,31,0;150,31,0;143,32,0;144,32,0;145,32,0;146,32,0;147,32,0;148,32,0;149,32,0;150,32,0;144,33,0;145,33,0;146,33,0;147,33,0;148,33,0;149,33,0;145,34,0;146,34,0;147,34,0;148,34,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="146.5,30.64,0" />
      </Cell>
      <Cell id="92">
        <Nodes>42,10,0;43,10,0;44,10,0;45,10,0;40,11,0;41,11,0;42,11,0;43,11,0;44,11,0;45,11,0;46,11,0;40,12,0;41,12,0;42,12,0;43,12,0;44,12,0;45,12,0;46,12,0;47,12,0;39,13,0;40,13,0;41,13,0;42,13,0;43,13,0;44,13,0;45,13,0;46,13,0;47,13,0;39,14,0;40,14,0;41,14,0;42,14,0;43,14,0;44,14,0;45,14,0;46,14,0;47,14,0;40,15,0;41,15,0;42,15,0;43,15,0;44,15,0;45,15,0;46,15,0;40,16,0;41,16,0;42,16,0;43,16,0;44,16,0;45,16,0;46,16,0;42,17,0;43,17,0;44,17,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="43.111111,13.407407,0" />
      </Cell>
      <Cell id="93">
        <Nodes>172,41,0;169,42,0;170,42,0;171,42,0;172,42,0;173,42,0;174,42,0;169,43,0;170,43,0;171,43,0;172,43,0;173,43,0;174,43,0;175,43,0;168,44,0;169,44,0;170,44,0;171,44,0;172,44,0;173,44,0;174,44,0;175,44,0;176,44,0;168,45,0;169,45,0;170,45,0;171,45,0;172,45,0;173,45,0;174,45,0;175,45,0;176,45,0;168,46,0;169,46,0;170,46,0;171,46,0;172,46,0;173,46,0;174,46,0;175,46,0;169,47,0;170,47,0;171,47,0;172,47,0;173,47,0;174,47,0;175,47,0;170,48,0;171,48,0;172,48,0;173,48,0;174,48,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="171.86538,44.846154,0" />
      </Cell>
      <Cell id="94">
        <Nodes>150,8,0;151,8,0;152,8,0;153,8,0;154,8,0;149,9,0;150,9,0;151,9,0;152,9,0;153,9,0;154,9,0;155,9,0;149,10,0;150,10,0;151,10,0;152,10,0;153,10,0;154,10,0;155,10,0;156,10,0;148,11,0;149,11,0;150,11,0;151,11,0;152,11,0;153,11,0;154,11,0;155,11,0;156,11,0;148,12,0;149,12,0;150,12,0;151,12,0;152,12,0;153,12,0;154,12,0;155,12,0;156,12,0;149,13,0;150,13,0;151,13,0;152,13,0;153,13,0;154,13,0;155,13,0;150,14,0;151,14,0;152,14,0;153,14,0;154,14,0;155,14,0;151,15,0;152,15,0;153,15,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="152.12963,11.296296,0" />
      </Cell>
      <Cell id="95">
        <Nodes>193,49,0;194,49,0;191,50,0;192,50,0;193,50,0;194,50,0;195,50,0;196,50,0;190,51,0;191,51,0;192,51,0;193,51,0;194,51,0;195,51,0;196,51,0;197,51,0;190,52,0;191,52,0;192,52,0;193,52,0;194,52,0;195,52,0;196,52,0;197,52,0;190,53,0;191,53,0;192,53,0;193,53,0;194,53,0;195,53,0;196,53,0;197,53,0;190,54,0;191,54,0;192,54,0;193,54,0;194,54,0;195,54,0;196,54,0;197,54,0;191,55,0;192,55,0;193,55,0;194,55,0;195,55,0;196,55,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="193.5,52.347826,0" />
      </Cell>
      <Cell id="96">
        <Nodes>192,41,0;193,41,0;194,41,0;195,41,0;190,42,0;191,42,0;192,42,0;193,42,0;194,42,0;195,42,0;196,42,0;190,43,0;191,43,0;192,43,0;193,43,0;194,43,0;195,43,0;196,43,0;197,43,0;190,44,0;191,44,0;192,44,0;193,44,0;194,44,0;195,44,0;196,44,0;197,44,0;190,45,0;191,45,0;192,45,0;193,45,0;194,45,0;195,45,0;196,45,0;197,45,0;190,46,0;191,46,0;192,46,0;193,46,0;194,46,0;195,46,0;196,46,0;197,46,0;191,47,0;192,47,0;193,47,0;194,47,0;195,47,0;196,47,0;193,48,0;194,48,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="193.43137,44.313725,0" />
      </Cell>
      <Cell id="97">
        <Nodes>5,22,0;2,23,0;3,23,0;4,23,0;5,23,0;6,23,0;7,23,0;2,24,0;3,24,0;4,24,0;5,24,0;6,24,0;7,24,0;8,24,0;1,25,0;2,25,0;3,25,0;4,25,0;5,25,0;6,25,0;7,25,0;8,25,0;9,25,0;1,26,0;2,26,0;3,26,0;4,26,0;5,26,0;6,26,0;7,26,0;8,26,0;9,26,0;1,27,0;2,27,0;3,27,0;4,27,0;5,27,0;6,27,0;7,27,0;8,27,0;2,28,0;3,28,0;4,28,0;5,28,0;6,28,0;7,28,0;8,28,0;3,29,0;4,29,0;5,29,0;6,29,0;7,29,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="4.8653846,25.846154,0" />
      </Cell>
      <Cell id="98">
        <Nodes>10,47,0;11,47,0;12,47,0;13,47,0;14,47,0;9,48,0;10,48,0;11,48,0;12,48,0;13,48,0;14,48,0;15,48,0;8,49,0;9,49,0;10,49,0;11,49,0;12,49,0;13,49,0;14,49,0;15,49,0;16,49,0;8,50,0;9,50,0;10,50,0;11,50,0;12,50,0;13,50,0;14,50,0;15,50,0;16,50,0;8,51,0;9,51,0;10,51,0;11,51,0;12,51,0;13,51,0;14,51,0;15,51,0;16,51,0;9,52,0;10,52,0;11,52,0;12,52,0;13,52,0;14,52,0;15,52,0;9,53,0;10,53,0;11,53,0;12,53,0;13,53,0;14,53,0;12,54,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="11.943396,50.132075,0" />
      </Cell>
      <Cell id="99">
        <Nodes>177,34,0;178,34,0;179,34,0;175,35,0;176,35,0;177,35,0;178,35,0;179,35,0;180,35,0;181,35,0;175,36,0;176,36,0;177,36,0;178,36,0;179,36,0;180,36,0;181,36,0;182,36,0;174,37,0;175,37,0;176,37,0;177,37,0;178,37,0;179,37,0;180,37,0;181,37,0;182,37,0;174,38,0;175,38,0;176,38,0;177,38,0;178,38,0;179,38,0;180,38,0;181,38,0;182,38,0;175,39,0;176,39,0;177,39,0;178,39,0;179,39,0;180,39,0;181,39,0;182,39,0;175,40,0;176,40,0;177,40,0;178,40,0;179,40,0;180,40,0;181,40,0;177,41,0;178,41,0;179,41,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="178.14815,37.5,0" />
      </Cell>
      <Cell id="100">
        <Nodes>104,33,0;105,33,0;106,33,0;107,33,0;103,34,0;104,34,0;105,34,0;106,34,0;107,34,0;108,34,0;102,35,0;103,35,0;104,35,0;105,35,0;106,35,0;107,35,0;108,35,0;109,35,0;102,36,0;103,36,0;104,36,0;105,36,0;106,36,0;107,36,0;108,36,0;109,36,0;102,37,0;103,37,0;104,37,0;105,37,0;106,37,0;107,37,0;108,37,0;109,37,0;102,38,0;103,38,0;104,38,0;105,38,0;106,38,0;107,38,0;108,38,0;109,38,0;103,39,0;104,39,0;105,39,0;106,39,0;107,39,0;108,39,0;104,40,0;105,40,0;106,40,0;107,40,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="105.5,36.5,0" />
      </Cell>
      <Cell id="101">
        <Nodes>65,22,0;66,22,0;63,23,0;64,23,0;65,23,0;66,23,0;67,23,0;68,23,0;62,24,0;63,24,0;64,24,0;65,24,0;66,24,0;67,24,0;68,24,0;69,24,0;62,25,0;63,25,0;64,25,0;65,25,0;66,25,0;67,25,0;68,25,0;69,25,0;62,26,0;63,26,0;64,26,0;65,26,0;66,26,0;67,26,0;68,26,0;69,26,0;62,27,0;63,27,0;64,27,0;65,27,0;66,27,0;67,27,0;68,27,0;69,27,0;62,28,0;63,28,0;64,28,0;65,28,0;66,28,0;67,28,0;68,28,0;64,29,0;65,29,0;66,29,0;67,29,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="65.431373,25.686275,0" />
      </Cell>
      <Cell id="102">
        <Nodes>190,28,0;191,28,0;192,28,0;193,28,0;194,28,0;195,28,0;189,29,0;190,29,0;191,29,0;192,29,0;193,29,0;194,29,0;195,29,0;189,30,0;190,30,0;191,30,0;192,30,0;193,30,0;194,30,0;195,30,0;196,30,0;188,31,0;189,31,0;190,31,0;191,31,0;192,31,0;193,31,0;194,31,0;195,31,0;196,31,0;189,32,0;190,32,0;191,32,0;192,32,0;193,32,0;194,32,0;195,32,0;196,32,0;189,33,0;190,33,0;191,33,0;192,33,0;193,33,0;194,33,0;195,33,0;190,34,0;191,34,0;192,34,0;193,34,0;194,34,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="192.22,30.94,0" />
      </Cell>
      <Cell id="103">
        <Nodes>125,18,0;126,18,0;127,18,0;123,19,0;124,19,0;125,19,0;126,19,0;127,19,0;128,19,0;129,19,0;123,20,0;124,20,0;125,20,0;126,20,0;127,20,0;128,20,0;129,20,0;130,20,0;122,21,0;123,21,0;124,21,0;125,21,0;126,21,0;127,21,0;128,21,0;129,21,0;130,21,0;122,22,0;123,22,0;124,22,0;125,22,0;126,22,0;127,22,0;128,22,0;129,22,0;130,22,0;123,23,0;124,23,0;125,23,0;126,23,0;127,23,0;128,23,0;129,23,0;130,23,0;124,24,0;125,24,0;126,24,0;127,24,0;128,24,0;129,24,0;125,25,0;126,25,0;127,25,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="126.20755,21.45283,0" />
      </Cell>
      <Cell id="104">
        <Nodes>106,1,0;107,1,0;108,1,0;109,1,0;104,2,0;105,2,0;106,2,0;107,2,0;108,2,0;109,2,0;110,2,0;104,3,0;105,3,0;106,3,0;107,3,0;108,3,0;109,3,0;110,3,0;111,3,0;103,4,0;104,4,0;105,4,0;106,4,0;107,4,0;108,4,0;109,4,0;110,4,0;111,4,0;103,5,0;104,5,0;105,5,0;106,5,0;107,5,0;108,5,0;109,5,0;110,5,0;111,5,0;104,6,0;105,6,0;106,6,0;107,6,0;108,6,0;109,6,0;110,6,0;105,7,0;106,7,0;107,7,0;108,7,0;109,7,0;110,7,0;106,8,0;107,8,0;108,8,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="107.16981,4.3584906,0" />
      </Cell>
      <Cell id="105">
        <Nodes>150,17,0;151,17,0;152,17,0;153,17,0;149,18,0;150,18,0;151,18,0;152,18,0;153,18,0;154,18,0;148,19,0;149,19,0;150,19,0;151,19,0;152,19,0;153,19,0;154,19,0;155,19,0;148,20,0;149,20,0;150,20,0;151,20,0;152,20,0;153,20,0;154,20,0;155,20,0;148,21,0;149,21,0;150,21,0;151,21,0;152,21,0;153,21,0;154,21,0;155,21,0;148,22,0;149,22,0;150,22,0;151,22,0;152,22,0;153,22,0;154,22,0;155,22,0;149,23,0;150,23,0;151,23,0;152,23,0;153,23,0;154,23,0;151,24,0;152,24,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="151.5,20.36,0" />
      </Cell>
      <Cell id="106">
        <Nodes>146,38,0;147,38,0;148,38,0;149,38,0;150,38,0;145,39,0;146,39,0;147,39,0;148,39,0;149,39,0;150,39,0;151,39,0;144,40,0;145,40,0;146,40,0;147,40,0;148,40,0;149,40,0;150,40,0;151,40,0;144,41,0;145,41,0;146,41,0;147,41,0;148,41,0;149,41,0;150,41,0;151,41,0;152,41,0;144,42,0;145,42,0;146,42,0;147,42,0;148,42,0;149,42,0;150,42,0;151,42,0;152,42,0;145,43,0;146,43,0;147,43,0;148,43,0;149,43,0;150,43,0;151,43,0;145,44,0;146,44,0;147,44,0;148,44,0;149,44,0;150,44,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="147.86275,41.078431,0" />
      </Cell>
      <Cell id="107">
        <Nodes>133,46,0;134,46,0;135,46,0;136,46,0;132,47,0;133,47,0;134,47,0;135,47,0;136,47,0;137,47,0;138,47,0;131,48,0;132,48,0;133,48,0;134,48,0;135,48,0;136,48,0;137,48,0;138,48,0;131,49,0;132,49,0;133,49,0;134,49,0;135,49,0;136,49,0;137,49,0;138,49,0;139,49,0;131,50,0;132,50,0;133,50,0;134,50,0;135,50,0;136,50,0;137,50,0;138,50,0;139,50,0;131,51,0;132,51,0;133,51,0;134,51,0;135,51,0;136,51,0;137,51,0;138,51,0;132,52,0;133,52,0;134,52,0;135,52,0;136,52,0;137,52,0;134,53,0;135,53,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="134.73585,49.320755,0" />
      </Cell>
      <Cell id="108">
        <Nodes>168,15,0;169,15,0;170,15,0;166,16,0;167,16,0;168,16,0;169,16,0;170,16,0;171,16,0;172,16,0;165,17,0;166,17,0;167,17,0;168,17,0;169,17,0;170,17,0;171,17,0;172,17,0;165,18,0;166,18,0;167,18,0;168,18,0;169,18,0;170,18,0;171,18,0;172,18,0;173,18,0;165,19,0;166,19,0;167,19,0;168,19,0;169,19,0;170,19,0;171,19,0;172,19,0;173,19,0;165,20,0;166,20,0;167,20,0;168,20,0;169,20,0;170,20,0;171,20,0;172,20,0;166,21,0;167,21,0;168,21,0;169,21,0;170,21,0;171,21,0;172,21,0;168,22,0;169,22,0;170,22,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="168.85185,18.5,0" />
      </Cell>
      <Cell id="109">
        <Nodes>11,32,0;12,32,0;13,32,0;14,32,0;15,32,0;10,33,0;11,33,0;12,33,0;13,33,0;14,33,0;15,33,0;16,33,0;9,34,0;10,34,0;11,34,0;12,34,0;13,34,0;14,34,0;15,34,0;16,34,0;9,35,0;10,35,0;11,35,0;12,35,0;13,35,0;14,35,0;15,35,0;16,35,0;9,36,0;10,36,0;11,36,0;12,36,0;13,36,0;14,36,0;15,36,0;16,36,0;9,37,0;10,37,0;11,37,0;12,37,0;13,37,0;14,37,0;15,37,0;16,37,0;10,38,0;11,38,0;12,38,0;13,38,0;14,38,0;15,38,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="12.62,35.1,0" />
      </Cell>
      <Cell id="110">
        <Nodes>83,1,0;84,1,0;85,1,0;86,1,0;87,1,0;82,2,0;83,2,0;84,2,0;85,2,0;86,2,0;87,2,0;88,2,0;82,3,0;83,3,0;84,3,0;85,3,0;86,3,0;87,3,0;88,3,0;89,3,0;81,4,0;82,4,0;83,4,0;84,4,0;85,4,0;86,4,0;87,4,0;88,4,0;89,4,0;81,5,0;82,5,0;83,5,0;84,5,0;85,5,0;86,5,0;87,5,0;88,5,0;89,5,0;82,6,0;83,6,0;84,6,0;85,6,0;86,6,0;87,6,0;88,6,0;89,6,0;83,7,0;84,7,0;85,7,0;86,7,0;87,7,0;88,7,0;85,8,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="85.207547,4.1886792,0" />
      </Cell>
      <Cell id="111">
        <Nodes>16,18,0;17,18,0;18,18,0;19,18,0;20,18,0;15,19,0;16,19,0;17,19,0;18,19,0;19,19,0;20,19,0;21,19,0;15,20,0;16,20,0;17,20,0;18,20,0;19,20,0;20,20,0;21,20,0;22,20,0;14,21,0;15,21,0;16,21,0;17,21,0;18,21,0;19,21,0;20,21,0;21,21,0;22,21,0;15,22,0;16,22,0;17,22,0;18,22,0;19,22,0;20,22,0;21,22,0;22,22,0;15,23,0;16,23,0;17,23,0;18,23,0;19,23,0;20,23,0;21,23,0;16,24,0;17,24,0;18,24,0;19,24,0;20,24,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="18.163265,21,0" />
      </Cell>
      <Cell id="112">
        <Nodes>53,1,0;54,1,0;55,1,0;56,1,0;52,2,0;53,2,0;54,2,0;55,2,0;56,2,0;57,2,0;51,3,0;52,3,0;53,3,0;54,3,0;55,3,0;56,3,0;57,3,0;58,3,0;51,4,0;52,4,0;53,4,0;54,4,0;55,4,0;56,4,0;57,4,0;58,4,0;51,5,0;52,5,0;53,5,0;54,5,0;55,5,0;56,5,0;57,5,0;58,5,0;51,6,0;52,6,0;53,6,0;54,6,0;55,6,0;56,6,0;57,6,0;58,6,0;52,7,0;53,7,0;54,7,0;55,7,0;56,7,0;57,7,0;53,8,0;54,8,0;55,8,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="54.470588,4.4313725,0" />
      </Cell>
      <Cell id="113">
        <Nodes>94,16,0;95,16,0;96,16,0;97,16,0;98,16,0;93,17,0;94,17,0;95,17,0;96,17,0;97,17,0;98,17,0;99,17,0;93,18,0;94,18,0;95,18,0;96,18,0;97,18,0;98,18,0;99,18,0;100,18,0;92,19,0;93,19,0;94,19,0;95,19,0;96,19,0;97,19,0;98,19,0;99,19,0;100,19,0;92,20,0;93,20,0;94,20,0;95,20,0;96,20,0;97,20,0;98,20,0;99,20,0;100,20,0;93,21,0;94,21,0;95,21,0;96,21,0;97,21,0;98,21,0;99,21,0;94,22,0;95,22,0;96,22,0;97,22,0;98,22,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="96.08,19.02,0" />
      </Cell>
      <Cell id="114">
        <Nodes>52,37,0;53,37,0;54,37,0;55,37,0;51,38,0;52,38,0;53,38,0;54,38,0;55,38,0;56,38,0;57,38,0;50,39,0;51,39,0;52,39,0;53,39,0;54,39,0;55,39,0;56,39,0;57,39,0;50,40,0;51,40,0;52,40,0;53,40,0;54,40,0;55,40,0;56,40,0;57,40,0;50,41,0;51,41,0;52,41,0;53,41,0;54,41,0;55,41,0;56,41,0;57,41,0;50,42,0;51,42,0;52,42,0;53,42,0;54,42,0;55,42,0;56,42,0;57,42,0;51,43,0;52,43,0;53,43,0;54,43,0;55,43,0;56,43,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="53.571429,40.163265,0" />
      </Cell>
      <Cell id="115">
        <Nodes>32,2,0;29,3,0;30,3,0;31,3,0;32,3,0;33,3,0;34,3,0;29,4,0;30,4,0;31,4,0;32,4,0;33,4,0;34,4,0;35,4,0;28,5,0;29,5,0;30,5,0;31,5,0;32,5,0;33,5,0;34,5,0;35,5,0;36,5,0;28,6,0;29,6,0;30,6,0;31,6,0;32,6,0;33,6,0;34,6,0;35,6,0;36,6,0;28,7,0;29,7,0;30,7,0;31,7,0;32,7,0;33,7,0;34,7,0;35,7,0;36,7,0;29,8,0;30,8,0;31,8,0;32,8,0;33,8,0;34,8,0;35,8,0;30,9,0;31,9,0;32,9,0;33,9,0;34,9,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="31.943396,5.8679245,0" />
      </Cell>
      <Cell id="116">
        <Nodes>102,9,0;103,9,0;104,9,0;105,9,0;106,9,0;101,10,0;102,10,0;103,10,0;104,10,0;105,10,0;106,10,0;107,10,0;100,11,0;101,11,0;102,11,0;103,11,0;104,11,0;105,11,0;106,11,0;107,11,0;108,11,0;100,12,0;101,12,0;102,12,0;103,12,0;104,12,0;105,12,0;106,12,0;107,12,0;108,12,0;100,13,0;101,13,0;102,13,0;103,13,0;104,13,0;105,13,0;106,13,0;107,13,0;108,13,0;101,14,0;102,14,0;103,14,0;104,14,0;105,14,0;106,14,0;107,14,0;102,15,0;103,15,0;104,15,0;105,15,0;106,15,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="104,12,0" />
      </Cell>
      <Cell id="117">
        <Nodes>141,3,0;142,3,0;143,3,0;144,3,0;140,4,0;141,4,0;142,4,0;143,4,0;144,4,0;145,4,0;146,4,0;139,5,0;140,5,0;141,5,0;142,5,0;143,5,0;144,5,0;145,5,0;146,5,0;139,6,0;140,6,0;141,6,0;142,6,0;143,6,0;144,6,0;145,6,0;146,6,0;139,7,0;140,7,0;141,7,0;142,7,0;143,7,0;144,7,0;145,7,0;146,7,0;139,8,0;140,8,0;141,8,0;142,8,0;143,8,0;144,8,0;145,8,0;146,8,0;140,9,0;141,9,0;142,9,0;143,9,0;144,9,0;145,9,0;142,10,0;143,10,0;144,10,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="142.59615,6.3846154,0" />
      </Cell>
      <Cell id="118">
        <Nodes>73,2,0;74,2,0;75,2,0;76,2,0;72,3,0;73,3,0;74,3,0;75,3,0;76,3,0;77,3,0;71,4,0;72,4,0;73,4,0;74,4,0;75,4,0;76,4,0;77,4,0;78,4,0;71,5,0;72,5,0;73,5,0;74,5,0;75,5,0;76,5,0;77,5,0;78,5,0;71,6,0;72,6,0;73,6,0;74,6,0;75,6,0;76,6,0;77,6,0;78,6,0;71,7,0;72,7,0;73,7,0;74,7,0;75,7,0;76,7,0;77,7,0;78,7,0;72,8,0;73,8,0;74,8,0;75,8,0;76,8,0;77,8,0;73,9,0;74,9,0;75,9,0;76,9,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="74.5,5.5,0" />
      </Cell>
      <Cell id="119">
        <Nodes>34,12,0;35,12,0;36,12,0;32,13,0;33,13,0;34,13,0;35,13,0;36,13,0;37,13,0;38,13,0;32,14,0;33,14,0;34,14,0;35,14,0;36,14,0;37,14,0;38,14,0;31,15,0;32,15,0;33,15,0;34,15,0;35,15,0;36,15,0;37,15,0;38,15,0;39,15,0;31,16,0;32,16,0;33,16,0;34,16,0;35,16,0;36,16,0;37,16,0;38,16,0;39,16,0;32,17,0;33,17,0;34,17,0;35,17,0;36,17,0;37,17,0;38,17,0;39,17,0;32,18,0;33,18,0;34,18,0;35,18,0;36,18,0;37,18,0;38,18,0;34,19,0;35,19,0;36,19,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="35.075472,15.528302,0" />
      </Cell>
      <Cell id="120">
        <Nodes>3,43,0;4,43,0;5,43,0;6,43,0;2,44,0;3,44,0;4,44,0;5,44,0;6,44,0;7,44,0;8,44,0;1,45,0;2,45,0;3,45,0;4,45,0;5,45,0;6,45,0;7,45,0;8,45,0;1,46,0;2,46,0;3,46,0;4,46,0;5,46,0;6,46,0;7,46,0;8,46,0;1,47,0;2,47,0;3,47,0;4,47,0;5,47,0;6,47,0;7,47,0;8,47,0;1,48,0;2,48,0;3,48,0;4,48,0;5,48,0;6,48,0;7,48,0;8,48,0;2,49,0;3,49,0;4,49,0;5,49,0;6,49,0;7,49,0;4,50,0;5,50,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="4.5686275,46.313725,0" />
      </Cell>
      <Cell id="121">
        <Nodes>15,41,0;16,41,0;17,41,0;18,41,0;19,41,0;20,41,0;14,42,0;15,42,0;16,42,0;17,42,0;18,42,0;19,42,0;20,42,0;21,42,0;14,43,0;15,43,0;16,43,0;17,43,0;18,43,0;19,43,0;20,43,0;21,43,0;14,44,0;15,44,0;16,44,0;17,44,0;18,44,0;19,44,0;20,44,0;21,44,0;14,45,0;15,45,0;16,45,0;17,45,0;18,45,0;19,45,0;20,45,0;21,45,0;15,46,0;16,46,0;17,46,0;18,46,0;19,46,0;20,46,0;21,46,0;16,47,0;17,47,0;18,47,0;19,47,0;20,47,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="17.62,43.9,0" />
      </Cell>
      <Cell id="122">
        <Nodes>22,49,0;23,49,0;24,49,0;20,50,0;21,50,0;22,50,0;23,50,0;24,50,0;25,50,0;19,51,0;20,51,0;21,51,0;22,51,0;23,51,0;24,51,0;25,51,0;26,51,0;19,52,0;20,52,0;21,52,0;22,52,0;23,52,0;24,52,0;25,52,0;26,52,0;19,53,0;20,53,0;21,53,0;22,53,0;23,53,0;24,53,0;25,53,0;26,53,0;19,54,0;20,54,0;21,54,0;22,54,0;23,54,0;24,54,0;25,54,0;26,54,0;20,55,0;21,55,0;22,55,0;23,55,0;24,55,0;25,55,0</Nodes>
        <PropertyVectorData symbol-ref="ECM_anchor" value="22.531915,52.276596,0" />
      </Cell>
    </Population>
    <Population type="blastocoel" size="0">
      <Cell id="176">
        <Nodes>67,73,0;68,73,0;92,73,0;93,73,0;66,74,0;67,74,0;68,74,0;92,74,0;93,74,0;94,74,0;64,75,0;65,75,0;66,75,0;67,75,0;93,75,0;94,75,0;95,75,0;96,75,0;63,76,0;64,76,0;65,76,0;66,76,0;67,76,0;68,76,0;92,76,0;93,76,0;94,76,0;95,76,0;96,76,0;97,76,0;62,77,0;63,77,0;64,77,0;65,77,0;66,77,0;67,77,0;68,77,0;92,77,0;93,77,0;94,77,0;95,77,0;96,77,0;97,77,0;98,77,0;61,78,0;62,78,0;63,78,0;64,78,0;65,78,0;66,78,0;67,78,0;68,78,0;69,78,0;91,78,0;92,78,0;93,78,0;94,78,0;95,78,0;96,78,0;97,78,0;98,78,0;99,78,0;61,79,0;62,79,0;63,79,0;64,79,0;65,79,0;66,79,0;67,79,0;68,79,0;69,79,0;70,79,0;90,79,0;91,79,0;92,79,0;93,79,0;94,79,0;95,79,0;96,79,0;97,79,0;98,79,0;99,79,0;60,80,0;61,80,0;62,80,0;63,80,0;64,80,0;65,80,0;66,80,0;67,80,0;68,80,0;69,80,0;70,80,0;71,80,0;89,80,0;90,80,0;91,80,0;92,80,0;93,80,0;94,80,0;95,80,0;96,80,0;97,80,0;98,80,0;99,80,0;100,80,0;59,81,0;60,81,0;61,81,0;62,81,0;63,81,0;64,81,0;65,81,0;66,81,0;67,81,0;68,81,0;69,81,0;70,81,0;71,81,0;72,81,0;73,81,0;87,81,0;88,81,0;89,81,0;90,81,0;91,81,0;92,81,0;93,81,0;94,81,0;95,81,0;96,81,0;97,81,0;98,81,0;99,81,0;100,81,0;101,81,0;59,82,0;60,82,0;61,82,0;62,82,0;63,82,0;64,82,0;65,82,0;66,82,0;67,82,0;68,82,0;69,82,0;70,82,0;71,82,0;72,82,0;73,82,0;74,82,0;75,82,0;76,82,0;77,82,0;78,82,0;79,82,0;81,82,0;82,82,0;83,82,0;84,82,0;85,82,0;86,82,0;87,82,0;88,82,0;89,82,0;90,82,0;91,82,0;92,82,0;93,82,0;94,82,0;95,82,0;96,82,0;97,82,0;98,82,0;99,82,0;100,82,0;101,82,0;58,83,0;59,83,0;60,83,0;61,83,0;62,83,0;63,83,0;64,83,0;65,83,0;66,83,0;67,83,0;68,83,0;69,83,0;70,83,0;71,83,0;72,83,0;73,83,0;74,83,0;75,83,0;76,83,0;77,83,0;78,83,0;79,83,0;80,83,0;81,83,0;82,83,0;83,83,0;84,83,0;85,83,0;86,83,0;87,83,0;88,83,0;89,83,0;90,83,0;91,83,0;92,83,0;93,83,0;94,83,0;95,83,0;96,83,0;97,83,0;98,83,0;99,83,0;100,83,0;101,83,0;102,83,0;58,84,0;59,84,0;60,84,0;61,84,0;62,84,0;63,84,0;64,84,0;65,84,0;66,84,0;67,84,0;68,84,0;69,84,0;70,84,0;71,84,0;72,84,0;73,84,0;74,84,0;75,84,0;76,84,0;77,84,0;78,84,0;79,84,0;80,84,0;81,84,0;82,84,0;83,84,0;84,84,0;85,84,0;86,84,0;87,84,0;88,84,0;89,84,0;90,84,0;91,84,0;92,84,0;93,84,0;94,84,0;95,84,0;96,84,0;97,84,0;98,84,0;99,84,0;100,84,0;101,84,0;102,84,0;57,85,0;58,85,0;59,85,0;60,85,0;61,85,0;62,85,0;63,85,0;64,85,0;65,85,0;66,85,0;67,85,0;68,85,0;69,85,0;70,85,0;71,85,0;72,85,0;73,85,0;74,85,0;75,85,0;76,85,0;77,85,0;78,85,0;79,85,0;80,85,0;81,85,0;82,85,0;83,85,0;84,85,0;85,85,0;86,85,0;87,85,0;88,85,0;89,85,0;90,85,0;91,85,0;92,85,0;93,85,0;94,85,0;95,85,0;96,85,0;97,85,0;98,85,0;99,85,0;100,85,0;101,85,0;102,85,0;103,85,0;57,86,0;58,86,0;59,86,0;60,86,0;61,86,0;62,86,0;63,86,0;64,86,0;65,86,0;66,86,0;67,86,0;68,86,0;69,86,0;70,86,0;71,86,0;72,86,0;73,86,0;74,86,0;75,86,0;76,86,0;77,86,0;78,86,0;79,86,0;80,86,0;81,86,0;82,86,0;83,86,0;84,86,0;85,86,0;86,86,0;87,86,0;88,86,0;89,86,0;90,86,0;91,86,0;92,86,0;93,86,0;94,86,0;95,86,0;96,86,0;97,86,0;98,86,0;99,86,0;100,86,0;101,86,0;102,86,0;103,86,0;57,87,0;58,87,0;59,87,0;60,87,0;61,87,0;62,87,0;63,87,0;64,87,0;65,87,0;66,87,0;67,87,0;68,87,0;69,87,0;70,87,0;71,87,0;72,87,0;73,87,0;74,87,0;75,87,0;76,87,0;77,87,0;78,87,0;79,87,0;80,87,0;81,87,0;82,87,0;83,87,0;84,87,0;85,87,0;86,87,0;87,87,0;88,87,0;89,87,0;90,87,0;91,87,0;92,87,0;93,87,0;94,87,0;95,87,0;96,87,0;97,87,0;98,87,0;99,87,0;100,87,0;101,87,0;102,87,0;103,87,0;56,88,0;57,88,0;58,88,0;59,88,0;60,88,0;61,88,0;62,88,0;63,88,0;64,88,0;65,88,0;66,88,0;67,88,0;68,88,0;69,88,0;70,88,0;71,88,0;72,88,0;73,88,0;74,88,0;75,88,0;76,88,0;77,88,0;78,88,0;79,88,0;80,88,0;81,88,0;82,88,0;83,88,0;84,88,0;85,88,0;86,88,0;87,88,0;88,88,0;89,88,0;90,88,0;91,88,0;92,88,0;93,88,0;94,88,0;95,88,0;96,88,0;97,88,0;98,88,0;99,88,0;100,88,0;101,88,0;102,88,0;103,88,0;104,88,0;56,89,0;57,89,0;58,89,0;59,89,0;60,89,0;61,89,0;62,89,0;63,89,0;64,89,0;65,89,0;66,89,0;67,89,0;68,89,0;69,89,0;70,89,0;71,89,0;72,89,0;73,89,0;74,89,0;75,89,0;76,89,0;77,89,0;78,89,0;79,89,0;80,89,0;81,89,0;82,89,0;83,89,0;84,89,0;85,89,0;86,89,0;87,89,0;88,89,0;89,89,0;90,89,0;91,89,0;92,89,0;93,89,0;94,89,0;95,89,0;96,89,0;97,89,0;98,89,0;99,89,0;100,89,0;101,89,0;102,89,0;103,89,0;104,89,0;56,90,0;57,90,0;58,90,0;59,90,0;60,90,0;61,90,0;62,90,0;63,90,0;64,90,0;65,90,0;66,90,0;67,90,0;68,90,0;69,90,0;70,90,0;71,90,0;72,90,0;73,90,0;74,90,0;75,90,0;76,90,0;77,90,0;78,90,0;79,90,0;80,90,0;81,90,0;82,90,0;83,90,0;84,90,0;85,90,0;86,90,0;87,90,0;88,90,0;89,90,0;90,90,0;91,90,0;92,90,0;93,90,0;94,90,0;95,90,0;96,90,0;97,90,0;98,90,0;99,90,0;100,90,0;101,90,0;102,90,0;103,90,0;104,90,0;56,91,0;57,91,0;58,91,0;59,91,0;60,91,0;61,91,0;62,91,0;63,91,0;64,91,0;65,91,0;66,91,0;67,91,0;68,91,0;69,91,0;70,91,0;71,91,0;72,91,0;73,91,0;74,91,0;75,91,0;76,91,0;77,91,0;78,91,0;79,91,0;80,91,0;81,91,0;82,91,0;83,91,0;84,91,0;85,91,0;86,91,0;87,91,0;88,91,0;89,91,0;90,91,0;91,91,0;92,91,0;93,91,0;94,91,0;95,91,0;96,91,0;97,91,0;98,91,0;99,91,0;100,91,0;101,91,0;102,91,0;103,91,0;104,91,0;56,92,0;57,92,0;58,92,0;59,92,0;60,92,0;61,92,0;62,92,0;63,92,0;64,92,0;65,92,0;66,92,0;67,92,0;68,92,0;69,92,0;70,92,0;71,92,0;72,92,0;73,92,0;74,92,0;75,92,0;76,92,0;77,92,0;78,92,0;79,92,0;80,92,0;81,92,0;82,92,0;83,92,0;84,92,0;85,92,0;86,92,0;87,92,0;88,92,0;89,92,0;90,92,0;91,92,0;92,92,0;93,92,0;94,92,0;95,92,0;96,92,0;97,92,0;98,92,0;99,92,0;100,92,0;101,92,0;102,92,0;103,92,0;104,92,0;56,93,0;57,93,0;58,93,0;59,93,0;60,93,0;61,93,0;62,93,0;63,93,0;64,93,0;65,93,0;66,93,0;67,93,0;68,93,0;69,93,0;70,93,0;71,93,0;72,93,0;73,93,0;74,93,0;75,93,0;76,93,0;77,93,0;78,93,0;79,93,0;80,93,0;81,93,0;82,93,0;83,93,0;84,93,0;85,93,0;86,93,0;87,93,0;88,93,0;89,93,0;90,93,0;91,93,0;92,93,0;93,93,0;94,93,0;95,93,0;96,93,0;97,93,0;98,93,0;99,93,0;100,93,0;101,93,0;102,93,0;103,93,0;104,93,0;56,94,0;57,94,0;58,94,0;59,94,0;60,94,0;61,94,0;62,94,0;63,94,0;64,94,0;65,94,0;66,94,0;67,94,0;68,94,0;69,94,0;70,94,0;71,94,0;72,94,0;73,94,0;74,94,0;75,94,0;76,94,0;77,94,0;78,94,0;79,94,0;80,94,0;81,94,0;82,94,0;83,94,0;84,94,0;85,94,0;86,94,0;87,94,0;88,94,0;89,94,0;90,94,0;91,94,0;92,94,0;93,94,0;94,94,0;95,94,0;96,94,0;97,94,0;98,94,0;99,94,0;100,94,0;101,94,0;102,94,0;103,94,0;104,94,0;56,95,0;57,95,0;58,95,0;59,95,0;60,95,0;61,95,0;62,95,0;63,95,0;64,95,0;65,95,0;66,95,0;67,95,0;68,95,0;69,95,0;70,95,0;71,95,0;72,95,0;73,95,0;74,95,0;75,95,0;76,95,0;77,95,0;78,95,0;79,95,0;80,95,0;81,95,0;82,95,0;83,95,0;84,95,0;85,95,0;86,95,0;87,95,0;88,95,0;89,95,0;90,95,0;91,95,0;92,95,0;93,95,0;94,95,0;95,95,0;96,95,0;97,95,0;98,95,0;99,95,0;100,95,0;101,95,0;102,95,0;103,95,0;104,95,0;56,96,0;57,96,0;58,96,0;59,96,0;60,96,0;61,96,0;62,96,0;63,96,0;64,96,0;65,96,0;66,96,0;67,96,0;68,96,0;69,96,0;70,96,0;71,96,0;72,96,0;73,96,0;74,96,0;75,96,0;76,96,0;77,96,0;78,96,0;79,96,0;80,96,0;81,96,0;82,96,0;83,96,0;84,96,0;85,96,0;86,96,0;87,96,0;88,96,0;89,96,0;90,96,0;91,96,0;92,96,0;93,96,0;94,96,0;95,96,0;96,96,0;97,96,0;98,96,0;99,96,0;100,96,0;101,96,0;102,96,0;103,96,0;104,96,0;56,97,0;57,97,0;58,97,0;59,97,0;60,97,0;61,97,0;62,97,0;63,97,0;64,97,0;65,97,0;66,97,0;67,97,0;68,97,0;69,97,0;70,97,0;71,97,0;72,97,0;73,97,0;74,97,0;75,97,0;76,97,0;77,97,0;78,97,0;79,97,0;80,97,0;81,97,0;82,97,0;83,97,0;84,97,0;85,97,0;86,97,0;87,97,0;88,97,0;89,97,0;90,97,0;91,97,0;92,97,0;93,97,0;94,97,0;95,97,0;96,97,0;97,97,0;98,97,0;99,97,0;100,97,0;101,97,0;102,97,0;103,97,0;104,97,0;56,98,0;57,98,0;58,98,0;59,98,0;60,98,0;61,98,0;62,98,0;63,98,0;64,98,0;65,98,0;66,98,0;67,98,0;68,98,0;69,98,0;70,98,0;71,98,0;72,98,0;73,98,0;74,98,0;75,98,0;76,98,0;77,98,0;78,98,0;79,98,0;80,98,0;81,98,0;82,98,0;83,98,0;84,98,0;85,98,0;86,98,0;87,98,0;88,98,0;89,98,0;90,98,0;91,98,0;92,98,0;93,98,0;94,98,0;95,98,0;96,98,0;97,98,0;98,98,0;99,98,0;100,98,0;101,98,0;102,98,0;103,98,0;104,98,0;56,99,0;57,99,0;58,99,0;59,99,0;60,99,0;61,99,0;62,99,0;63,99,0;64,99,0;65,99,0;66,99,0;67,99,0;68,99,0;69,99,0;70,99,0;71,99,0;72,99,0;73,99,0;74,99,0;75,99,0;76,99,0;77,99,0;78,99,0;79,99,0;80,99,0;81,99,0;82,99,0;83,99,0;84,99,0;85,99,0;86,99,0;87,99,0;88,99,0;89,99,0;90,99,0;91,99,0;92,99,0;93,99,0;94,99,0;95,99,0;96,99,0;97,99,0;98,99,0;99,99,0;100,99,0;101,99,0;102,99,0;103,99,0;104,99,0;56,100,0;57,100,0;58,100,0;59,100,0;60,100,0;61,100,0;62,100,0;63,100,0;64,100,0;65,100,0;66,100,0;67,100,0;68,100,0;69,100,0;70,100,0;71,100,0;72,100,0;73,100,0;74,100,0;75,100,0;76,100,0;77,100,0;78,100,0;79,100,0;80,100,0;81,100,0;82,100,0;83,100,0;84,100,0;85,100,0;86,100,0;87,100,0;88,100,0;89,100,0;90,100,0;91,100,0;92,100,0;93,100,0;94,100,0;95,100,0;96,100,0;97,100,0;98,100,0;99,100,0;100,100,0;101,100,0;102,100,0;103,100,0;104,100,0;57,101,0;58,101,0;59,101,0;60,101,0;61,101,0;62,101,0;63,101,0;64,101,0;65,101,0;66,101,0;67,101,0;68,101,0;69,101,0;70,101,0;71,101,0;72,101,0;73,101,0;74,101,0;75,101,0;76,101,0;77,101,0;78,101,0;79,101,0;80,101,0;81,101,0;82,101,0;83,101,0;84,101,0;85,101,0;86,101,0;87,101,0;88,101,0;89,101,0;90,101,0;91,101,0;92,101,0;93,101,0;94,101,0;95,101,0;96,101,0;97,101,0;98,101,0;99,101,0;100,101,0;101,101,0;102,101,0;103,101,0;57,102,0;58,102,0;59,102,0;60,102,0;61,102,0;62,102,0;63,102,0;64,102,0;65,102,0;66,102,0;67,102,0;68,102,0;69,102,0;70,102,0;71,102,0;72,102,0;73,102,0;74,102,0;75,102,0;76,102,0;77,102,0;78,102,0;79,102,0;80,102,0;81,102,0;82,102,0;83,102,0;84,102,0;85,102,0;86,102,0;87,102,0;88,102,0;89,102,0;90,102,0;91,102,0;92,102,0;93,102,0;94,102,0;95,102,0;96,102,0;97,102,0;98,102,0;99,102,0;100,102,0;101,102,0;102,102,0;103,102,0;57,103,0;58,103,0;59,103,0;60,103,0;61,103,0;62,103,0;63,103,0;64,103,0;65,103,0;66,103,0;67,103,0;68,103,0;69,103,0;70,103,0;71,103,0;72,103,0;73,103,0;74,103,0;75,103,0;76,103,0;77,103,0;78,103,0;79,103,0;80,103,0;81,103,0;82,103,0;83,103,0;84,103,0;85,103,0;86,103,0;87,103,0;88,103,0;89,103,0;90,103,0;91,103,0;92,103,0;93,103,0;94,103,0;95,103,0;96,103,0;97,103,0;98,103,0;99,103,0;100,103,0;101,103,0;102,103,0;103,103,0;58,104,0;59,104,0;60,104,0;61,104,0;62,104,0;63,104,0;64,104,0;65,104,0;66,104,0;67,104,0;68,104,0;69,104,0;70,104,0;71,104,0;72,104,0;73,104,0;74,104,0;75,104,0;76,104,0;77,104,0;78,104,0;79,104,0;80,104,0;81,104,0;82,104,0;83,104,0;84,104,0;85,104,0;86,104,0;87,104,0;88,104,0;89,104,0;90,104,0;91,104,0;92,104,0;93,104,0;94,104,0;95,104,0;96,104,0;97,104,0;98,104,0;99,104,0;100,104,0;101,104,0;102,104,0;58,105,0;59,105,0;60,105,0;61,105,0;62,105,0;63,105,0;64,105,0;65,105,0;66,105,0;67,105,0;68,105,0;69,105,0;70,105,0;71,105,0;72,105,0;73,105,0;74,105,0;75,105,0;76,105,0;77,105,0;78,105,0;79,105,0;80,105,0;81,105,0;82,105,0;83,105,0;84,105,0;85,105,0;86,105,0;87,105,0;88,105,0;89,105,0;90,105,0;91,105,0;92,105,0;93,105,0;94,105,0;95,105,0;96,105,0;97,105,0;98,105,0;99,105,0;100,105,0;101,105,0;102,105,0;59,106,0;60,106,0;61,106,0;62,106,0;63,106,0;64,106,0;65,106,0;66,106,0;67,106,0;68,106,0;69,106,0;70,106,0;71,106,0;72,106,0;73,106,0;74,106,0;75,106,0;76,106,0;77,106,0;78,106,0;79,106,0;80,106,0;81,106,0;82,106,0;83,106,0;84,106,0;85,106,0;86,106,0;87,106,0;88,106,0;89,106,0;90,106,0;91,106,0;92,106,0;93,106,0;94,106,0;95,106,0;96,106,0;97,106,0;98,106,0;99,106,0;100,106,0;101,106,0;59,107,0;60,107,0;61,107,0;62,107,0;63,107,0;64,107,0;65,107,0;66,107,0;67,107,0;68,107,0;69,107,0;70,107,0;71,107,0;72,107,0;73,107,0;74,107,0;75,107,0;76,107,0;77,107,0;78,107,0;79,107,0;80,107,0;81,107,0;82,107,0;83,107,0;84,107,0;85,107,0;86,107,0;87,107,0;88,107,0;89,107,0;90,107,0;91,107,0;92,107,0;93,107,0;94,107,0;95,107,0;96,107,0;97,107,0;98,107,0;99,107,0;100,107,0;101,107,0;60,108,0;61,108,0;62,108,0;63,108,0;64,108,0;65,108,0;66,108,0;67,108,0;68,108,0;69,108,0;70,108,0;71,108,0;72,108,0;73,108,0;74,108,0;75,108,0;76,108,0;77,108,0;78,108,0;79,108,0;80,108,0;81,108,0;82,108,0;83,108,0;84,108,0;85,108,0;86,108,0;87,108,0;88,108,0;89,108,0;90,108,0;91,108,0;92,108,0;93,108,0;94,108,0;95,108,0;96,108,0;97,108,0;98,108,0;99,108,0;100,108,0;61,109,0;62,109,0;63,109,0;64,109,0;65,109,0;66,109,0;67,109,0;68,109,0;69,109,0;70,109,0;71,109,0;72,109,0;73,109,0;74,109,0;75,109,0;76,109,0;77,109,0;78,109,0;79,109,0;80,109,0;81,109,0;82,109,0;83,109,0;84,109,0;85,109,0;86,109,0;87,109,0;88,109,0;89,109,0;90,109,0;91,109,0;92,109,0;93,109,0;94,109,0;95,109,0;96,109,0;97,109,0;98,109,0;99,109,0;61,110,0;62,110,0;63,110,0;64,110,0;65,110,0;66,110,0;67,110,0;68,110,0;69,110,0;70,110,0;71,110,0;72,110,0;73,110,0;74,110,0;75,110,0;76,110,0;77,110,0;78,110,0;79,110,0;80,110,0;81,110,0;82,110,0;83,110,0;84,110,0;85,110,0;86,110,0;87,110,0;88,110,0;89,110,0;90,110,0;91,110,0;92,110,0;93,110,0;94,110,0;95,110,0;96,110,0;97,110,0;98,110,0;99,110,0;62,111,0;63,111,0;64,111,0;65,111,0;66,111,0;67,111,0;68,111,0;69,111,0;70,111,0;71,111,0;72,111,0;73,111,0;74,111,0;75,111,0;76,111,0;77,111,0;78,111,0;79,111,0;80,111,0;81,111,0;82,111,0;83,111,0;84,111,0;85,111,0;86,111,0;87,111,0;88,111,0;89,111,0;90,111,0;91,111,0;92,111,0;93,111,0;94,111,0;95,111,0;96,111,0;97,111,0;98,111,0;63,112,0;64,112,0;65,112,0;66,112,0;67,112,0;68,112,0;69,112,0;70,112,0;71,112,0;72,112,0;73,112,0;74,112,0;75,112,0;76,112,0;77,112,0;78,112,0;79,112,0;80,112,0;81,112,0;82,112,0;83,112,0;84,112,0;85,112,0;86,112,0;87,112,0;88,112,0;89,112,0;90,112,0;91,112,0;92,112,0;93,112,0;94,112,0;95,112,0;96,112,0;97,112,0;64,113,0;65,113,0;66,113,0;67,113,0;68,113,0;69,113,0;70,113,0;71,113,0;72,113,0;73,113,0;74,113,0;75,113,0;76,113,0;77,113,0;78,113,0;79,113,0;80,113,0;81,113,0;82,113,0;83,113,0;84,113,0;85,113,0;86,113,0;87,113,0;88,113,0;89,113,0;90,113,0;91,113,0;92,113,0;93,113,0;94,113,0;95,113,0;96,113,0;66,114,0;67,114,0;68,114,0;69,114,0;70,114,0;71,114,0;72,114,0;73,114,0;74,114,0;75,114,0;76,114,0;77,114,0;78,114,0;79,114,0;80,114,0;81,114,0;82,114,0;83,114,0;84,114,0;85,114,0;86,114,0;87,114,0;88,114,0;89,114,0;90,114,0;91,114,0;92,114,0;93,114,0;94,114,0;67,115,0;68,115,0;69,115,0;70,115,0;71,115,0;72,115,0;73,115,0;74,115,0;75,115,0;76,115,0;77,115,0;78,115,0;79,115,0;80,115,0;81,115,0;82,115,0;83,115,0;84,115,0;85,115,0;86,115,0;87,115,0;88,115,0;89,115,0;90,115,0;91,115,0;92,115,0;93,115,0;69,116,0;70,116,0;71,116,0;72,116,0;73,116,0;74,116,0;75,116,0;76,116,0;77,116,0;78,116,0;79,116,0;80,116,0;81,116,0;82,116,0;83,116,0;84,116,0;85,116,0;86,116,0;87,116,0;88,116,0;89,116,0;90,116,0;91,116,0;71,117,0;72,117,0;73,117,0;74,117,0;75,117,0;76,117,0;77,117,0;78,117,0;79,117,0;80,117,0;81,117,0;82,117,0;83,117,0;84,117,0;85,117,0;86,117,0;87,117,0;88,117,0;89,117,0;74,118,0;75,118,0;76,118,0;77,118,0;78,118,0;79,118,0;80,118,0;81,118,0;82,118,0;83,118,0;84,118,0;85,118,0;86,118,0</Nodes>
      </Cell>
    </Population>
  </CellPopulations>
  <Analysis>
    <ModelGraph format="dot" reduced="false" />
    <Gnuplotter time-step="12" decorate="false" condition="abs(elapsed_hours-0)&lt;0.001 or abs(elapsed_hours-24)&lt;0.001 or abs(elapsed_hours-48)&lt;0.001 or abs(elapsed_hours-60)&lt;0.001 or abs(elapsed_hours-72)&lt;0.001">
      <Terminal name="png" size="900,700,0" />
      <Plot title="CREST cell types (3 um/node)">
        <Cells value="cell.type" min="0" max="8">
          <ColorMap>
            <Color value="0" color="#f8f3f0" />
            <Color value="1" color="#c59d59" />
            <Color value="2" color="#bd6d35" />
            <Color value="3" color="#68558d" />
            <Color value="4" color="#51ada9" />
            <Color value="5" color="#edb5b8" />
            <Color value="6" color="#cf7e96" />
            <Color value="7" color="#cb727a" />
            <Color value="8" color="#f5e4c9" />
          </ColorMap>
        </Cells>
      </Plot>
    </Gnuplotter>
    <Logger time-step="1">
      <Input>
        <Symbol symbol-ref="elapsed_hours" />
        <Symbol symbol-ref="dpf" />
        <Symbol symbol-ref="cell.id" />
        <Symbol symbol-ref="cell.type" />
        <Symbol symbol-ref="cell.center.x" />
        <Symbol symbol-ref="cell.center.y" />
        <Symbol symbol-ref="cell.volume" />
        <Symbol symbol-ref="cell.surface" />
        <Symbol symbol-ref="is_embryo" />
        <Symbol symbol-ref="is_trophoblast" />
        <Symbol symbol-ref="contact_maturation" />
        <Symbol symbol-ref="contact_hours" />
        <Symbol symbol-ref="fgf_sensed" />
        <Symbol symbol-ref="gland_sensed" />
        <Symbol symbol-ref="fgfr1_occupancy" />
        <Symbol symbol-ref="support_sensed" />
        <Symbol symbol-ref="AXL_state" />
        <Symbol symbol-ref="axl_drive" />
        <Symbol symbol-ref="pros_sensed" />
        <Symbol symbol-ref="matrix_sensed" />
        <Symbol symbol-ref="mmp_sensed" />
        <Symbol symbol-ref="epithelial_contact" />
        <Symbol symbol-ref="division_generation" />
        <Symbol symbol-ref="fluid_area" />
        <Symbol symbol-ref="target_area" />
      </Input>
      <Output>
        <TextOutput file-name="cells" file-format="csv" />
      </Output>
    </Logger>
    <TiffPlotter time-step="12" format="32bit" timelapse="true" compression="false">
      <Channel symbol-ref="cell.id" scale="false" />
      <Channel symbol-ref="cell.type" scale="false" />
      <Channel symbol-ref="ECM" scale="false" />
      <Channel symbol-ref="FGF2" scale="false" />
      <Channel symbol-ref="PROS1" scale="false" />
      <Channel symbol-ref="host_support" scale="false" />
      <Channel symbol-ref="MMP" scale="false" />
      <Channel symbol-ref="gland_signal" scale="false" />
    </TiffPlotter>
  </Analysis>
</MorpheusModel>

==> anc/Supplementary_Movies/14_Otsuki2025/model.xml <==
<?xml version="1.0" encoding="UTF-8"?>
<MorpheusModel version="4">
  <Description>
    <Title>Otsuki 2025: Hand2-Shh positional memory and regeneration</Title>
    <Details>Biologically grounded approximation of an experimental, conceptual model,
not a translation of a published computational simulation. Otsuki et al., Nature
642, 730-739, DOI 10.1038/s41586-025-09036-5, Fig.5f and Extended Data Fig.5c.
Explicit connective tissue CPM cells carry posterior memory, Hand2 and EGFP.
At day 0 the distal half has been amputated: only surviving stump cells exist.
The cut is open at x=96. A finite injury pulse in the reported 500 micrometre
source zone initiates a two-stage autonomous activation/differentiation program.
Hand2 primes Shh production in the highly activated subset; diffusing Shh
amplifies Hand2 and can permanently posteriorize competent anterior cells.
Anterior Fgf8 and posterior Shh interact, promoting cell growth and division.
The finite injury program decays without a time schedule, extinguishing Shh
and leaving low Hand2 memory in daughter cells. The closure program, diffusion,
cell sizes and rates are phenomenological; they are not paper measurements.
Time unit = day; 100 CPM sweeps/day; lattice spacing maps to 5 micrometres.
Transverse no-flux boundaries approximate a fixed-width 2D limb strip.
No imposed target length, shape, future cells, or prescribed cell count drives
outgrowth. The distal simulation boundary is well beyond the missing segment.
See scientific_grounding.md and parameter_table.csv for assumptions.</Details>
  </Description>
  <Global>
    <Constant symbol="dx_um" value="5" name="micrometres per lattice site (assumed)"/>
    <Constant symbol="cut_x" value="96" name="postamputation stump length, lattice sites"/>
    <Constant symbol="limb_width" value="128"/>
    <Constant symbol="source_zone" value="100" name="500 micrometre injury source-zone approximation"/>
    <Constant symbol="injury_rate" value="0.23" name="autonomous injury-cascade rate per day, assumed"/>
    <Constant symbol="h_wound" value="2.1"/>
    <Constant symbol="h_feedback" value="4.4"/>
    <Constant symbol="tau_h" value="1.5"/>
    <Constant symbol="tau_egfp" value="1.5"/>
    <Constant symbol="tau_egfp_clearance" value="6.5" name="non-labile reporter clearance time, days (assumed)"/>
    <Constant symbol="h_threshold" value="2.35"/>
    <Constant symbol="growth_rate" value="0.27" name="FGF-stimulated area growth per day, assumed"/>
    <Constant symbol="shh_response" value="1" name="1 control, 0 idealized BMS pathway block"/>
    <Constant symbol="hand2_enabled" value="1" name="1 control, 0 idealized Hand2 loss"/>
    <Function symbol="time_days"><Expression>time</Expression></Function>
    <Field symbol="Shh" value="0" name="extracellular Shh, arbitrary units">
      <Diffusion rate="576"/>
    </Field>
    <Field symbol="Fgf8" value="0" name="extracellular Fgf8, arbitrary units">
      <Diffusion rate="6000"/>
    </Field>
    <System solver="Euler [fixed, O(1)]" time-step="0.01">
      <DiffEqn symbol-ref="Shh"><Expression>shh_source - 1.5*Shh</Expression></DiffEqn>
      <DiffEqn symbol-ref="Fgf8"><Expression>fgf_source - 1.2*Fgf8</Expression></DiffEqn>
    </System>
  </Global>
  <Space>
    <Lattice class="square">
      <Size symbol="size" value="320, 128, 0"/>
      <Neighborhood><Order>2</Order></Neighborhood>
      <BoundaryConditions>
        <Condition boundary="x" type="noflux"/>
        <Condition boundary="y" type="noflux"/>
      </BoundaryConditions>
      <NodeLength value="1"/>
    </Lattice>
    <SpaceSymbol symbol="space"/>
  </Space>
  <Time>
    <StartTime value="0"/><StopTime value="39"/>
    <TimeSymbol symbol="time"/><RandomSeed value="2025"/>
    <SaveInterval value="0"/>
  </Time>
  <CellTypes>
    <CellType class="medium" name="medium">
      <Constant symbol="shh_source" value="0"/>
      <Constant symbol="fgf_source" value="0"/>
      <Constant symbol="hand2" value="0"/>
      <Constant symbol="memory" value="0"/>
      <Constant symbol="lineage" value="0"/>
      <Constant symbol="egfp" value="0"/>
    </CellType>
    <CellType class="biological" name="CT">
      <Property symbol="lineage" value="cell.center.y &lt; limb_width/2" name="original P lineage, inherited"/>
      <Property symbol="memory" value="lineage" name="stable posterior memory"/>
      <Property symbol="hand2" value="hand2_enabled*memory" name="Hand2 relative to posterior steady state"/>
      <Property symbol="egfp" value="hand2" name="non-labile EGFP reporter approximation"/>
      <Property symbol="injury0" value="exp(-max(0,cut_x-cell.center.x)/source_zone)" name="finite day-0 injury pulse in survivors"/>
      <Property symbol="injury1" value="0"/>
      <Property symbol="injury2" value="0"/>
      <Property symbol="shh_seen" value="0"/>
      <Property symbol="fgf_seen" value="0"/>
      <Property symbol="target_area" value="64"/>
      <Property symbol="generation" value="0"/>
      <Function symbol="competence"><Expression>injury2/(2*exp(-2))</Expression></Function>
      <Function symbol="shh_activity"><Expression>shh_response*shh_seen^2/(0.01^2+shh_seen^2)</Expression></Function>
      <Function symbol="shh_source"><Expression>1.8*competence^4*max(hand2-h_threshold,0)^2/(0.7^2+max(hand2-h_threshold,0)^2)*fgf_seen/(0.03+fgf_seen)</Expression></Function>
      <Function symbol="fgf_source"><Expression>competence*(1-memory)*(0.03+0.97*shh_activity)</Expression></Function>
      <Mapper name="Shh reception"><Input value="Shh"/><Output symbol-ref="shh_seen" mapping="average"/></Mapper>
      <Mapper name="Fgf8 reception"><Input value="Fgf8"/><Output symbol-ref="fgf_seen" mapping="average"/></Mapper>
      <System solver="Runge-Kutta [fixed, O(4)]" time-step="0.01">
        <DiffEqn symbol-ref="injury0"><Expression>-injury_rate*injury0</Expression></DiffEqn>
        <DiffEqn symbol-ref="injury1"><Expression>injury_rate*(injury0-injury1)</Expression></DiffEqn>
        <DiffEqn symbol-ref="injury2"><Expression>injury_rate*(injury1-injury2)</Expression></DiffEqn>
        <DiffEqn symbol-ref="memory"><Expression>0.12*competence*shh_activity*(1-memory)</Expression></DiffEqn>
        <DiffEqn symbol-ref="hand2"><Expression>(hand2_enabled*(memory*(1+h_wound*competence)+h_feedback*competence*shh_activity)-hand2)/tau_h</Expression></DiffEqn>
        <DiffEqn symbol-ref="egfp"><Expression>max(hand2-egfp,0)/tau_egfp - max(egfp-hand2,0)/tau_egfp_clearance</Expression></DiffEqn>
        <DiffEqn symbol-ref="target_area"><Expression>growth_rate*competence*fgf_seen/(0.06+fgf_seen)*target_area</Expression></DiffEqn>
      </System>
      <VolumeConstraint target="target_area" strength="1"/>
      <SurfaceConstraint mode="aspherity" target="1" strength="0.7"/>
      <ConnectivityConstraint/>
      <CellDivision division-plane="major" write-log="csv">
        <Condition>cell.volume &gt;= 120 and target_area &gt;= 124</Condition>
        <Triggers>
          <Rule symbol-ref="target_area"><Expression>target_area/2</Expression></Rule>
          <Rule symbol-ref="generation"><Expression>generation+1</Expression></Rule>
        </Triggers>
      </CellDivision>
    </CellType>
  </CellTypes>
  <CPM>
    <Interaction default="0">
      <Contact type1="CT" type2="CT" value="4"/>
      <Contact type1="CT" type2="medium" value="10"/>
    </Interaction>
    <MonteCarloSampler stepper="edgelist">
      <MCSDuration value="0.01"/>
      <Neighborhood><Order>2</Order></Neighborhood>
      <MetropolisKinetics temperature="2"/>
    </MonteCarloSampler>
    <ShapeSurface scaling="norm"><Neighborhood><Order>2</Order></Neighborhood></ShapeSurface>
  </CPM>
  <CellPopulations>
    <Population type="CT" size="0">
      <InitCellObjects mode="distance">
        <Arrangement repetitions="12, 16, 1" displacements="8, 8, 0">
          <Box origin="0, 0, 0" size="8, 8, 1"/>
        </Arrangement>
      </InitCellObjects>
    </Population>
  </CellPopulations>
  <Analysis>
    <Gnuplotter time-step="1" condition="abs(time_days-0)&lt;0.000001 or abs(time_days-7)&lt;0.000001 or abs(time_days-15)&lt;0.000001 or abs(time_days-28)&lt;0.000001 or abs(time_days-39)&lt;0.000001" decorate="true">
      <Terminal name="png"/>
      <Plot title="Hand2 per cell; x distal, upper half A / lower half P">
        <Cells value="hand2" min="0" max="7">
          <ColorMap>
            <Color value="0" color="#eeeeee"/><Color value="1" color="#a7cfe2"/>
            <Color value="3" color="#2275ad"/><Color value="7" color="#160a50"/>
          </ColorMap>
        </Cells>
      </Plot>
      <Plot title="Diffusing Shh, arbitrary units">
        <Field symbol-ref="Shh" min="0" max="0.2" surface="true"/>
      </Plot>
      <Plot title="Stable Hand2 memory (including daughter cells)">
        <Cells value="memory" min="0" max="1">
          <ColorMap><Color value="0" color="#eeeeee"/><Color value="1" color="#409dc4"/></ColorMap>
        </Cells>
      </Plot>
    </Gnuplotter>
    <Logger time-step="0.25">
      <Input>
        <Symbol symbol-ref="time_days"/><Symbol symbol-ref="cell.id"/>
        <Symbol symbol-ref="cell.center.x"/><Symbol symbol-ref="cell.center.y"/>
        <Symbol symbol-ref="cell.volume"/><Symbol symbol-ref="target_area"/>
        <Symbol symbol-ref="lineage"/><Symbol symbol-ref="memory"/>
        <Symbol symbol-ref="hand2"/><Symbol symbol-ref="egfp"/>
        <Symbol symbol-ref="competence"/><Symbol symbol-ref="shh_seen"/>
        <Symbol symbol-ref="fgf_seen"/><Symbol symbol-ref="shh_source"/>
        <Symbol symbol-ref="generation"/>
      </Input>
      <Output><TextOutput file-name="cells" file-format="csv" separator="comma"/></Output>
      <Restriction><Celltype celltype="CT"/></Restriction>
    </Logger>
    <Logger time-step="0.25">
      <Input><Symbol symbol-ref="time_days"/><Symbol symbol-ref="celltype.CT.size"/></Input>
      <Output><TextOutput file-name="population" file-format="csv" separator="comma"/></Output>
    </Logger>
    <Logger time-step="1">
      <Input force-node-granularity="true">
        <Symbol symbol-ref="time_days"/><Symbol symbol-ref="space.x"/><Symbol symbol-ref="space.y"/>
        <Symbol symbol-ref="cell.id"/><Symbol symbol-ref="Shh"/><Symbol symbol-ref="Fgf8"/>
        <Symbol symbol-ref="hand2"/><Symbol symbol-ref="shh_source"/>
      </Input>
      <Output><TextOutput file-name="spatial" file-format="csv" separator="comma"/></Output>
      <Restriction condition="abs(time_days-0)&lt;0.000001 or abs(time_days-7)&lt;0.000001 or abs(time_days-15)&lt;0.000001 or abs(time_days-28)&lt;0.000001 or abs(time_days-39)&lt;0.000001" exclude-medium="false"/>
    </Logger>
    <ModelGraph format="dot" reduced="false"/>
  </Analysis>
</MorpheusModel>

==> anc/Supplementary_Movies/15_AlReza2025/model.xml <==
<?xml version='1.0' encoding='utf-8'?>
<MorpheusModel version="4">
  <Description>
    <Title>Reza2025_organoid_fusion</Title>
    <Details>Experimental source, not a translated computational source. See source_model.json and README.md.
Cell-resolved 2D CPM, initial geometry approximated from Fig.1b day-1 hollow organoids.
Persistent 1 mg/L bilirubin and Dox-induced Gulo priming. No spatial forcing after initialization.
Notch/ezrin gates heterotypic cohesion. TET1/HIF1A modules maintain lineage-biased identity.
Local mixed cell contacts induce an intermediate functional state: an explicit inferred closure.
GST, GS and glutamine are normalized diagnostic proxies, not absolute experimental units.
MCS=2 minutes; t=0 is co-culture day 1 and t=8640 minutes is day 7.
Initial 120 hepatocytes and 2 acellular lumen compartments, dx=2 micrometres.
Mechanical, kinetic, growth and normalized proxy parameters are approximations, not paper values.</Details>
  </Description>
  <Global>
    <Constant symbol="dx_um" value="2" />
    <Constant symbol="minutes_per_day" value="1440" />
    <Constant symbol="bilirubin_mg_L" value="1" />
    <Constant symbol="bilirubin_K" value="0.25" />
    <Constant symbol="Dox" value="1" />
    <Constant symbol="EP300" value="1" />
    <Constant symbol="notch_block" value="0" />
    <Constant symbol="ezrin_block" value="0" />
    <Constant symbol="tet_block" value="0" />
    <Constant symbol="hif_block" value="0" />
    <Constant symbol="BSO" value="0" />
    <Constant symbol="growth_scale" value="1" />
    <Constant symbol="tau_notch_min" value="360" />
    <Constant symbol="tau_ezrin_min" value="360" />
    <Constant symbol="tau_identity_min" value="1440" />
    <Constant symbol="tau_interzone_min" value="720" />
    <Constant symbol="tau_gsh_min" value="720" />
    <Constant symbol="tau_gln_min" value="1440" />
    <Constant symbol="J_same" value="8" />
    <Constant symbol="J_medium" value="20" />
    <Constant symbol="J_cross_basal" value="80" />
    <Constant symbol="J_remodel" value="90.5" />
    <Constant symbol="CPM_temperature" value="6" />
    <Constant symbol="area_strength" value="1" />
    <Constant symbol="surface_strength" value="0.5" />
    <Constant symbol="birth_basal_day" value="0.015" />
    <Constant symbol="birth_immature_day" value="0.1" />
    <Constant symbol="birth_interzone_day" value="0.04" />
    <Constant symbol="GST_interzone_gain" value="6" />
    <Constant symbol="lineage" value="-1" />
    <Constant symbol="interzone" value="0" />
    <Constant symbol="notch" value="0" />
    <Constant symbol="ezrin" value="0" />
    <Constant symbol="tet1" value="0" />
    <Constant symbol="hif1a" value="0" />
    <Constant symbol="gsh" value="0" />
    <Constant symbol="gst" value="0" />
    <Constant symbol="gs" value="0" />
    <Constant symbol="glutamine" value="0" />
    <Constant symbol="urea_capacity" value="0" />
    <Constant symbol="immature" value="0" />
    <Constant symbol="fate" value="-1" />
    <Constant symbol="cross_fraction" value="0" />
    <Constant symbol="target_area" value="0" />
    <Function symbol="elapsed_days">
      <Expression>time/minutes_per_day</Expression>
    </Function>
    <Function symbol="coculture_day">
      <Expression>1+elapsed_days</Expression>
    </Function>
    <Function symbol="b_response">
      <Expression>bilirubin_mg_L/(bilirubin_K+bilirubin_mg_L)</Expression>
    </Function>
  </Global>
  <Space>
    <Lattice class="square">
      <Neighborhood>
        <Order>2</Order>
      </Neighborhood>
      <Size symbol="size" value="360, 260, 0" />
      <BoundaryConditions>
        <Condition boundary="x" type="noflux" />
        <Condition boundary="y" type="noflux" />
      </BoundaryConditions>
    </Lattice>
    <SpaceSymbol symbol="space" />
  </Space>
  <Time>
    <StartTime value="0" />
    <StopTime value="8640" />
    <TimeSymbol symbol="time" name="elapsed time (minutes)" />
    <RandomSeed value="240517" />
    <SaveInterval value="2160.0" />
  </Time>
  <CellTypes>
    <CellType name="medium" class="medium" />
    <CellType name="Lumen" class="biological">
      <Property symbol="target_area" value="3848.4510006474966" />
      <VolumeConstraint target="target_area" strength="0.1" />
      <SurfaceConstraint target="1" strength="0.2" mode="aspherity" />
      <ConnectivityConstraint />
    </CellType>
    <CellType name="Z1" class="biological">
      <Property symbol="lineage" value="0" />
      <Property symbol="target_area" value="94.24777960769379" />
      <Property symbol="immature" value="if(rand_uni(0,1) &lt; 0.30,1,0)" />
      <Property symbol="notch" value="b_response*(1-notch_block)" />
      <Property symbol="ezrin" value="b_response*(1-notch_block)*(1-ezrin_block)" />
      <Property symbol="tet1" value="1*Dox*EP300*(1-tet_block)" />
      <Property symbol="hif1a" value="0*b_response*EP300*(1-hif_block)" />
      <Property symbol="cross_fraction" value="0" />
      <Property symbol="interzone" value="0" />
      <Property symbol="gsh" value="(0.2+0.1*lineage)*(1-BSO)" />
      <Property symbol="glutamine" value="0*b_response" />
      <VolumeConstraint target="target_area" strength="area_strength" />
      <SurfaceConstraint target="1" strength="surface_strength" mode="aspherity" />
      <ConnectivityConstraint />
      <NeighborhoodReporter time-step="2">
        <Input value="if(lineage &lt; 0,0,abs(lineage-local.lineage))" scaling="length" />
        <Output symbol-ref="cross_fraction" mapping="average" />
      </NeighborhoodReporter>
      <System solver="Runge-Kutta [fixed, O(4)]" time-step="2">
        <DiffEqn symbol-ref="notch">
          <Expression>(b_response*(1-notch_block)-notch)/tau_notch_min</Expression>
        </DiffEqn>
        <DiffEqn symbol-ref="ezrin">
          <Expression>(notch*(1-ezrin_block)-ezrin)/tau_ezrin_min</Expression>
        </DiffEqn>
        <DiffEqn symbol-ref="interzone">
          <Expression>(min(1,4*cross_fraction)*EP300-interzone)/tau_interzone_min</Expression>
        </DiffEqn>
        <DiffEqn symbol-ref="tet1">
          <Expression>((1-lineage)*Dox*EP300*(1-tet_block)*(1-0.9*interzone)-tet1)/tau_identity_min</Expression>
        </DiffEqn>
        <DiffEqn symbol-ref="hif1a">
          <Expression>(lineage*b_response*EP300*(1-hif_block)*(1-0.9*interzone)-hif1a)/tau_identity_min</Expression>
        </DiffEqn>
        <DiffEqn symbol-ref="gsh">
          <Expression>((0.2+0.1*lineage+2*interzone)*(1-BSO)-gsh)/tau_gsh_min</Expression>
        </DiffEqn>
        <DiffEqn symbol-ref="glutamine">
          <Expression>(gs/(0.25+urea_capacity+gs)-glutamine)/tau_gln_min</Expression>
        </DiffEqn>
      </System>
      <Function symbol="gst">
        <Expression>0.04+0.16*lineage+GST_interzone_gain*interzone</Expression>
      </Function>
      <Function symbol="gs">
        <Expression>0.02+0.98*hif1a</Expression>
      </Function>
      <Function symbol="urea_capacity">
        <Expression>(0.1+tet1)*(0.1+0.9*gsh/(0.2+gsh))</Expression>
      </Function>
      <Function symbol="fate">
        <Expression>if(interzone &gt; 0.3,1,2*lineage)</Expression>
      </Function>
      <CellDivision division-plane="major" write-log="csv">
        <Condition>cell.volume &gt; 0.90*target_area and rand_uni(0,1) &lt; 2*growth_scale*(birth_basal_day+birth_immature_day*immature+birth_interzone_day*interzone)/minutes_per_day</Condition>
        <Triggers />
      </CellDivision>
    </CellType>
    <CellType name="Z3" class="biological">
      <Property symbol="lineage" value="1" />
      <Property symbol="target_area" value="94.24777960769379" />
      <Property symbol="immature" value="if(rand_uni(0,1) &lt; 0.30,1,0)" />
      <Property symbol="notch" value="b_response*(1-notch_block)" />
      <Property symbol="ezrin" value="b_response*(1-notch_block)*(1-ezrin_block)" />
      <Property symbol="tet1" value="0*Dox*EP300*(1-tet_block)" />
      <Property symbol="hif1a" value="1*b_response*EP300*(1-hif_block)" />
      <Property symbol="cross_fraction" value="0" />
      <Property symbol="interzone" value="0" />
      <Property symbol="gsh" value="(0.2+0.1*lineage)*(1-BSO)" />
      <Property symbol="glutamine" value="1*b_response" />
      <VolumeConstraint target="target_area" strength="area_strength" />
      <SurfaceConstraint target="1" strength="surface_strength" mode="aspherity" />
      <ConnectivityConstraint />
      <NeighborhoodReporter time-step="2">
        <Input value="if(lineage &lt; 0,0,abs(lineage-local.lineage))" scaling="length" />
        <Output symbol-ref="cross_fraction" mapping="average" />
      </NeighborhoodReporter>
      <System solver="Runge-Kutta [fixed, O(4)]" time-step="2">
        <DiffEqn symbol-ref="notch">
          <Expression>(b_response*(1-notch_block)-notch)/tau_notch_min</Expression>
        </DiffEqn>
        <DiffEqn symbol-ref="ezrin">
          <Expression>(notch*(1-ezrin_block)-ezrin)/tau_ezrin_min</Expression>
        </DiffEqn>
        <DiffEqn symbol-ref="interzone">
          <Expression>(min(1,4*cross_fraction)*EP300-interzone)/tau_interzone_min</Expression>
        </DiffEqn>
        <DiffEqn symbol-ref="tet1">
          <Expression>((1-lineage)*Dox*EP300*(1-tet_block)*(1-0.9*interzone)-tet1)/tau_identity_min</Expression>
        </DiffEqn>
        <DiffEqn symbol-ref="hif1a">
          <Expression>(lineage*b_response*EP300*(1-hif_block)*(1-0.9*interzone)-hif1a)/tau_identity_min</Expression>
        </DiffEqn>
        <DiffEqn symbol-ref="gsh">
          <Expression>((0.2+0.1*lineage+2*interzone)*(1-BSO)-gsh)/tau_gsh_min</Expression>
        </DiffEqn>
        <DiffEqn symbol-ref="glutamine">
          <Expression>(gs/(0.25+urea_capacity+gs)-glutamine)/tau_gln_min</Expression>
        </DiffEqn>
      </System>
      <Function symbol="gst">
        <Expression>0.04+0.16*lineage+GST_interzone_gain*interzone</Expression>
      </Function>
      <Function symbol="gs">
        <Expression>0.02+0.98*hif1a</Expression>
      </Function>
      <Function symbol="urea_capacity">
        <Expression>(0.1+tet1)*(0.1+0.9*gsh/(0.2+gsh))</Expression>
      </Function>
      <Function symbol="fate">
        <Expression>if(interzone &gt; 0.3,1,2*lineage)</Expression>
      </Function>
      <CellDivision division-plane="major" write-log="csv">
        <Condition>cell.volume &gt; 0.90*target_area and rand_uni(0,1) &lt; 2*growth_scale*(birth_basal_day+birth_immature_day*immature+birth_interzone_day*interzone)/minutes_per_day</Condition>
        <Triggers />
      </CellDivision>
    </CellType>
  </CellTypes>
  <CPM>
    <Interaction default="0">
      <Contact type1="Z1" type2="Z1" value="J_same" />
      <Contact type1="Z3" type2="Z3" value="J_same" />
      <Contact type1="Z1" type2="Z3" value="J_cross_basal-J_remodel*min(cell1.ezrin,cell2.ezrin)" />
      <Contact type1="Z1" type2="medium" value="J_medium" />
      <Contact type1="Z3" type2="medium" value="J_medium" />
      <Contact type1="Lumen" type2="Z1" value="6" />
      <Contact type1="Lumen" type2="Z3" value="6" />
      <Contact type1="Lumen" type2="Lumen" value="0" />
      <Contact type1="Lumen" type2="medium" value="45" />
    </Interaction>
    <MonteCarloSampler stepper="edgelist">
      <MCSDuration value="2" />
      <Neighborhood>
        <Order>2</Order>
      </Neighborhood>
      <MetropolisKinetics temperature="CPM_temperature" />
    </MonteCarloSampler>
    <ShapeSurface scaling="norm">
      <Neighborhood>
        <Order>2</Order>
      </Neighborhood>
    </ShapeSurface>
  </CPM>
  <CellPopulations>
    <Population type="Lumen" size="0">
      <Cell id="1">
        <Nodes>124,95,0;116,96,0;117,96,0;118,96,0;119,96,0;120,96,0;121,96,0;122,96,0;123,96,0;124,96,0;125,96,0;126,96,0;127,96,0;128,96,0;129,96,0;130,96,0;131,96,0;132,96,0;113,97,0;114,97,0;115,97,0;116,97,0;117,97,0;118,97,0;119,97,0;120,97,0;121,97,0;122,97,0;123,97,0;124,97,0;125,97,0;126,97,0;127,97,0;128,97,0;129,97,0;130,97,0;131,97,0;132,97,0;133,97,0;134,97,0;135,97,0;110,98,0;111,98,0;112,98,0;113,98,0;114,98,0;115,98,0;116,98,0;117,98,0;118,98,0;119,98,0;120,98,0;121,98,0;122,98,0;123,98,0;124,98,0;125,98,0;126,98,0;127,98,0;128,98,0;129,98,0;130,98,0;131,98,0;132,98,0;133,98,0;134,98,0;135,98,0;136,98,0;137,98,0;138,98,0;108,99,0;109,99,0;110,99,0;111,99,0;112,99,0;113,99,0;114,99,0;115,99,0;116,99,0;117,99,0;118,99,0;119,99,0;120,99,0;121,99,0;122,99,0;123,99,0;124,99,0;125,99,0;126,99,0;127,99,0;128,99,0;129,99,0;130,99,0;131,99,0;132,99,0;133,99,0;134,99,0;135,99,0;136,99,0;137,99,0;138,99,0;139,99,0;140,99,0;106,100,0;107,100,0;108,100,0;109,100,0;110,100,0;111,100,0;112,100,0;113,100,0;114,100,0;115,100,0;116,100,0;117,100,0;118,100,0;119,100,0;120,100,0;121,100,0;122,100,0;123,100,0;124,100,0;125,100,0;126,100,0;127,100,0;128,100,0;129,100,0;130,100,0;131,100,0;132,100,0;133,100,0;134,100,0;135,100,0;136,100,0;137,100,0;138,100,0;139,100,0;140,100,0;141,100,0;142,100,0;105,101,0;106,101,0;107,101,0;108,101,0;109,101,0;110,101,0;111,101,0;112,101,0;113,101,0;114,101,0;115,101,0;116,101,0;117,101,0;118,101,0;119,101,0;120,101,0;121,101,0;122,101,0;123,101,0;124,101,0;125,101,0;126,101,0;127,101,0;128,101,0;129,101,0;130,101,0;131,101,0;132,101,0;133,101,0;134,101,0;135,101,0;136,101,0;137,101,0;138,101,0;139,101,0;140,101,0;141,101,0;142,101,0;143,101,0;103,102,0;104,102,0;105,102,0;106,102,0;107,102,0;108,102,0;109,102,0;110,102,0;111,102,0;112,102,0;113,102,0;114,102,0;115,102,0;116,102,0;117,102,0;118,102,0;119,102,0;120,102,0;121,102,0;122,102,0;123,102,0;124,102,0;125,102,0;126,102,0;127,102,0;128,102,0;129,102,0;130,102,0;131,102,0;132,102,0;133,102,0;134,102,0;135,102,0;136,102,0;137,102,0;138,102,0;139,102,0;140,102,0;141,102,0;142,102,0;143,102,0;144,102,0;145,102,0;102,103,0;103,103,0;104,103,0;105,103,0;106,103,0;107,103,0;108,103,0;109,103,0;110,103,0;111,103,0;112,103,0;113,103,0;114,103,0;115,103,0;116,103,0;117,103,0;118,103,0;119,103,0;120,103,0;121,103,0;122,103,0;123,103,0;124,103,0;125,103,0;126,103,0;127,103,0;128,103,0;129,103,0;130,103,0;131,103,0;132,103,0;133,103,0;134,103,0;135,103,0;136,103,0;137,103,0;138,103,0;139,103,0;140,103,0;141,103,0;142,103,0;143,103,0;144,103,0;145,103,0;146,103,0;101,104,0;102,104,0;103,104,0;104,104,0;105,104,0;106,104,0;107,104,0;108,104,0;109,104,0;110,104,0;111,104,0;112,104,0;113,104,0;114,104,0;115,104,0;116,104,0;117,104,0;118,104,0;119,104,0;120,104,0;121,104,0;122,104,0;123,104,0;124,104,0;125,104,0;126,104,0;127,104,0;128,104,0;129,104,0;130,104,0;131,104,0;132,104,0;133,104,0;134,104,0;135,104,0;136,104,0;137,104,0;138,104,0;139,104,0;140,104,0;141,104,0;142,104,0;143,104,0;144,104,0;145,104,0;146,104,0;147,104,0;100,105,0;101,105,0;102,105,0;103,105,0;104,105,0;105,105,0;106,105,0;107,105,0;108,105,0;109,105,0;110,105,0;111,105,0;112,105,0;113,105,0;114,105,0;115,105,0;116,105,0;117,105,0;118,105,0;119,105,0;120,105,0;121,105,0;122,105,0;123,105,0;124,105,0;125,105,0;126,105,0;127,105,0;128,105,0;129,105,0;130,105,0;131,105,0;132,105,0;133,105,0;134,105,0;135,105,0;136,105,0;137,105,0;138,105,0;139,105,0;140,105,0;141,105,0;142,105,0;143,105,0;144,105,0;145,105,0;146,105,0;147,105,0;148,105,0;99,106,0;100,106,0;101,106,0;102,106,0;103,106,0;104,106,0;105,106,0;106,106,0;107,106,0;108,106,0;109,106,0;110,106,0;111,106,0;112,106,0;113,106,0;114,106,0;115,106,0;116,106,0;117,106,0;118,106,0;119,106,0;120,106,0;121,106,0;122,106,0;123,106,0;124,106,0;125,106,0;126,106,0;127,106,0;128,106,0;129,106,0;130,106,0;131,106,0;132,106,0;133,106,0;134,106,0;135,106,0;136,106,0;137,106,0;138,106,0;139,106,0;140,106,0;141,106,0;142,106,0;143,106,0;144,106,0;145,106,0;146,106,0;147,106,0;148,106,0;149,106,0;98,107,0;99,107,0;100,107,0;101,107,0;102,107,0;103,107,0;104,107,0;105,107,0;106,107,0;107,107,0;108,107,0;109,107,0;110,107,0;111,107,0;112,107,0;113,107,0;114,107,0;115,107,0;116,107,0;117,107,0;118,107,0;119,107,0;120,107,0;121,107,0;122,107,0;123,107,0;124,107,0;125,107,0;126,107,0;127,107,0;128,107,0;129,107,0;130,107,0;131,107,0;132,107,0;133,107,0;134,107,0;135,107,0;136,107,0;137,107,0;138,107,0;139,107,0;140,107,0;141,107,0;142,107,0;143,107,0;144,107,0;145,107,0;146,107,0;147,107,0;148,107,0;149,107,0;150,107,0;97,108,0;98,108,0;99,108,0;100,108,0;101,108,0;102,108,0;103,108,0;104,108,0;105,108,0;106,108,0;107,108,0;108,108,0;109,108,0;110,108,0;111,108,0;112,108,0;113,108,0;114,108,0;115,108,0;116,108,0;117,108,0;118,108,0;119,108,0;120,108,0;121,108,0;122,108,0;123,108,0;124,108,0;125,108,0;126,108,0;127,108,0;128,108,0;129,108,0;130,108,0;131,108,0;132,108,0;133,108,0;134,108,0;135,108,0;136,108,0;137,108,0;138,108,0;139,108,0;140,108,0;141,108,0;142,108,0;143,108,0;144,108,0;145,108,0;146,108,0;147,108,0;148,108,0;149,108,0;150,108,0;151,108,0;96,109,0;97,109,0;98,109,0;99,109,0;100,109,0;101,109,0;102,109,0;103,109,0;104,109,0;105,109,0;106,109,0;107,109,0;108,109,0;109,109,0;110,109,0;111,109,0;112,109,0;113,109,0;114,109,0;115,109,0;116,109,0;117,109,0;118,109,0;119,109,0;120,109,0;121,109,0;122,109,0;123,109,0;124,109,0;125,109,0;126,109,0;127,109,0;128,109,0;129,109,0;130,109,0;131,109,0;132,109,0;133,109,0;134,109,0;135,109,0;136,109,0;137,109,0;138,109,0;139,109,0;140,109,0;141,109,0;142,109,0;143,109,0;144,109,0;145,109,0;146,109,0;147,109,0;148,109,0;149,109,0;150,109,0;151,109,0;152,109,0;96,110,0;97,110,0;98,110,0;99,110,0;100,110,0;101,110,0;102,110,0;103,110,0;104,110,0;105,110,0;106,110,0;107,110,0;108,110,0;109,110,0;110,110,0;111,110,0;112,110,0;113,110,0;114,110,0;115,110,0;116,110,0;117,110,0;118,110,0;119,110,0;120,110,0;121,110,0;122,110,0;123,110,0;124,110,0;125,110,0;126,110,0;127,110,0;128,110,0;129,110,0;130,110,0;131,110,0;132,110,0;133,110,0;134,110,0;135,110,0;136,110,0;137,110,0;138,110,0;139,110,0;140,110,0;141,110,0;142,110,0;143,110,0;144,110,0;145,110,0;146,110,0;147,110,0;148,110,0;149,110,0;150,110,0;151,110,0;152,110,0;95,111,0;96,111,0;97,111,0;98,111,0;99,111,0;100,111,0;101,111,0;102,111,0;103,111,0;104,111,0;105,111,0;106,111,0;107,111,0;108,111,0;109,111,0;110,111,0;111,111,0;112,111,0;113,111,0;114,111,0;115,111,0;116,111,0;117,111,0;118,111,0;119,111,0;120,111,0;121,111,0;122,111,0;123,111,0;124,111,0;125,111,0;126,111,0;127,111,0;128,111,0;129,111,0;130,111,0;131,111,0;132,111,0;133,111,0;134,111,0;135,111,0;136,111,0;137,111,0;138,111,0;139,111,0;140,111,0;141,111,0;142,111,0;143,111,0;144,111,0;145,111,0;146,111,0;147,111,0;148,111,0;149,111,0;150,111,0;151,111,0;152,111,0;153,111,0;94,112,0;95,112,0;96,112,0;97,112,0;98,112,0;99,112,0;100,112,0;101,112,0;102,112,0;103,112,0;104,112,0;105,112,0;106,112,0;107,112,0;108,112,0;109,112,0;110,112,0;111,112,0;112,112,0;113,112,0;114,112,0;115,112,0;116,112,0;117,112,0;118,112,0;119,112,0;120,112,0;121,112,0;122,112,0;123,112,0;124,112,0;125,112,0;126,112,0;127,112,0;128,112,0;129,112,0;130,112,0;131,112,0;132,112,0;133,112,0;134,112,0;135,112,0;136,112,0;137,112,0;138,112,0;139,112,0;140,112,0;141,112,0;142,112,0;143,112,0;144,112,0;145,112,0;146,112,0;147,112,0;148,112,0;149,112,0;150,112,0;151,112,0;152,112,0;153,112,0;154,112,0;94,113,0;95,113,0;96,113,0;97,113,0;98,113,0;99,113,0;100,113,0;101,113,0;102,113,0;103,113,0;104,113,0;105,113,0;106,113,0;107,113,0;108,113,0;109,113,0;110,113,0;111,113,0;112,113,0;113,113,0;114,113,0;115,113,0;116,113,0;117,113,0;118,113,0;119,113,0;120,113,0;121,113,0;122,113,0;123,113,0;124,113,0;125,113,0;126,113,0;127,113,0;128,113,0;129,113,0;130,113,0;131,113,0;132,113,0;133,113,0;134,113,0;135,113,0;136,113,0;137,113,0;138,113,0;139,113,0;140,113,0;141,113,0;142,113,0;143,113,0;144,113,0;145,113,0;146,113,0;147,113,0;148,113,0;149,113,0;150,113,0;151,113,0;152,113,0;153,113,0;154,113,0;93,114,0;94,114,0;95,114,0;96,114,0;97,114,0;98,114,0;99,114,0;100,114,0;101,114,0;102,114,0;103,114,0;104,114,0;105,114,0;106,114,0;107,114,0;108,114,0;109,114,0;110,114,0;111,114,0;112,114,0;113,114,0;114,114,0;115,114,0;116,114,0;117,114,0;118,114,0;119,114,0;120,114,0;121,114,0;122,114,0;123,114,0;124,114,0;125,114,0;126,114,0;127,114,0;128,114,0;129,114,0;130,114,0;131,114,0;132,114,0;133,114,0;134,114,0;135,114,0;136,114,0;137,114,0;138,114,0;139,114,0;140,114,0;141,114,0;142,114,0;143,114,0;144,114,0;145,114,0;146,114,0;147,114,0;148,114,0;149,114,0;150,114,0;151,114,0;152,114,0;153,114,0;154,114,0;155,114,0;93,115,0;94,115,0;95,115,0;96,115,0;97,115,0;98,115,0;99,115,0;100,115,0;101,115,0;102,115,0;103,115,0;104,115,0;105,115,0;106,115,0;107,115,0;108,115,0;109,115,0;110,115,0;111,115,0;112,115,0;113,115,0;114,115,0;115,115,0;116,115,0;117,115,0;118,115,0;119,115,0;120,115,0;121,115,0;122,115,0;123,115,0;124,115,0;125,115,0;126,115,0;127,115,0;128,115,0;129,115,0;130,115,0;131,115,0;132,115,0;133,115,0;134,115,0;135,115,0;136,115,0;137,115,0;138,115,0;139,115,0;140,115,0;141,115,0;142,115,0;143,115,0;144,115,0;145,115,0;146,115,0;147,115,0;148,115,0;149,115,0;150,115,0;151,115,0;152,115,0;153,115,0;154,115,0;155,115,0;92,116,0;93,116,0;94,116,0;95,116,0;96,116,0;97,116,0;98,116,0;99,116,0;100,116,0;101,116,0;102,116,0;103,116,0;104,116,0;105,116,0;106,116,0;107,116,0;108,116,0;109,116,0;110,116,0;111,116,0;112,116,0;113,116,0;114,116,0;115,116,0;116,116,0;117,116,0;118,116,0;119,116,0;120,116,0;121,116,0;122,116,0;123,116,0;124,116,0;125,116,0;126,116,0;127,116,0;128,116,0;129,116,0;130,116,0;131,116,0;132,116,0;133,116,0;134,116,0;135,116,0;136,116,0;137,116,0;138,116,0;139,116,0;140,116,0;141,116,0;142,116,0;143,116,0;144,116,0;145,116,0;146,116,0;147,116,0;148,116,0;149,116,0;150,116,0;151,116,0;152,116,0;153,116,0;154,116,0;155,116,0;156,116,0;92,117,0;93,117,0;94,117,0;95,117,0;96,117,0;97,117,0;98,117,0;99,117,0;100,117,0;101,117,0;102,117,0;103,117,0;104,117,0;105,117,0;106,117,0;107,117,0;108,117,0;109,117,0;110,117,0;111,117,0;112,117,0;113,117,0;114,117,0;115,117,0;116,117,0;117,117,0;118,117,0;119,117,0;120,117,0;121,117,0;122,117,0;123,117,0;124,117,0;125,117,0;126,117,0;127,117,0;128,117,0;129,117,0;130,117,0;131,117,0;132,117,0;133,117,0;134,117,0;135,117,0;136,117,0;137,117,0;138,117,0;139,117,0;140,117,0;141,117,0;142,117,0;143,117,0;144,117,0;145,117,0;146,117,0;147,117,0;148,117,0;149,117,0;150,117,0;151,117,0;152,117,0;153,117,0;154,117,0;155,117,0;156,117,0;92,118,0;93,118,0;94,118,0;95,118,0;96,118,0;97,118,0;98,118,0;99,118,0;100,118,0;101,118,0;102,118,0;103,118,0;104,118,0;105,118,0;106,118,0;107,118,0;108,118,0;109,118,0;110,118,0;111,118,0;112,118,0;113,118,0;114,118,0;115,118,0;116,118,0;117,118,0;118,118,0;119,118,0;120,118,0;121,118,0;122,118,0;123,118,0;124,118,0;125,118,0;126,118,0;127,118,0;128,118,0;129,118,0;130,118,0;131,118,0;132,118,0;133,118,0;134,118,0;135,118,0;136,118,0;137,118,0;138,118,0;139,118,0;140,118,0;141,118,0;142,118,0;143,118,0;144,118,0;145,118,0;146,118,0;147,118,0;148,118,0;149,118,0;150,118,0;151,118,0;152,118,0;153,118,0;154,118,0;155,118,0;156,118,0;91,119,0;92,119,0;93,119,0;94,119,0;95,119,0;96,119,0;97,119,0;98,119,0;99,119,0;100,119,0;101,119,0;102,119,0;103,119,0;104,119,0;105,119,0;106,119,0;107,119,0;108,119,0;109,119,0;110,119,0;111,119,0;112,119,0;113,119,0;114,119,0;115,119,0;116,119,0;117,119,0;118,119,0;119,119,0;120,119,0;121,119,0;122,119,0;123,119,0;124,119,0;125,119,0;126,119,0;127,119,0;128,119,0;129,119,0;130,119,0;131,119,0;132,119,0;133,119,0;134,119,0;135,119,0;136,119,0;137,119,0;138,119,0;139,119,0;140,119,0;141,119,0;142,119,0;143,119,0;144,119,0;145,119,0;146,119,0;147,119,0;148,119,0;149,119,0;150,119,0;151,119,0;152,119,0;153,119,0;154,119,0;155,119,0;156,119,0;157,119,0;91,120,0;92,120,0;93,120,0;94,120,0;95,120,0;96,120,0;97,120,0;98,120,0;99,120,0;100,120,0;101,120,0;102,120,0;103,120,0;104,120,0;105,120,0;106,120,0;107,120,0;108,120,0;109,120,0;110,120,0;111,120,0;112,120,0;113,120,0;114,120,0;115,120,0;116,120,0;117,120,0;118,120,0;119,120,0;120,120,0;121,120,0;122,120,0;123,120,0;124,120,0;125,120,0;126,120,0;127,120,0;128,120,0;129,120,0;130,120,0;131,120,0;132,120,0;133,120,0;134,120,0;135,120,0;136,120,0;137,120,0;138,120,0;139,120,0;140,120,0;141,120,0;142,120,0;143,120,0;144,120,0;145,120,0;146,120,0;147,120,0;148,120,0;149,120,0;150,120,0;151,120,0;152,120,0;153,120,0;154,120,0;155,120,0;156,120,0;157,120,0;91,121,0;92,121,0;93,121,0;94,121,0;95,121,0;96,121,0;97,121,0;98,121,0;99,121,0;100,121,0;101,121,0;102,121,0;103,121,0;104,121,0;105,121,0;106,121,0;107,121,0;108,121,0;109,121,0;110,121,0;111,121,0;112,121,0;113,121,0;114,121,0;115,121,0;116,121,0;117,121,0;118,121,0;119,121,0;120,121,0;121,121,0;122,121,0;123,121,0;124,121,0;125,121,0;126,121,0;127,121,0;128,121,0;129,121,0;130,121,0;131,121,0;132,121,0;133,121,0;134,121,0;135,121,0;136,121,0;137,121,0;138,121,0;139,121,0;140,121,0;141,121,0;142,121,0;143,121,0;144,121,0;145,121,0;146,121,0;147,121,0;148,121,0;149,121,0;150,121,0;151,121,0;152,121,0;153,121,0;154,121,0;155,121,0;156,121,0;157,121,0;90,122,0;91,122,0;92,122,0;93,122,0;94,122,0;95,122,0;96,122,0;97,122,0;98,122,0;99,122,0;100,122,0;101,122,0;102,122,0;103,122,0;104,122,0;105,122,0;106,122,0;107,122,0;108,122,0;109,122,0;110,122,0;111,122,0;112,122,0;113,122,0;114,122,0;115,122,0;116,122,0;117,122,0;118,122,0;119,122,0;120,122,0;121,122,0;122,122,0;123,122,0;124,122,0;125,122,0;126,122,0;127,122,0;128,122,0;129,122,0;130,122,0;131,122,0;132,122,0;133,122,0;134,122,0;135,122,0;136,122,0;137,122,0;138,122,0;139,122,0;140,122,0;141,122,0;142,122,0;143,122,0;144,122,0;145,122,0;146,122,0;147,122,0;148,122,0;149,122,0;150,122,0;151,122,0;152,122,0;153,122,0;154,122,0;155,122,0;156,122,0;157,122,0;158,122,0;90,123,0;91,123,0;92,123,0;93,123,0;94,123,0;95,123,0;96,123,0;97,123,0;98,123,0;99,123,0;100,123,0;101,123,0;102,123,0;103,123,0;104,123,0;105,123,0;106,123,0;107,123,0;108,123,0;109,123,0;110,123,0;111,123,0;112,123,0;113,123,0;114,123,0;115,123,0;116,123,0;117,123,0;118,123,0;119,123,0;120,123,0;121,123,0;122,123,0;123,123,0;124,123,0;125,123,0;126,123,0;127,123,0;128,123,0;129,123,0;130,123,0;131,123,0;132,123,0;133,123,0;134,123,0;135,123,0;136,123,0;137,123,0;138,123,0;139,123,0;140,123,0;141,123,0;142,123,0;143,123,0;144,123,0;145,123,0;146,123,0;147,123,0;148,123,0;149,123,0;150,123,0;151,123,0;152,123,0;153,123,0;154,123,0;155,123,0;156,123,0;157,123,0;158,123,0;90,124,0;91,124,0;92,124,0;93,124,0;94,124,0;95,124,0;96,124,0;97,124,0;98,124,0;99,124,0;100,124,0;101,124,0;102,124,0;103,124,0;104,124,0;105,124,0;106,124,0;107,124,0;108,124,0;109,124,0;110,124,0;111,124,0;112,124,0;113,124,0;114,124,0;115,124,0;116,124,0;117,124,0;118,124,0;119,124,0;120,124,0;121,124,0;122,124,0;123,124,0;124,124,0;125,124,0;126,124,0;127,124,0;128,124,0;129,124,0;130,124,0;131,124,0;132,124,0;133,124,0;134,124,0;135,124,0;136,124,0;137,124,0;138,124,0;139,124,0;140,124,0;141,124,0;142,124,0;143,124,0;144,124,0;145,124,0;146,124,0;147,124,0;148,124,0;149,124,0;150,124,0;151,124,0;152,124,0;153,124,0;154,124,0;155,124,0;156,124,0;157,124,0;158,124,0;90,125,0;91,125,0;92,125,0;93,125,0;94,125,0;95,125,0;96,125,0;97,125,0;98,125,0;99,125,0;100,125,0;101,125,0;102,125,0;103,125,0;104,125,0;105,125,0;106,125,0;107,125,0;108,125,0;109,125,0;110,125,0;111,125,0;112,125,0;113,125,0;114,125,0;115,125,0;116,125,0;117,125,0;118,125,0;119,125,0;120,125,0;121,125,0;122,125,0;123,125,0;124,125,0;125,125,0;126,125,0;127,125,0;128,125,0;129,125,0;130,125,0;131,125,0;132,125,0;133,125,0;134,125,0;135,125,0;136,125,0;137,125,0;138,125,0;139,125,0;140,125,0;141,125,0;142,125,0;143,125,0;144,125,0;145,125,0;146,125,0;147,125,0;148,125,0;149,125,0;150,125,0;151,125,0;152,125,0;153,125,0;154,125,0;155,125,0;156,125,0;157,125,0;158,125,0;90,126,0;91,126,0;92,126,0;93,126,0;94,126,0;95,126,0;96,126,0;97,126,0;98,126,0;99,126,0;100,126,0;101,126,0;102,126,0;103,126,0;104,126,0;105,126,0;106,126,0;107,126,0;108,126,0;109,126,0;110,126,0;111,126,0;112,126,0;113,126,0;114,126,0;115,126,0;116,126,0;117,126,0;118,126,0;119,126,0;120,126,0;121,126,0;122,126,0;123,126,0;124,126,0;125,126,0;126,126,0;127,126,0;128,126,0;129,126,0;130,126,0;131,126,0;132,126,0;133,126,0;134,126,0;135,126,0;136,126,0;137,126,0;138,126,0;139,126,0;140,126,0;141,126,0;142,126,0;143,126,0;144,126,0;145,126,0;146,126,0;147,126,0;148,126,0;149,126,0;150,126,0;151,126,0;152,126,0;153,126,0;154,126,0;155,126,0;156,126,0;157,126,0;158,126,0;90,127,0;91,127,0;92,127,0;93,127,0;94,127,0;95,127,0;96,127,0;97,127,0;98,127,0;99,127,0;100,127,0;101,127,0;102,127,0;103,127,0;104,127,0;105,127,0;106,127,0;107,127,0;108,127,0;109,127,0;110,127,0;111,127,0;112,127,0;113,127,0;114,127,0;115,127,0;116,127,0;117,127,0;118,127,0;119,127,0;120,127,0;121,127,0;122,127,0;123,127,0;124,127,0;125,127,0;126,127,0;127,127,0;128,127,0;129,127,0;130,127,0;131,127,0;132,127,0;133,127,0;134,127,0;135,127,0;136,127,0;137,127,0;138,127,0;139,127,0;140,127,0;141,127,0;142,127,0;143,127,0;144,127,0;145,127,0;146,127,0;147,127,0;148,127,0;149,127,0;150,127,0;151,127,0;152,127,0;153,127,0;154,127,0;155,127,0;156,127,0;157,127,0;158,127,0;90,128,0;91,128,0;92,128,0;93,128,0;94,128,0;95,128,0;96,128,0;97,128,0;98,128,0;99,128,0;100,128,0;101,128,0;102,128,0;103,128,0;104,128,0;105,128,0;106,128,0;107,128,0;108,128,0;109,128,0;110,128,0;111,128,0;112,128,0;113,128,0;114,128,0;115,128,0;116,128,0;117,128,0;118,128,0;119,128,0;120,128,0;121,128,0;122,128,0;123,128,0;124,128,0;125,128,0;126,128,0;127,128,0;128,128,0;129,128,0;130,128,0;131,128,0;132,128,0;133,128,0;134,128,0;135,128,0;136,128,0;137,128,0;138,128,0;139,128,0;140,128,0;141,128,0;142,128,0;143,128,0;144,128,0;145,128,0;146,128,0;147,128,0;148,128,0;149,128,0;150,128,0;151,128,0;152,128,0;153,128,0;154,128,0;155,128,0;156,128,0;157,128,0;158,128,0;90,129,0;91,129,0;92,129,0;93,129,0;94,129,0;95,129,0;96,129,0;97,129,0;98,129,0;99,129,0;100,129,0;101,129,0;102,129,0;103,129,0;104,129,0;105,129,0;106,129,0;107,129,0;108,129,0;109,129,0;110,129,0;111,129,0;112,129,0;113,129,0;114,129,0;115,129,0;116,129,0;117,129,0;118,129,0;119,129,0;120,129,0;121,129,0;122,129,0;123,129,0;124,129,0;125,129,0;126,129,0;127,129,0;128,129,0;129,129,0;130,129,0;131,129,0;132,129,0;133,129,0;134,129,0;135,129,0;136,129,0;137,129,0;138,129,0;139,129,0;140,129,0;141,129,0;142,129,0;143,129,0;144,129,0;145,129,0;146,129,0;147,129,0;148,129,0;149,129,0;150,129,0;151,129,0;152,129,0;153,129,0;154,129,0;155,129,0;156,129,0;157,129,0;158,129,0;89,130,0;90,130,0;91,130,0;92,130,0;93,130,0;94,130,0;95,130,0;96,130,0;97,130,0;98,130,0;99,130,0;100,130,0;101,130,0;102,130,0;103,130,0;104,130,0;105,130,0;106,130,0;107,130,0;108,130,0;109,130,0;110,130,0;111,130,0;112,130,0;113,130,0;114,130,0;115,130,0;116,130,0;117,130,0;118,130,0;119,130,0;120,130,0;121,130,0;122,130,0;123,130,0;124,130,0;125,130,0;126,130,0;127,130,0;128,130,0;129,130,0;130,130,0;131,130,0;132,130,0;133,130,0;134,130,0;135,130,0;136,130,0;137,130,0;138,130,0;139,130,0;140,130,0;141,130,0;142,130,0;143,130,0;144,130,0;145,130,0;146,130,0;147,130,0;148,130,0;149,130,0;150,130,0;151,130,0;152,130,0;153,130,0;154,130,0;155,130,0;156,130,0;157,130,0;158,130,0;159,130,0;90,131,0;91,131,0;92,131,0;93,131,0;94,131,0;95,131,0;96,131,0;97,131,0;98,131,0;99,131,0;100,131,0;101,131,0;102,131,0;103,131,0;104,131,0;105,131,0;106,131,0;107,131,0;108,131,0;109,131,0;110,131,0;111,131,0;112,131,0;113,131,0;114,131,0;115,131,0;116,131,0;117,131,0;118,131,0;119,131,0;120,131,0;121,131,0;122,131,0;123,131,0;124,131,0;125,131,0;126,131,0;127,131,0;128,131,0;129,131,0;130,131,0;131,131,0;132,131,0;133,131,0;134,131,0;135,131,0;136,131,0;137,131,0;138,131,0;139,131,0;140,131,0;141,131,0;142,131,0;143,131,0;144,131,0;145,131,0;146,131,0;147,131,0;148,131,0;149,131,0;150,131,0;151,131,0;152,131,0;153,131,0;154,131,0;155,131,0;156,131,0;157,131,0;158,131,0;90,132,0;91,132,0;92,132,0;93,132,0;94,132,0;95,132,0;96,132,0;97,132,0;98,132,0;99,132,0;100,132,0;101,132,0;102,132,0;103,132,0;104,132,0;105,132,0;106,132,0;107,132,0;108,132,0;109,132,0;110,132,0;111,132,0;112,132,0;113,132,0;114,132,0;115,132,0;116,132,0;117,132,0;118,132,0;119,132,0;120,132,0;121,132,0;122,132,0;123,132,0;124,132,0;125,132,0;126,132,0;127,132,0;128,132,0;129,132,0;130,132,0;131,132,0;132,132,0;133,132,0;134,132,0;135,132,0;136,132,0;137,132,0;138,132,0;139,132,0;140,132,0;141,132,0;142,132,0;143,132,0;144,132,0;145,132,0;146,132,0;147,132,0;148,132,0;149,132,0;150,132,0;151,132,0;152,132,0;153,132,0;154,132,0;155,132,0;156,132,0;157,132,0;158,132,0;90,133,0;91,133,0;92,133,0;93,133,0;94,133,0;95,133,0;96,133,0;97,133,0;98,133,0;99,133,0;100,133,0;101,133,0;102,133,0;103,133,0;104,133,0;105,133,0;106,133,0;107,133,0;108,133,0;109,133,0;110,133,0;111,133,0;112,133,0;113,133,0;114,133,0;115,133,0;116,133,0;117,133,0;118,133,0;119,133,0;120,133,0;121,133,0;122,133,0;123,133,0;124,133,0;125,133,0;126,133,0;127,133,0;128,133,0;129,133,0;130,133,0;131,133,0;132,133,0;133,133,0;134,133,0;135,133,0;136,133,0;137,133,0;138,133,0;139,133,0;140,133,0;141,133,0;142,133,0;143,133,0;144,133,0;145,133,0;146,133,0;147,133,0;148,133,0;149,133,0;150,133,0;151,133,0;152,133,0;153,133,0;154,133,0;155,133,0;156,133,0;157,133,0;158,133,0;90,134,0;91,134,0;92,134,0;93,134,0;94,134,0;95,134,0;96,134,0;97,134,0;98,134,0;99,134,0;100,134,0;101,134,0;102,134,0;103,134,0;104,134,0;105,134,0;106,134,0;107,134,0;108,134,0;109,134,0;110,134,0;111,134,0;112,134,0;113,134,0;114,134,0;115,134,0;116,134,0;117,134,0;118,134,0;119,134,0;120,134,0;121,134,0;122,134,0;123,134,0;124,134,0;125,134,0;126,134,0;127,134,0;128,134,0;129,134,0;130,134,0;131,134,0;132,134,0;133,134,0;134,134,0;135,134,0;136,134,0;137,134,0;138,134,0;139,134,0;140,134,0;141,134,0;142,134,0;143,134,0;144,134,0;145,134,0;146,134,0;147,134,0;148,134,0;149,134,0;150,134,0;151,134,0;152,134,0;153,134,0;154,134,0;155,134,0;156,134,0;157,134,0;158,134,0;90,135,0;91,135,0;92,135,0;93,135,0;94,135,0;95,135,0;96,135,0;97,135,0;98,135,0;99,135,0;100,135,0;101,135,0;102,135,0;103,135,0;104,135,0;105,135,0;106,135,0;107,135,0;108,135,0;109,135,0;110,135,0;111,135,0;112,135,0;113,135,0;114,135,0;115,135,0;116,135,0;117,135,0;118,135,0;119,135,0;120,135,0;121,135,0;122,135,0;123,135,0;124,135,0;125,135,0;126,135,0;127,135,0;128,135,0;129,135,0;130,135,0;131,135,0;132,135,0;133,135,0;134,135,0;135,135,0;136,135,0;137,135,0;138,135,0;139,135,0;140,135,0;141,135,0;142,135,0;143,135,0;144,135,0;145,135,0;146,135,0;147,135,0;148,135,0;149,135,0;150,135,0;151,135,0;152,135,0;153,135,0;154,135,0;155,135,0;156,135,0;157,135,0;158,135,0;90,136,0;91,136,0;92,136,0;93,136,0;94,136,0;95,136,0;96,136,0;97,136,0;98,136,0;99,136,0;100,136,0;101,136,0;102,136,0;103,136,0;104,136,0;105,136,0;106,136,0;107,136,0;108,136,0;109,136,0;110,136,0;111,136,0;112,136,0;113,136,0;114,136,0;115,136,0;116,136,0;117,136,0;118,136,0;119,136,0;120,136,0;121,136,0;122,136,0;123,136,0;124,136,0;125,136,0;126,136,0;127,136,0;128,136,0;129,136,0;130,136,0;131,136,0;132,136,0;133,136,0;134,136,0;135,136,0;136,136,0;137,136,0;138,136,0;139,136,0;140,136,0;141,136,0;142,136,0;143,136,0;144,136,0;145,136,0;146,136,0;147,136,0;148,136,0;149,136,0;150,136,0;151,136,0;152,136,0;153,136,0;154,136,0;155,136,0;156,136,0;157,136,0;158,136,0;90,137,0;91,137,0;92,137,0;93,137,0;94,137,0;95,137,0;96,137,0;97,137,0;98,137,0;99,137,0;100,137,0;101,137,0;102,137,0;103,137,0;104,137,0;105,137,0;106,137,0;107,137,0;108,137,0;109,137,0;110,137,0;111,137,0;112,137,0;113,137,0;114,137,0;115,137,0;116,137,0;117,137,0;118,137,0;119,137,0;120,137,0;121,137,0;122,137,0;123,137,0;124,137,0;125,137,0;126,137,0;127,137,0;128,137,0;129,137,0;130,137,0;131,137,0;132,137,0;133,137,0;134,137,0;135,137,0;136,137,0;137,137,0;138,137,0;139,137,0;140,137,0;141,137,0;142,137,0;143,137,0;144,137,0;145,137,0;146,137,0;147,137,0;148,137,0;149,137,0;150,137,0;151,137,0;152,137,0;153,137,0;154,137,0;155,137,0;156,137,0;157,137,0;158,137,0;90,138,0;91,138,0;92,138,0;93,138,0;94,138,0;95,138,0;96,138,0;97,138,0;98,138,0;99,138,0;100,138,0;101,138,0;102,138,0;103,138,0;104,138,0;105,138,0;106,138,0;107,138,0;108,138,0;109,138,0;110,138,0;111,138,0;112,138,0;113,138,0;114,138,0;115,138,0;116,138,0;117,138,0;118,138,0;119,138,0;120,138,0;121,138,0;122,138,0;123,138,0;124,138,0;125,138,0;126,138,0;127,138,0;128,138,0;129,138,0;130,138,0;131,138,0;132,138,0;133,138,0;134,138,0;135,138,0;136,138,0;137,138,0;138,138,0;139,138,0;140,138,0;141,138,0;142,138,0;143,138,0;144,138,0;145,138,0;146,138,0;147,138,0;148,138,0;149,138,0;150,138,0;151,138,0;152,138,0;153,138,0;154,138,0;155,138,0;156,138,0;157,138,0;158,138,0;91,139,0;92,139,0;93,139,0;94,139,0;95,139,0;96,139,0;97,139,0;98,139,0;99,139,0;100,139,0;101,139,0;102,139,0;103,139,0;104,139,0;105,139,0;106,139,0;107,139,0;108,139,0;109,139,0;110,139,0;111,139,0;112,139,0;113,139,0;114,139,0;115,139,0;116,139,0;117,139,0;118,139,0;119,139,0;120,139,0;121,139,0;122,139,0;123,139,0;124,139,0;125,139,0;126,139,0;127,139,0;128,139,0;129,139,0;130,139,0;131,139,0;132,139,0;133,139,0;134,139,0;135,139,0;136,139,0;137,139,0;138,139,0;139,139,0;140,139,0;141,139,0;142,139,0;143,139,0;144,139,0;145,139,0;146,139,0;147,139,0;148,139,0;149,139,0;150,139,0;151,139,0;152,139,0;153,139,0;154,139,0;155,139,0;156,139,0;157,139,0;91,140,0;92,140,0;93,140,0;94,140,0;95,140,0;96,140,0;97,140,0;98,140,0;99,140,0;100,140,0;101,140,0;102,140,0;103,140,0;104,140,0;105,140,0;106,140,0;107,140,0;108,140,0;109,140,0;110,140,0;111,140,0;112,140,0;113,140,0;114,140,0;115,140,0;116,140,0;117,140,0;118,140,0;119,140,0;120,140,0;121,140,0;122,140,0;123,140,0;124,140,0;125,140,0;126,140,0;127,140,0;128,140,0;129,140,0;130,140,0;131,140,0;132,140,0;133,140,0;134,140,0;135,140,0;136,140,0;137,140,0;138,140,0;139,140,0;140,140,0;141,140,0;142,140,0;143,140,0;144,140,0;145,140,0;146,140,0;147,140,0;148,140,0;149,140,0;150,140,0;151,140,0;152,140,0;153,140,0;154,140,0;155,140,0;156,140,0;157,140,0;91,141,0;92,141,0;93,141,0;94,141,0;95,141,0;96,141,0;97,141,0;98,141,0;99,141,0;100,141,0;101,141,0;102,141,0;103,141,0;104,141,0;105,141,0;106,141,0;107,141,0;108,141,0;109,141,0;110,141,0;111,141,0;112,141,0;113,141,0;114,141,0;115,141,0;116,141,0;117,141,0;118,141,0;119,141,0;120,141,0;121,141,0;122,141,0;123,141,0;124,141,0;125,141,0;126,141,0;127,141,0;128,141,0;129,141,0;130,141,0;131,141,0;132,141,0;133,141,0;134,141,0;135,141,0;136,141,0;137,141,0;138,141,0;139,141,0;140,141,0;141,141,0;142,141,0;143,141,0;144,141,0;145,141,0;146,141,0;147,141,0;148,141,0;149,141,0;150,141,0;151,141,0;152,141,0;153,141,0;154,141,0;155,141,0;156,141,0;157,141,0;92,142,0;93,142,0;94,142,0;95,142,0;96,142,0;97,142,0;98,142,0;99,142,0;100,142,0;101,142,0;102,142,0;103,142,0;104,142,0;105,142,0;106,142,0;107,142,0;108,142,0;109,142,0;110,142,0;111,142,0;112,142,0;113,142,0;114,142,0;115,142,0;116,142,0;117,142,0;118,142,0;119,142,0;120,142,0;121,142,0;122,142,0;123,142,0;124,142,0;125,142,0;126,142,0;127,142,0;128,142,0;129,142,0;130,142,0;131,142,0;132,142,0;133,142,0;134,142,0;135,142,0;136,142,0;137,142,0;138,142,0;139,142,0;140,142,0;141,142,0;142,142,0;143,142,0;144,142,0;145,142,0;146,142,0;147,142,0;148,142,0;149,142,0;150,142,0;151,142,0;152,142,0;153,142,0;154,142,0;155,142,0;156,142,0;92,143,0;93,143,0;94,143,0;95,143,0;96,143,0;97,143,0;98,143,0;99,143,0;100,143,0;101,143,0;102,143,0;103,143,0;104,143,0;105,143,0;106,143,0;107,143,0;108,143,0;109,143,0;110,143,0;111,143,0;112,143,0;113,143,0;114,143,0;115,143,0;116,143,0;117,143,0;118,143,0;119,143,0;120,143,0;121,143,0;122,143,0;123,143,0;124,143,0;125,143,0;126,143,0;127,143,0;128,143,0;129,143,0;130,143,0;131,143,0;132,143,0;133,143,0;134,143,0;135,143,0;136,143,0;137,143,0;138,143,0;139,143,0;140,143,0;141,143,0;142,143,0;143,143,0;144,143,0;145,143,0;146,143,0;147,143,0;148,143,0;149,143,0;150,143,0;151,143,0;152,143,0;153,143,0;154,143,0;155,143,0;156,143,0;92,144,0;93,144,0;94,144,0;95,144,0;96,144,0;97,144,0;98,144,0;99,144,0;100,144,0;101,144,0;102,144,0;103,144,0;104,144,0;105,144,0;106,144,0;107,144,0;108,144,0;109,144,0;110,144,0;111,144,0;112,144,0;113,144,0;114,144,0;115,144,0;116,144,0;117,144,0;118,144,0;119,144,0;120,144,0;121,144,0;122,144,0;123,144,0;124,144,0;125,144,0;126,144,0;127,144,0;128,144,0;129,144,0;130,144,0;131,144,0;132,144,0;133,144,0;134,144,0;135,144,0;136,144,0;137,144,0;138,144,0;139,144,0;140,144,0;141,144,0;142,144,0;143,144,0;144,144,0;145,144,0;146,144,0;147,144,0;148,144,0;149,144,0;150,144,0;151,144,0;152,144,0;153,144,0;154,144,0;155,144,0;156,144,0;93,145,0;94,145,0;95,145,0;96,145,0;97,145,0;98,145,0;99,145,0;100,145,0;101,145,0;102,145,0;103,145,0;104,145,0;105,145,0;106,145,0;107,145,0;108,145,0;109,145,0;110,145,0;111,145,0;112,145,0;113,145,0;114,145,0;115,145,0;116,145,0;117,145,0;118,145,0;119,145,0;120,145,0;121,145,0;122,145,0;123,145,0;124,145,0;125,145,0;126,145,0;127,145,0;128,145,0;129,145,0;130,145,0;131,145,0;132,145,0;133,145,0;134,145,0;135,145,0;136,145,0;137,145,0;138,145,0;139,145,0;140,145,0;141,145,0;142,145,0;143,145,0;144,145,0;145,145,0;146,145,0;147,145,0;148,145,0;149,145,0;150,145,0;151,145,0;152,145,0;153,145,0;154,145,0;155,145,0;93,146,0;94,146,0;95,146,0;96,146,0;97,146,0;98,146,0;99,146,0;100,146,0;101,146,0;102,146,0;103,146,0;104,146,0;105,146,0;106,146,0;107,146,0;108,146,0;109,146,0;110,146,0;111,146,0;112,146,0;113,146,0;114,146,0;115,146,0;116,146,0;117,146,0;118,146,0;119,146,0;120,146,0;121,146,0;122,146,0;123,146,0;124,146,0;125,146,0;126,146,0;127,146,0;128,146,0;129,146,0;130,146,0;131,146,0;132,146,0;133,146,0;134,146,0;135,146,0;136,146,0;137,146,0;138,146,0;139,146,0;140,146,0;141,146,0;142,146,0;143,146,0;144,146,0;145,146,0;146,146,0;147,146,0;148,146,0;149,146,0;150,146,0;151,146,0;152,146,0;153,146,0;154,146,0;155,146,0;94,147,0;95,147,0;96,147,0;97,147,0;98,147,0;99,147,0;100,147,0;101,147,0;102,147,0;103,147,0;104,147,0;105,147,0;106,147,0;107,147,0;108,147,0;109,147,0;110,147,0;111,147,0;112,147,0;113,147,0;114,147,0;115,147,0;116,147,0;117,147,0;118,147,0;119,147,0;120,147,0;121,147,0;122,147,0;123,147,0;124,147,0;125,147,0;126,147,0;127,147,0;128,147,0;129,147,0;130,147,0;131,147,0;132,147,0;133,147,0;134,147,0;135,147,0;136,147,0;137,147,0;138,147,0;139,147,0;140,147,0;141,147,0;142,147,0;143,147,0;144,147,0;145,147,0;146,147,0;147,147,0;148,147,0;149,147,0;150,147,0;151,147,0;152,147,0;153,147,0;154,147,0;94,148,0;95,148,0;96,148,0;97,148,0;98,148,0;99,148,0;100,148,0;101,148,0;102,148,0;103,148,0;104,148,0;105,148,0;106,148,0;107,148,0;108,148,0;109,148,0;110,148,0;111,148,0;112,148,0;113,148,0;114,148,0;115,148,0;116,148,0;117,148,0;118,148,0;119,148,0;120,148,0;121,148,0;122,148,0;123,148,0;124,148,0;125,148,0;126,148,0;127,148,0;128,148,0;129,148,0;130,148,0;131,148,0;132,148,0;133,148,0;134,148,0;135,148,0;136,148,0;137,148,0;138,148,0;139,148,0;140,148,0;141,148,0;142,148,0;143,148,0;144,148,0;145,148,0;146,148,0;147,148,0;148,148,0;149,148,0;150,148,0;151,148,0;152,148,0;153,148,0;154,148,0;95,149,0;96,149,0;97,149,0;98,149,0;99,149,0;100,149,0;101,149,0;102,149,0;103,149,0;104,149,0;105,149,0;106,149,0;107,149,0;108,149,0;109,149,0;110,149,0;111,149,0;112,149,0;113,149,0;114,149,0;115,149,0;116,149,0;117,149,0;118,149,0;119,149,0;120,149,0;121,149,0;122,149,0;123,149,0;124,149,0;125,149,0;126,149,0;127,149,0;128,149,0;129,149,0;130,149,0;131,149,0;132,149,0;133,149,0;134,149,0;135,149,0;136,149,0;137,149,0;138,149,0;139,149,0;140,149,0;141,149,0;142,149,0;143,149,0;144,149,0;145,149,0;146,149,0;147,149,0;148,149,0;149,149,0;150,149,0;151,149,0;152,149,0;153,149,0;96,150,0;97,150,0;98,150,0;99,150,0;100,150,0;101,150,0;102,150,0;103,150,0;104,150,0;105,150,0;106,150,0;107,150,0;108,150,0;109,150,0;110,150,0;111,150,0;112,150,0;113,150,0;114,150,0;115,150,0;116,150,0;117,150,0;118,150,0;119,150,0;120,150,0;121,150,0;122,150,0;123,150,0;124,150,0;125,150,0;126,150,0;127,150,0;128,150,0;129,150,0;130,150,0;131,150,0;132,150,0;133,150,0;134,150,0;135,150,0;136,150,0;137,150,0;138,150,0;139,150,0;140,150,0;141,150,0;142,150,0;143,150,0;144,150,0;145,150,0;146,150,0;147,150,0;148,150,0;149,150,0;150,150,0;151,150,0;152,150,0;96,151,0;97,151,0;98,151,0;99,151,0;100,151,0;101,151,0;102,151,0;103,151,0;104,151,0;105,151,0;106,151,0;107,151,0;108,151,0;109,151,0;110,151,0;111,151,0;112,151,0;113,151,0;114,151,0;115,151,0;116,151,0;117,151,0;118,151,0;119,151,0;120,151,0;121,151,0;122,151,0;123,151,0;124,151,0;125,151,0;126,151,0;127,151,0;128,151,0;129,151,0;130,151,0;131,151,0;132,151,0;133,151,0;134,151,0;135,151,0;136,151,0;137,151,0;138,151,0;139,151,0;140,151,0;141,151,0;142,151,0;143,151,0;144,151,0;145,151,0;146,151,0;147,151,0;148,151,0;149,151,0;150,151,0;151,151,0;152,151,0;97,152,0;98,152,0;99,152,0;100,152,0;101,152,0;102,152,0;103,152,0;104,152,0;105,152,0;106,152,0;107,152,0;108,152,0;109,152,0;110,152,0;111,152,0;112,152,0;113,152,0;114,152,0;115,152,0;116,152,0;117,152,0;118,152,0;119,152,0;120,152,0;121,152,0;122,152,0;123,152,0;124,152,0;125,152,0;126,152,0;127,152,0;128,152,0;129,152,0;130,152,0;131,152,0;132,152,0;133,152,0;134,152,0;135,152,0;136,152,0;137,152,0;138,152,0;139,152,0;140,152,0;141,152,0;142,152,0;143,152,0;144,152,0;145,152,0;146,152,0;147,152,0;148,152,0;149,152,0;150,152,0;151,152,0;98,153,0;99,153,0;100,153,0;101,153,0;102,153,0;103,153,0;104,153,0;105,153,0;106,153,0;107,153,0;108,153,0;109,153,0;110,153,0;111,153,0;112,153,0;113,153,0;114,153,0;115,153,0;116,153,0;117,153,0;118,153,0;119,153,0;120,153,0;121,153,0;122,153,0;123,153,0;124,153,0;125,153,0;126,153,0;127,153,0;128,153,0;129,153,0;130,153,0;131,153,0;132,153,0;133,153,0;134,153,0;135,153,0;136,153,0;137,153,0;138,153,0;139,153,0;140,153,0;141,153,0;142,153,0;143,153,0;144,153,0;145,153,0;146,153,0;147,153,0;148,153,0;149,153,0;150,153,0;99,154,0;100,154,0;101,154,0;102,154,0;103,154,0;104,154,0;105,154,0;106,154,0;107,154,0;108,154,0;109,154,0;110,154,0;111,154,0;112,154,0;113,154,0;114,154,0;115,154,0;116,154,0;117,154,0;118,154,0;119,154,0;120,154,0;121,154,0;122,154,0;123,154,0;124,154,0;125,154,0;126,154,0;127,154,0;128,154,0;129,154,0;130,154,0;131,154,0;132,154,0;133,154,0;134,154,0;135,154,0;136,154,0;137,154,0;138,154,0;139,154,0;140,154,0;141,154,0;142,154,0;143,154,0;144,154,0;145,154,0;146,154,0;147,154,0;148,154,0;149,154,0;100,155,0;101,155,0;102,155,0;103,155,0;104,155,0;105,155,0;106,155,0;107,155,0;108,155,0;109,155,0;110,155,0;111,155,0;112,155,0;113,155,0;114,155,0;115,155,0;116,155,0;117,155,0;118,155,0;119,155,0;120,155,0;121,155,0;122,155,0;123,155,0;124,155,0;125,155,0;126,155,0;127,155,0;128,155,0;129,155,0;130,155,0;131,155,0;132,155,0;133,155,0;134,155,0;135,155,0;136,155,0;137,155,0;138,155,0;139,155,0;140,155,0;141,155,0;142,155,0;143,155,0;144,155,0;145,155,0;146,155,0;147,155,0;148,155,0;101,156,0;102,156,0;103,156,0;104,156,0;105,156,0;106,156,0;107,156,0;108,156,0;109,156,0;110,156,0;111,156,0;112,156,0;113,156,0;114,156,0;115,156,0;116,156,0;117,156,0;118,156,0;119,156,0;120,156,0;121,156,0;122,156,0;123,156,0;124,156,0;125,156,0;126,156,0;127,156,0;128,156,0;129,156,0;130,156,0;131,156,0;132,156,0;133,156,0;134,156,0;135,156,0;136,156,0;137,156,0;138,156,0;139,156,0;140,156,0;141,156,0;142,156,0;143,156,0;144,156,0;145,156,0;146,156,0;147,156,0;102,157,0;103,157,0;104,157,0;105,157,0;106,157,0;107,157,0;108,157,0;109,157,0;110,157,0;111,157,0;112,157,0;113,157,0;114,157,0;115,157,0;116,157,0;117,157,0;118,157,0;119,157,0;120,157,0;121,157,0;122,157,0;123,157,0;124,157,0;125,157,0;126,157,0;127,157,0;128,157,0;129,157,0;130,157,0;131,157,0;132,157,0;133,157,0;134,157,0;135,157,0;136,157,0;137,157,0;138,157,0;139,157,0;140,157,0;141,157,0;142,157,0;143,157,0;144,157,0;145,157,0;146,157,0;103,158,0;104,158,0;105,158,0;106,158,0;107,158,0;108,158,0;109,158,0;110,158,0;111,158,0;112,158,0;113,158,0;114,158,0;115,158,0;116,158,0;117,158,0;118,158,0;119,158,0;120,158,0;121,158,0;122,158,0;123,158,0;124,158,0;125,158,0;126,158,0;127,158,0;128,158,0;129,158,0;130,158,0;131,158,0;132,158,0;133,158,0;134,158,0;135,158,0;136,158,0;137,158,0;138,158,0;139,158,0;140,158,0;141,158,0;142,158,0;143,158,0;144,158,0;145,158,0;105,159,0;106,159,0;107,159,0;108,159,0;109,159,0;110,159,0;111,159,0;112,159,0;113,159,0;114,159,0;115,159,0;116,159,0;117,159,0;118,159,0;119,159,0;120,159,0;121,159,0;122,159,0;123,159,0;124,159,0;125,159,0;126,159,0;127,159,0;128,159,0;129,159,0;130,159,0;131,159,0;132,159,0;133,159,0;134,159,0;135,159,0;136,159,0;137,159,0;138,159,0;139,159,0;140,159,0;141,159,0;142,159,0;143,159,0;106,160,0;107,160,0;108,160,0;109,160,0;110,160,0;111,160,0;112,160,0;113,160,0;114,160,0;115,160,0;116,160,0;117,160,0;118,160,0;119,160,0;120,160,0;121,160,0;122,160,0;123,160,0;124,160,0;125,160,0;126,160,0;127,160,0;128,160,0;129,160,0;130,160,0;131,160,0;132,160,0;133,160,0;134,160,0;135,160,0;136,160,0;137,160,0;138,160,0;139,160,0;140,160,0;141,160,0;142,160,0;108,161,0;109,161,0;110,161,0;111,161,0;112,161,0;113,161,0;114,161,0;115,161,0;116,161,0;117,161,0;118,161,0;119,161,0;120,161,0;121,161,0;122,161,0;123,161,0;124,161,0;125,161,0;126,161,0;127,161,0;128,161,0;129,161,0;130,161,0;131,161,0;132,161,0;133,161,0;134,161,0;135,161,0;136,161,0;137,161,0;138,161,0;139,161,0;140,161,0;110,162,0;111,162,0;112,162,0;113,162,0;114,162,0;115,162,0;116,162,0;117,162,0;118,162,0;119,162,0;120,162,0;121,162,0;122,162,0;123,162,0;124,162,0;125,162,0;126,162,0;127,162,0;128,162,0;129,162,0;130,162,0;131,162,0;132,162,0;133,162,0;134,162,0;135,162,0;136,162,0;137,162,0;138,162,0;113,163,0;114,163,0;115,163,0;116,163,0;117,163,0;118,163,0;119,163,0;120,163,0;121,163,0;122,163,0;123,163,0;124,163,0;125,163,0;126,163,0;127,163,0;128,163,0;129,163,0;130,163,0;131,163,0;132,163,0;133,163,0;134,163,0;135,163,0;116,164,0;117,164,0;118,164,0;119,164,0;120,164,0;121,164,0;122,164,0;123,164,0;124,164,0;125,164,0;126,164,0;127,164,0;128,164,0;129,164,0;130,164,0;131,164,0;132,164,0;124,165,0</Nodes>
      </Cell>
      <Cell id="62">
        <Nodes>236,95,0;228,96,0;229,96,0;230,96,0;231,96,0;232,96,0;233,96,0;234,96,0;235,96,0;236,96,0;237,96,0;238,96,0;239,96,0;240,96,0;241,96,0;242,96,0;243,96,0;244,96,0;225,97,0;226,97,0;227,97,0;228,97,0;229,97,0;230,97,0;231,97,0;232,97,0;233,97,0;234,97,0;235,97,0;236,97,0;237,97,0;238,97,0;239,97,0;240,97,0;241,97,0;242,97,0;243,97,0;244,97,0;245,97,0;246,97,0;247,97,0;222,98,0;223,98,0;224,98,0;225,98,0;226,98,0;227,98,0;228,98,0;229,98,0;230,98,0;231,98,0;232,98,0;233,98,0;234,98,0;235,98,0;236,98,0;237,98,0;238,98,0;239,98,0;240,98,0;241,98,0;242,98,0;243,98,0;244,98,0;245,98,0;246,98,0;247,98,0;248,98,0;249,98,0;250,98,0;220,99,0;221,99,0;222,99,0;223,99,0;224,99,0;225,99,0;226,99,0;227,99,0;228,99,0;229,99,0;230,99,0;231,99,0;232,99,0;233,99,0;234,99,0;235,99,0;236,99,0;237,99,0;238,99,0;239,99,0;240,99,0;241,99,0;242,99,0;243,99,0;244,99,0;245,99,0;246,99,0;247,99,0;248,99,0;249,99,0;250,99,0;251,99,0;252,99,0;218,100,0;219,100,0;220,100,0;221,100,0;222,100,0;223,100,0;224,100,0;225,100,0;226,100,0;227,100,0;228,100,0;229,100,0;230,100,0;231,100,0;232,100,0;233,100,0;234,100,0;235,100,0;236,100,0;237,100,0;238,100,0;239,100,0;240,100,0;241,100,0;242,100,0;243,100,0;244,100,0;245,100,0;246,100,0;247,100,0;248,100,0;249,100,0;250,100,0;251,100,0;252,100,0;253,100,0;254,100,0;217,101,0;218,101,0;219,101,0;220,101,0;221,101,0;222,101,0;223,101,0;224,101,0;225,101,0;226,101,0;227,101,0;228,101,0;229,101,0;230,101,0;231,101,0;232,101,0;233,101,0;234,101,0;235,101,0;236,101,0;237,101,0;238,101,0;239,101,0;240,101,0;241,101,0;242,101,0;243,101,0;244,101,0;245,101,0;246,101,0;247,101,0;248,101,0;249,101,0;250,101,0;251,101,0;252,101,0;253,101,0;254,101,0;255,101,0;215,102,0;216,102,0;217,102,0;218,102,0;219,102,0;220,102,0;221,102,0;222,102,0;223,102,0;224,102,0;225,102,0;226,102,0;227,102,0;228,102,0;229,102,0;230,102,0;231,102,0;232,102,0;233,102,0;234,102,0;235,102,0;236,102,0;237,102,0;238,102,0;239,102,0;240,102,0;241,102,0;242,102,0;243,102,0;244,102,0;245,102,0;246,102,0;247,102,0;248,102,0;249,102,0;250,102,0;251,102,0;252,102,0;253,102,0;254,102,0;255,102,0;256,102,0;257,102,0;214,103,0;215,103,0;216,103,0;217,103,0;218,103,0;219,103,0;220,103,0;221,103,0;222,103,0;223,103,0;224,103,0;225,103,0;226,103,0;227,103,0;228,103,0;229,103,0;230,103,0;231,103,0;232,103,0;233,103,0;234,103,0;235,103,0;236,103,0;237,103,0;238,103,0;239,103,0;240,103,0;241,103,0;242,103,0;243,103,0;244,103,0;245,103,0;246,103,0;247,103,0;248,103,0;249,103,0;250,103,0;251,103,0;252,103,0;253,103,0;254,103,0;255,103,0;256,103,0;257,103,0;258,103,0;213,104,0;214,104,0;215,104,0;216,104,0;217,104,0;218,104,0;219,104,0;220,104,0;221,104,0;222,104,0;223,104,0;224,104,0;225,104,0;226,104,0;227,104,0;228,104,0;229,104,0;230,104,0;231,104,0;232,104,0;233,104,0;234,104,0;235,104,0;236,104,0;237,104,0;238,104,0;239,104,0;240,104,0;241,104,0;242,104,0;243,104,0;244,104,0;245,104,0;246,104,0;247,104,0;248,104,0;249,104,0;250,104,0;251,104,0;252,104,0;253,104,0;254,104,0;255,104,0;256,104,0;257,104,0;258,104,0;259,104,0;212,105,0;213,105,0;214,105,0;215,105,0;216,105,0;217,105,0;218,105,0;219,105,0;220,105,0;221,105,0;222,105,0;223,105,0;224,105,0;225,105,0;226,105,0;227,105,0;228,105,0;229,105,0;230,105,0;231,105,0;232,105,0;233,105,0;234,105,0;235,105,0;236,105,0;237,105,0;238,105,0;239,105,0;240,105,0;241,105,0;242,105,0;243,105,0;244,105,0;245,105,0;246,105,0;247,105,0;248,105,0;249,105,0;250,105,0;251,105,0;252,105,0;253,105,0;254,105,0;255,105,0;256,105,0;257,105,0;258,105,0;259,105,0;260,105,0;211,106,0;212,106,0;213,106,0;214,106,0;215,106,0;216,106,0;217,106,0;218,106,0;219,106,0;220,106,0;221,106,0;222,106,0;223,106,0;224,106,0;225,106,0;226,106,0;227,106,0;228,106,0;229,106,0;230,106,0;231,106,0;232,106,0;233,106,0;234,106,0;235,106,0;236,106,0;237,106,0;238,106,0;239,106,0;240,106,0;241,106,0;242,106,0;243,106,0;244,106,0;245,106,0;246,106,0;247,106,0;248,106,0;249,106,0;250,106,0;251,106,0;252,106,0;253,106,0;254,106,0;255,106,0;256,106,0;257,106,0;258,106,0;259,106,0;260,106,0;261,106,0;210,107,0;211,107,0;212,107,0;213,107,0;214,107,0;215,107,0;216,107,0;217,107,0;218,107,0;219,107,0;220,107,0;221,107,0;222,107,0;223,107,0;224,107,0;225,107,0;226,107,0;227,107,0;228,107,0;229,107,0;230,107,0;231,107,0;232,107,0;233,107,0;234,107,0;235,107,0;236,107,0;237,107,0;238,107,0;239,107,0;240,107,0;241,107,0;242,107,0;243,107,0;244,107,0;245,107,0;246,107,0;247,107,0;248,107,0;249,107,0;250,107,0;251,107,0;252,107,0;253,107,0;254,107,0;255,107,0;256,107,0;257,107,0;258,107,0;259,107,0;260,107,0;261,107,0;262,107,0;209,108,0;210,108,0;211,108,0;212,108,0;213,108,0;214,108,0;215,108,0;216,108,0;217,108,0;218,108,0;219,108,0;220,108,0;221,108,0;222,108,0;223,108,0;224,108,0;225,108,0;226,108,0;227,108,0;228,108,0;229,108,0;230,108,0;231,108,0;232,108,0;233,108,0;234,108,0;235,108,0;236,108,0;237,108,0;238,108,0;239,108,0;240,108,0;241,108,0;242,108,0;243,108,0;244,108,0;245,108,0;246,108,0;247,108,0;248,108,0;249,108,0;250,108,0;251,108,0;252,108,0;253,108,0;254,108,0;255,108,0;256,108,0;257,108,0;258,108,0;259,108,0;260,108,0;261,108,0;262,108,0;263,108,0;208,109,0;209,109,0;210,109,0;211,109,0;212,109,0;213,109,0;214,109,0;215,109,0;216,109,0;217,109,0;218,109,0;219,109,0;220,109,0;221,109,0;222,109,0;223,109,0;224,109,0;225,109,0;226,109,0;227,109,0;228,109,0;229,109,0;230,109,0;231,109,0;232,109,0;233,109,0;234,109,0;235,109,0;236,109,0;237,109,0;238,109,0;239,109,0;240,109,0;241,109,0;242,109,0;243,109,0;244,109,0;245,109,0;246,109,0;247,109,0;248,109,0;249,109,0;250,109,0;251,109,0;252,109,0;253,109,0;254,109,0;255,109,0;256,109,0;257,109,0;258,109,0;259,109,0;260,109,0;261,109,0;262,109,0;263,109,0;264,109,0;208,110,0;209,110,0;210,110,0;211,110,0;212,110,0;213,110,0;214,110,0;215,110,0;216,110,0;217,110,0;218,110,0;219,110,0;220,110,0;221,110,0;222,110,0;223,110,0;224,110,0;225,110,0;226,110,0;227,110,0;228,110,0;229,110,0;230,110,0;231,110,0;232,110,0;233,110,0;234,110,0;235,110,0;236,110,0;237,110,0;238,110,0;239,110,0;240,110,0;241,110,0;242,110,0;243,110,0;244,110,0;245,110,0;246,110,0;247,110,0;248,110,0;249,110,0;250,110,0;251,110,0;252,110,0;253,110,0;254,110,0;255,110,0;256,110,0;257,110,0;258,110,0;259,110,0;260,110,0;261,110,0;262,110,0;263,110,0;264,110,0;207,111,0;208,111,0;209,111,0;210,111,0;211,111,0;212,111,0;213,111,0;214,111,0;215,111,0;216,111,0;217,111,0;218,111,0;219,111,0;220,111,0;221,111,0;222,111,0;223,111,0;224,111,0;225,111,0;226,111,0;227,111,0;228,111,0;229,111,0;230,111,0;231,111,0;232,111,0;233,111,0;234,111,0;235,111,0;236,111,0;237,111,0;238,111,0;239,111,0;240,111,0;241,111,0;242,111,0;243,111,0;244,111,0;245,111,0;246,111,0;247,111,0;248,111,0;249,111,0;250,111,0;251,111,0;252,111,0;253,111,0;254,111,0;255,111,0;256,111,0;257,111,0;258,111,0;259,111,0;260,111,0;261,111,0;262,111,0;263,111,0;264,111,0;265,111,0;206,112,0;207,112,0;208,112,0;209,112,0;210,112,0;211,112,0;212,112,0;213,112,0;214,112,0;215,112,0;216,112,0;217,112,0;218,112,0;219,112,0;220,112,0;221,112,0;222,112,0;223,112,0;224,112,0;225,112,0;226,112,0;227,112,0;228,112,0;229,112,0;230,112,0;231,112,0;232,112,0;233,112,0;234,112,0;235,112,0;236,112,0;237,112,0;238,112,0;239,112,0;240,112,0;241,112,0;242,112,0;243,112,0;244,112,0;245,112,0;246,112,0;247,112,0;248,112,0;249,112,0;250,112,0;251,112,0;252,112,0;253,112,0;254,112,0;255,112,0;256,112,0;257,112,0;258,112,0;259,112,0;260,112,0;261,112,0;262,112,0;263,112,0;264,112,0;265,112,0;266,112,0;206,113,0;207,113,0;208,113,0;209,113,0;210,113,0;211,113,0;212,113,0;213,113,0;214,113,0;215,113,0;216,113,0;217,113,0;218,113,0;219,113,0;220,113,0;221,113,0;222,113,0;223,113,0;224,113,0;225,113,0;226,113,0;227,113,0;228,113,0;229,113,0;230,113,0;231,113,0;232,113,0;233,113,0;234,113,0;235,113,0;236,113,0;237,113,0;238,113,0;239,113,0;240,113,0;241,113,0;242,113,0;243,113,0;244,113,0;245,113,0;246,113,0;247,113,0;248,113,0;249,113,0;250,113,0;251,113,0;252,113,0;253,113,0;254,113,0;255,113,0;256,113,0;257,113,0;258,113,0;259,113,0;260,113,0;261,113,0;262,113,0;263,113,0;264,113,0;265,113,0;266,113,0;205,114,0;206,114,0;207,114,0;208,114,0;209,114,0;210,114,0;211,114,0;212,114,0;213,114,0;214,114,0;215,114,0;216,114,0;217,114,0;218,114,0;219,114,0;220,114,0;221,114,0;222,114,0;223,114,0;224,114,0;225,114,0;226,114,0;227,114,0;228,114,0;229,114,0;230,114,0;231,114,0;232,114,0;233,114,0;234,114,0;235,114,0;236,114,0;237,114,0;238,114,0;239,114,0;240,114,0;241,114,0;242,114,0;243,114,0;244,114,0;245,114,0;246,114,0;247,114,0;248,114,0;249,114,0;250,114,0;251,114,0;252,114,0;253,114,0;254,114,0;255,114,0;256,114,0;257,114,0;258,114,0;259,114,0;260,114,0;261,114,0;262,114,0;263,114,0;264,114,0;265,114,0;266,114,0;267,114,0;205,115,0;206,115,0;207,115,0;208,115,0;209,115,0;210,115,0;211,115,0;212,115,0;213,115,0;214,115,0;215,115,0;216,115,0;217,115,0;218,115,0;219,115,0;220,115,0;221,115,0;222,115,0;223,115,0;224,115,0;225,115,0;226,115,0;227,115,0;228,115,0;229,115,0;230,115,0;231,115,0;232,115,0;233,115,0;234,115,0;235,115,0;236,115,0;237,115,0;238,115,0;239,115,0;240,115,0;241,115,0;242,115,0;243,115,0;244,115,0;245,115,0;246,115,0;247,115,0;248,115,0;249,115,0;250,115,0;251,115,0;252,115,0;253,115,0;254,115,0;255,115,0;256,115,0;257,115,0;258,115,0;259,115,0;260,115,0;261,115,0;262,115,0;263,115,0;264,115,0;265,115,0;266,115,0;267,115,0;204,116,0;205,116,0;206,116,0;207,116,0;208,116,0;209,116,0;210,116,0;211,116,0;212,116,0;213,116,0;214,116,0;215,116,0;216,116,0;217,116,0;218,116,0;219,116,0;220,116,0;221,116,0;222,116,0;223,116,0;224,116,0;225,116,0;226,116,0;227,116,0;228,116,0;229,116,0;230,116,0;231,116,0;232,116,0;233,116,0;234,116,0;235,116,0;236,116,0;237,116,0;238,116,0;239,116,0;240,116,0;241,116,0;242,116,0;243,116,0;244,116,0;245,116,0;246,116,0;247,116,0;248,116,0;249,116,0;250,116,0;251,116,0;252,116,0;253,116,0;254,116,0;255,116,0;256,116,0;257,116,0;258,116,0;259,116,0;260,116,0;261,116,0;262,116,0;263,116,0;264,116,0;265,116,0;266,116,0;267,116,0;268,116,0;204,117,0;205,117,0;206,117,0;207,117,0;208,117,0;209,117,0;210,117,0;211,117,0;212,117,0;213,117,0;214,117,0;215,117,0;216,117,0;217,117,0;218,117,0;219,117,0;220,117,0;221,117,0;222,117,0;223,117,0;224,117,0;225,117,0;226,117,0;227,117,0;228,117,0;229,117,0;230,117,0;231,117,0;232,117,0;233,117,0;234,117,0;235,117,0;236,117,0;237,117,0;238,117,0;239,117,0;240,117,0;241,117,0;242,117,0;243,117,0;244,117,0;245,117,0;246,117,0;247,117,0;248,117,0;249,117,0;250,117,0;251,117,0;252,117,0;253,117,0;254,117,0;255,117,0;256,117,0;257,117,0;258,117,0;259,117,0;260,117,0;261,117,0;262,117,0;263,117,0;264,117,0;265,117,0;266,117,0;267,117,0;268,117,0;204,118,0;205,118,0;206,118,0;207,118,0;208,118,0;209,118,0;210,118,0;211,118,0;212,118,0;213,118,0;214,118,0;215,118,0;216,118,0;217,118,0;218,118,0;219,118,0;220,118,0;221,118,0;222,118,0;223,118,0;224,118,0;225,118,0;226,118,0;227,118,0;228,118,0;229,118,0;230,118,0;231,118,0;232,118,0;233,118,0;234,118,0;235,118,0;236,118,0;237,118,0;238,118,0;239,118,0;240,118,0;241,118,0;242,118,0;243,118,0;244,118,0;245,118,0;246,118,0;247,118,0;248,118,0;249,118,0;250,118,0;251,118,0;252,118,0;253,118,0;254,118,0;255,118,0;256,118,0;257,118,0;258,118,0;259,118,0;260,118,0;261,118,0;262,118,0;263,118,0;264,118,0;265,118,0;266,118,0;267,118,0;268,118,0;203,119,0;204,119,0;205,119,0;206,119,0;207,119,0;208,119,0;209,119,0;210,119,0;211,119,0;212,119,0;213,119,0;214,119,0;215,119,0;216,119,0;217,119,0;218,119,0;219,119,0;220,119,0;221,119,0;222,119,0;223,119,0;224,119,0;225,119,0;226,119,0;227,119,0;228,119,0;229,119,0;230,119,0;231,119,0;232,119,0;233,119,0;234,119,0;235,119,0;236,119,0;237,119,0;238,119,0;239,119,0;240,119,0;241,119,0;242,119,0;243,119,0;244,119,0;245,119,0;246,119,0;247,119,0;248,119,0;249,119,0;250,119,0;251,119,0;252,119,0;253,119,0;254,119,0;255,119,0;256,119,0;257,119,0;258,119,0;259,119,0;260,119,0;261,119,0;262,119,0;263,119,0;264,119,0;265,119,0;266,119,0;267,119,0;268,119,0;269,119,0;203,120,0;204,120,0;205,120,0;206,120,0;207,120,0;208,120,0;209,120,0;210,120,0;211,120,0;212,120,0;213,120,0;214,120,0;215,120,0;216,120,0;217,120,0;218,120,0;219,120,0;220,120,0;221,120,0;222,120,0;223,120,0;224,120,0;225,120,0;226,120,0;227,120,0;228,120,0;229,120,0;230,120,0;231,120,0;232,120,0;233,120,0;234,120,0;235,120,0;236,120,0;237,120,0;238,120,0;239,120,0;240,120,0;241,120,0;242,120,0;243,120,0;244,120,0;245,120,0;246,120,0;247,120,0;248,120,0;249,120,0;250,120,0;251,120,0;252,120,0;253,120,0;254,120,0;255,120,0;256,120,0;257,120,0;258,120,0;259,120,0;260,120,0;261,120,0;262,120,0;263,120,0;264,120,0;265,120,0;266,120,0;267,120,0;268,120,0;269,120,0;203,121,0;204,121,0;205,121,0;206,121,0;207,121,0;208,121,0;209,121,0;210,121,0;211,121,0;212,121,0;213,121,0;214,121,0;215,121,0;216,121,0;217,121,0;218,121,0;219,121,0;220,121,0;221,121,0;222,121,0;223,121,0;224,121,0;225,121,0;226,121,0;227,121,0;228,121,0;229,121,0;230,121,0;231,121,0;232,121,0;233,121,0;234,121,0;235,121,0;236,121,0;237,121,0;238,121,0;239,121,0;240,121,0;241,121,0;242,121,0;243,121,0;244,121,0;245,121,0;246,121,0;247,121,0;248,121,0;249,121,0;250,121,0;251,121,0;252,121,0;253,121,0;254,121,0;255,121,0;256,121,0;257,121,0;258,121,0;259,121,0;260,121,0;261,121,0;262,121,0;263,121,0;264,121,0;265,121,0;266,121,0;267,121,0;268,121,0;269,121,0;202,122,0;203,122,0;204,122,0;205,122,0;206,122,0;207,122,0;208,122,0;209,122,0;210,122,0;211,122,0;212,122,0;213,122,0;214,122,0;215,122,0;216,122,0;217,122,0;218,122,0;219,122,0;220,122,0;221,122,0;222,122,0;223,122,0;224,122,0;225,122,0;226,122,0;227,122,0;228,122,0;229,122,0;230,122,0;231,122,0;232,122,0;233,122,0;234,122,0;235,122,0;236,122,0;237,122,0;238,122,0;239,122,0;240,122,0;241,122,0;242,122,0;243,122,0;244,122,0;245,122,0;246,122,0;247,122,0;248,122,0;249,122,0;250,122,0;251,122,0;252,122,0;253,122,0;254,122,0;255,122,0;256,122,0;257,122,0;258,122,0;259,122,0;260,122,0;261,122,0;262,122,0;263,122,0;264,122,0;265,122,0;266,122,0;267,122,0;268,122,0;269,122,0;270,122,0;202,123,0;203,123,0;204,123,0;205,123,0;206,123,0;207,123,0;208,123,0;209,123,0;210,123,0;211,123,0;212,123,0;213,123,0;214,123,0;215,123,0;216,123,0;217,123,0;218,123,0;219,123,0;220,123,0;221,123,0;222,123,0;223,123,0;224,123,0;225,123,0;226,123,0;227,123,0;228,123,0;229,123,0;230,123,0;231,123,0;232,123,0;233,123,0;234,123,0;235,123,0;236,123,0;237,123,0;238,123,0;239,123,0;240,123,0;241,123,0;242,123,0;243,123,0;244,123,0;245,123,0;246,123,0;247,123,0;248,123,0;249,123,0;250,123,0;251,123,0;252,123,0;253,123,0;254,123,0;255,123,0;256,123,0;257,123,0;258,123,0;259,123,0;260,123,0;261,123,0;262,123,0;263,123,0;264,123,0;265,123,0;266,123,0;267,123,0;268,123,0;269,123,0;270,123,0;202,124,0;203,124,0;204,124,0;205,124,0;206,124,0;207,124,0;208,124,0;209,124,0;210,124,0;211,124,0;212,124,0;213,124,0;214,124,0;215,124,0;216,124,0;217,124,0;218,124,0;219,124,0;220,124,0;221,124,0;222,124,0;223,124,0;224,124,0;225,124,0;226,124,0;227,124,0;228,124,0;229,124,0;230,124,0;231,124,0;232,124,0;233,124,0;234,124,0;235,124,0;236,124,0;237,124,0;238,124,0;239,124,0;240,124,0;241,124,0;242,124,0;243,124,0;244,124,0;245,124,0;246,124,0;247,124,0;248,124,0;249,124,0;250,124,0;251,124,0;252,124,0;253,124,0;254,124,0;255,124,0;256,124,0;257,124,0;258,124,0;259,124,0;260,124,0;261,124,0;262,124,0;263,124,0;264,124,0;265,124,0;266,124,0;267,124,0;268,124,0;269,124,0;270,124,0;202,125,0;203,125,0;204,125,0;205,125,0;206,125,0;207,125,0;208,125,0;209,125,0;210,125,0;211,125,0;212,125,0;213,125,0;214,125,0;215,125,0;216,125,0;217,125,0;218,125,0;219,125,0;220,125,0;221,125,0;222,125,0;223,125,0;224,125,0;225,125,0;226,125,0;227,125,0;228,125,0;229,125,0;230,125,0;231,125,0;232,125,0;233,125,0;234,125,0;235,125,0;236,125,0;237,125,0;238,125,0;239,125,0;240,125,0;241,125,0;242,125,0;243,125,0;244,125,0;245,125,0;246,125,0;247,125,0;248,125,0;249,125,0;250,125,0;251,125,0;252,125,0;253,125,0;254,125,0;255,125,0;256,125,0;257,125,0;258,125,0;259,125,0;260,125,0;261,125,0;262,125,0;263,125,0;264,125,0;265,125,0;266,125,0;267,125,0;268,125,0;269,125,0;270,125,0;202,126,0;203,126,0;204,126,0;205,126,0;206,126,0;207,126,0;208,126,0;209,126,0;210,126,0;211,126,0;212,126,0;213,126,0;214,126,0;215,126,0;216,126,0;217,126,0;218,126,0;219,126,0;220,126,0;221,126,0;222,126,0;223,126,0;224,126,0;225,126,0;226,126,0;227,126,0;228,126,0;229,126,0;230,126,0;231,126,0;232,126,0;233,126,0;234,126,0;235,126,0;236,126,0;237,126,0;238,126,0;239,126,0;240,126,0;241,126,0;242,126,0;243,126,0;244,126,0;245,126,0;246,126,0;247,126,0;248,126,0;249,126,0;250,126,0;251,126,0;252,126,0;253,126,0;254,126,0;255,126,0;256,126,0;257,126,0;258,126,0;259,126,0;260,126,0;261,126,0;262,126,0;263,126,0;264,126,0;265,126,0;266,126,0;267,126,0;268,126,0;269,126,0;270,126,0;202,127,0;203,127,0;204,127,0;205,127,0;206,127,0;207,127,0;208,127,0;209,127,0;210,127,0;211,127,0;212,127,0;213,127,0;214,127,0;215,127,0;216,127,0;217,127,0;218,127,0;219,127,0;220,127,0;221,127,0;222,127,0;223,127,0;224,127,0;225,127,0;226,127,0;227,127,0;228,127,0;229,127,0;230,127,0;231,127,0;232,127,0;233,127,0;234,127,0;235,127,0;236,127,0;237,127,0;238,127,0;239,127,0;240,127,0;241,127,0;242,127,0;243,127,0;244,127,0;245,127,0;246,127,0;247,127,0;248,127,0;249,127,0;250,127,0;251,127,0;252,127,0;253,127,0;254,127,0;255,127,0;256,127,0;257,127,0;258,127,0;259,127,0;260,127,0;261,127,0;262,127,0;263,127,0;264,127,0;265,127,0;266,127,0;267,127,0;268,127,0;269,127,0;270,127,0;202,128,0;203,128,0;204,128,0;205,128,0;206,128,0;207,128,0;208,128,0;209,128,0;210,128,0;211,128,0;212,128,0;213,128,0;214,128,0;215,128,0;216,128,0;217,128,0;218,128,0;219,128,0;220,128,0;221,128,0;222,128,0;223,128,0;224,128,0;225,128,0;226,128,0;227,128,0;228,128,0;229,128,0;230,128,0;231,128,0;232,128,0;233,128,0;234,128,0;235,128,0;236,128,0;237,128,0;238,128,0;239,128,0;240,128,0;241,128,0;242,128,0;243,128,0;244,128,0;245,128,0;246,128,0;247,128,0;248,128,0;249,128,0;250,128,0;251,128,0;252,128,0;253,128,0;254,128,0;255,128,0;256,128,0;257,128,0;258,128,0;259,128,0;260,128,0;261,128,0;262,128,0;263,128,0;264,128,0;265,128,0;266,128,0;267,128,0;268,128,0;269,128,0;270,128,0;202,129,0;203,129,0;204,129,0;205,129,0;206,129,0;207,129,0;208,129,0;209,129,0;210,129,0;211,129,0;212,129,0;213,129,0;214,129,0;215,129,0;216,129,0;217,129,0;218,129,0;219,129,0;220,129,0;221,129,0;222,129,0;223,129,0;224,129,0;225,129,0;226,129,0;227,129,0;228,129,0;229,129,0;230,129,0;231,129,0;232,129,0;233,129,0;234,129,0;235,129,0;236,129,0;237,129,0;238,129,0;239,129,0;240,129,0;241,129,0;242,129,0;243,129,0;244,129,0;245,129,0;246,129,0;247,129,0;248,129,0;249,129,0;250,129,0;251,129,0;252,129,0;253,129,0;254,129,0;255,129,0;256,129,0;257,129,0;258,129,0;259,129,0;260,129,0;261,129,0;262,129,0;263,129,0;264,129,0;265,129,0;266,129,0;267,129,0;268,129,0;269,129,0;270,129,0;201,130,0;202,130,0;203,130,0;204,130,0;205,130,0;206,130,0;207,130,0;208,130,0;209,130,0;210,130,0;211,130,0;212,130,0;213,130,0;214,130,0;215,130,0;216,130,0;217,130,0;218,130,0;219,130,0;220,130,0;221,130,0;222,130,0;223,130,0;224,130,0;225,130,0;226,130,0;227,130,0;228,130,0;229,130,0;230,130,0;231,130,0;232,130,0;233,130,0;234,130,0;235,130,0;236,130,0;237,130,0;238,130,0;239,130,0;240,130,0;241,130,0;242,130,0;243,130,0;244,130,0;245,130,0;246,130,0;247,130,0;248,130,0;249,130,0;250,130,0;251,130,0;252,130,0;253,130,0;254,130,0;255,130,0;256,130,0;257,130,0;258,130,0;259,130,0;260,130,0;261,130,0;262,130,0;263,130,0;264,130,0;265,130,0;266,130,0;267,130,0;268,130,0;269,130,0;270,130,0;271,130,0;202,131,0;203,131,0;204,131,0;205,131,0;206,131,0;207,131,0;208,131,0;209,131,0;210,131,0;211,131,0;212,131,0;213,131,0;214,131,0;215,131,0;216,131,0;217,131,0;218,131,0;219,131,0;220,131,0;221,131,0;222,131,0;223,131,0;224,131,0;225,131,0;226,131,0;227,131,0;228,131,0;229,131,0;230,131,0;231,131,0;232,131,0;233,131,0;234,131,0;235,131,0;236,131,0;237,131,0;238,131,0;239,131,0;240,131,0;241,131,0;242,131,0;243,131,0;244,131,0;245,131,0;246,131,0;247,131,0;248,131,0;249,131,0;250,131,0;251,131,0;252,131,0;253,131,0;254,131,0;255,131,0;256,131,0;257,131,0;258,131,0;259,131,0;260,131,0;261,131,0;262,131,0;263,131,0;264,131,0;265,131,0;266,131,0;267,131,0;268,131,0;269,131,0;270,131,0;202,132,0;203,132,0;204,132,0;205,132,0;206,132,0;207,132,0;208,132,0;209,132,0;210,132,0;211,132,0;212,132,0;213,132,0;214,132,0;215,132,0;216,132,0;217,132,0;218,132,0;219,132,0;220,132,0;221,132,0;222,132,0;223,132,0;224,132,0;225,132,0;226,132,0;227,132,0;228,132,0;229,132,0;230,132,0;231,132,0;232,132,0;233,132,0;234,132,0;235,132,0;236,132,0;237,132,0;238,132,0;239,132,0;240,132,0;241,132,0;242,132,0;243,132,0;244,132,0;245,132,0;246,132,0;247,132,0;248,132,0;249,132,0;250,132,0;251,132,0;252,132,0;253,132,0;254,132,0;255,132,0;256,132,0;257,132,0;258,132,0;259,132,0;260,132,0;261,132,0;262,132,0;263,132,0;264,132,0;265,132,0;266,132,0;267,132,0;268,132,0;269,132,0;270,132,0;202,133,0;203,133,0;204,133,0;205,133,0;206,133,0;207,133,0;208,133,0;209,133,0;210,133,0;211,133,0;212,133,0;213,133,0;214,133,0;215,133,0;216,133,0;217,133,0;218,133,0;219,133,0;220,133,0;221,133,0;222,133,0;223,133,0;224,133,0;225,133,0;226,133,0;227,133,0;228,133,0;229,133,0;230,133,0;231,133,0;232,133,0;233,133,0;234,133,0;235,133,0;236,133,0;237,133,0;238,133,0;239,133,0;240,133,0;241,133,0;242,133,0;243,133,0;244,133,0;245,133,0;246,133,0;247,133,0;248,133,0;249,133,0;250,133,0;251,133,0;252,133,0;253,133,0;254,133,0;255,133,0;256,133,0;257,133,0;258,133,0;259,133,0;260,133,0;261,133,0;262,133,0;263,133,0;264,133,0;265,133,0;266,133,0;267,133,0;268,133,0;269,133,0;270,133,0;202,134,0;203,134,0;204,134,0;205,134,0;206,134,0;207,134,0;208,134,0;209,134,0;210,134,0;211,134,0;212,134,0;213,134,0;214,134,0;215,134,0;216,134,0;217,134,0;218,134,0;219,134,0;220,134,0;221,134,0;222,134,0;223,134,0;224,134,0;225,134,0;226,134,0;227,134,0;228,134,0;229,134,0;230,134,0;231,134,0;232,134,0;233,134,0;234,134,0;235,134,0;236,134,0;237,134,0;238,134,0;239,134,0;240,134,0;241,134,0;242,134,0;243,134,0;244,134,0;245,134,0;246,134,0;247,134,0;248,134,0;249,134,0;250,134,0;251,134,0;252,134,0;253,134,0;254,134,0;255,134,0;256,134,0;257,134,0;258,134,0;259,134,0;260,134,0;261,134,0;262,134,0;263,134,0;264,134,0;265,134,0;266,134,0;267,134,0;268,134,0;269,134,0;270,134,0;202,135,0;203,135,0;204,135,0;205,135,0;206,135,0;207,135,0;208,135,0;209,135,0;210,135,0;211,135,0;212,135,0;213,135,0;214,135,0;215,135,0;216,135,0;217,135,0;218,135,0;219,135,0;220,135,0;221,135,0;222,135,0;223,135,0;224,135,0;225,135,0;226,135,0;227,135,0;228,135,0;229,135,0;230,135,0;231,135,0;232,135,0;233,135,0;234,135,0;235,135,0;236,135,0;237,135,0;238,135,0;239,135,0;240,135,0;241,135,0;242,135,0;243,135,0;244,135,0;245,135,0;246,135,0;247,135,0;248,135,0;249,135,0;250,135,0;251,135,0;252,135,0;253,135,0;254,135,0;255,135,0;256,135,0;257,135,0;258,135,0;259,135,0;260,135,0;261,135,0;262,135,0;263,135,0;264,135,0;265,135,0;266,135,0;267,135,0;268,135,0;269,135,0;270,135,0;202,136,0;203,136,0;204,136,0;205,136,0;206,136,0;207,136,0;208,136,0;209,136,0;210,136,0;211,136,0;212,136,0;213,136,0;214,136,0;215,136,0;216,136,0;217,136,0;218,136,0;219,136,0;220,136,0;221,136,0;222,136,0;223,136,0;224,136,0;225,136,0;226,136,0;227,136,0;228,136,0;229,136,0;230,136,0;231,136,0;232,136,0;233,136,0;234,136,0;235,136,0;236,136,0;237,136,0;238,136,0;239,136,0;240,136,0;241,136,0;242,136,0;243,136,0;244,136,0;245,136,0;246,136,0;247,136,0;248,136,0;249,136,0;250,136,0;251,136,0;252,136,0;253,136,0;254,136,0;255,136,0;256,136,0;257,136,0;258,136,0;259,136,0;260,136,0;261,136,0;262,136,0;263,136,0;264,136,0;265,136,0;266,136,0;267,136,0;268,136,0;269,136,0;270,136,0;202,137,0;203,137,0;204,137,0;205,137,0;206,137,0;207,137,0;208,137,0;209,137,0;210,137,0;211,137,0;212,137,0;213,137,0;214,137,0;215,137,0;216,137,0;217,137,0;218,137,0;219,137,0;220,137,0;221,137,0;222,137,0;223,137,0;224,137,0;225,137,0;226,137,0;227,137,0;228,137,0;229,137,0;230,137,0;231,137,0;232,137,0;233,137,0;234,137,0;235,137,0;236,137,0;237,137,0;238,137,0;239,137,0;240,137,0;241,137,0;242,137,0;243,137,0;244,137,0;245,137,0;246,137,0;247,137,0;248,137,0;249,137,0;250,137,0;251,137,0;252,137,0;253,137,0;254,137,0;255,137,0;256,137,0;257,137,0;258,137,0;259,137,0;260,137,0;261,137,0;262,137,0;263,137,0;264,137,0;265,137,0;266,137,0;267,137,0;268,137,0;269,137,0;270,137,0;202,138,0;203,138,0;204,138,0;205,138,0;206,138,0;207,138,0;208,138,0;209,138,0;210,138,0;211,138,0;212,138,0;213,138,0;214,138,0;215,138,0;216,138,0;217,138,0;218,138,0;219,138,0;220,138,0;221,138,0;222,138,0;223,138,0;224,138,0;225,138,0;226,138,0;227,138,0;228,138,0;229,138,0;230,138,0;231,138,0;232,138,0;233,138,0;234,138,0;235,138,0;236,138,0;237,138,0;238,138,0;239,138,0;240,138,0;241,138,0;242,138,0;243,138,0;244,138,0;245,138,0;246,138,0;247,138,0;248,138,0;249,138,0;250,138,0;251,138,0;252,138,0;253,138,0;254,138,0;255,138,0;256,138,0;257,138,0;258,138,0;259,138,0;260,138,0;261,138,0;262,138,0;263,138,0;264,138,0;265,138,0;266,138,0;267,138,0;268,138,0;269,138,0;270,138,0;203,139,0;204,139,0;205,139,0;206,139,0;207,139,0;208,139,0;209,139,0;210,139,0;211,139,0;212,139,0;213,139,0;214,139,0;215,139,0;216,139,0;217,139,0;218,139,0;219,139,0;220,139,0;221,139,0;222,139,0;223,139,0;224,139,0;225,139,0;226,139,0;227,139,0;228,139,0;229,139,0;230,139,0;231,139,0;232,139,0;233,139,0;234,139,0;235,139,0;236,139,0;237,139,0;238,139,0;239,139,0;240,139,0;241,139,0;242,139,0;243,139,0;244,139,0;245,139,0;246,139,0;247,139,0;248,139,0;249,139,0;250,139,0;251,139,0;252,139,0;253,139,0;254,139,0;255,139,0;256,139,0;257,139,0;258,139,0;259,139,0;260,139,0;261,139,0;262,139,0;263,139,0;264,139,0;265,139,0;266,139,0;267,139,0;268,139,0;269,139,0;203,140,0;204,140,0;205,140,0;206,140,0;207,140,0;208,140,0;209,140,0;210,140,0;211,140,0;212,140,0;213,140,0;214,140,0;215,140,0;216,140,0;217,140,0;218,140,0;219,140,0;220,140,0;221,140,0;222,140,0;223,140,0;224,140,0;225,140,0;226,140,0;227,140,0;228,140,0;229,140,0;230,140,0;231,140,0;232,140,0;233,140,0;234,140,0;235,140,0;236,140,0;237,140,0;238,140,0;239,140,0;240,140,0;241,140,0;242,140,0;243,140,0;244,140,0;245,140,0;246,140,0;247,140,0;248,140,0;249,140,0;250,140,0;251,140,0;252,140,0;253,140,0;254,140,0;255,140,0;256,140,0;257,140,0;258,140,0;259,140,0;260,140,0;261,140,0;262,140,0;263,140,0;264,140,0;265,140,0;266,140,0;267,140,0;268,140,0;269,140,0;203,141,0;204,141,0;205,141,0;206,141,0;207,141,0;208,141,0;209,141,0;210,141,0;211,141,0;212,141,0;213,141,0;214,141,0;215,141,0;216,141,0;217,141,0;218,141,0;219,141,0;220,141,0;221,141,0;222,141,0;223,141,0;224,141,0;225,141,0;226,141,0;227,141,0;228,141,0;229,141,0;230,141,0;231,141,0;232,141,0;233,141,0;234,141,0;235,141,0;236,141,0;237,141,0;238,141,0;239,141,0;240,141,0;241,141,0;242,141,0;243,141,0;244,141,0;245,141,0;246,141,0;247,141,0;248,141,0;249,141,0;250,141,0;251,141,0;252,141,0;253,141,0;254,141,0;255,141,0;256,141,0;257,141,0;258,141,0;259,141,0;260,141,0;261,141,0;262,141,0;263,141,0;264,141,0;265,141,0;266,141,0;267,141,0;268,141,0;269,141,0;204,142,0;205,142,0;206,142,0;207,142,0;208,142,0;209,142,0;210,142,0;211,142,0;212,142,0;213,142,0;214,142,0;215,142,0;216,142,0;217,142,0;218,142,0;219,142,0;220,142,0;221,142,0;222,142,0;223,142,0;224,142,0;225,142,0;226,142,0;227,142,0;228,142,0;229,142,0;230,142,0;231,142,0;232,142,0;233,142,0;234,142,0;235,142,0;236,142,0;237,142,0;238,142,0;239,142,0;240,142,0;241,142,0;242,142,0;243,142,0;244,142,0;245,142,0;246,142,0;247,142,0;248,142,0;249,142,0;250,142,0;251,142,0;252,142,0;253,142,0;254,142,0;255,142,0;256,142,0;257,142,0;258,142,0;259,142,0;260,142,0;261,142,0;262,142,0;263,142,0;264,142,0;265,142,0;266,142,0;267,142,0;268,142,0;204,143,0;205,143,0;206,143,0;207,143,0;208,143,0;209,143,0;210,143,0;211,143,0;212,143,0;213,143,0;214,143,0;215,143,0;216,143,0;217,143,0;218,143,0;219,143,0;220,143,0;221,143,0;222,143,0;223,143,0;224,143,0;225,143,0;226,143,0;227,143,0;228,143,0;229,143,0;230,143,0;231,143,0;232,143,0;233,143,0;234,143,0;235,143,0;236,143,0;237,143,0;238,143,0;239,143,0;240,143,0;241,143,0;242,143,0;243,143,0;244,143,0;245,143,0;246,143,0;247,143,0;248,143,0;249,143,0;250,143,0;251,143,0;252,143,0;253,143,0;254,143,0;255,143,0;256,143,0;257,143,0;258,143,0;259,143,0;260,143,0;261,143,0;262,143,0;263,143,0;264,143,0;265,143,0;266,143,0;267,143,0;268,143,0;204,144,0;205,144,0;206,144,0;207,144,0;208,144,0;209,144,0;210,144,0;211,144,0;212,144,0;213,144,0;214,144,0;215,144,0;216,144,0;217,144,0;218,144,0;219,144,0;220,144,0;221,144,0;222,144,0;223,144,0;224,144,0;225,144,0;226,144,0;227,144,0;228,144,0;229,144,0;230,144,0;231,144,0;232,144,0;233,144,0;234,144,0;235,144,0;236,144,0;237,144,0;238,144,0;239,144,0;240,144,0;241,144,0;242,144,0;243,144,0;244,144,0;245,144,0;246,144,0;247,144,0;248,144,0;249,144,0;250,144,0;251,144,0;252,144,0;253,144,0;254,144,0;255,144,0;256,144,0;257,144,0;258,144,0;259,144,0;260,144,0;261,144,0;262,144,0;263,144,0;264,144,0;265,144,0;266,144,0;267,144,0;268,144,0;205,145,0;206,145,0;207,145,0;208,145,0;209,145,0;210,145,0;211,145,0;212,145,0;213,145,0;214,145,0;215,145,0;216,145,0;217,145,0;218,145,0;219,145,0;220,145,0;221,145,0;222,145,0;223,145,0;224,145,0;225,145,0;226,145,0;227,145,0;228,145,0;229,145,0;230,145,0;231,145,0;232,145,0;233,145,0;234,145,0;235,145,0;236,145,0;237,145,0;238,145,0;239,145,0;240,145,0;241,145,0;242,145,0;243,145,0;244,145,0;245,145,0;246,145,0;247,145,0;248,145,0;249,145,0;250,145,0;251,145,0;252,145,0;253,145,0;254,145,0;255,145,0;256,145,0;257,145,0;258,145,0;259,145,0;260,145,0;261,145,0;262,145,0;263,145,0;264,145,0;265,145,0;266,145,0;267,145,0;205,146,0;206,146,0;207,146,0;208,146,0;209,146,0;210,146,0;211,146,0;212,146,0;213,146,0;214,146,0;215,146,0;216,146,0;217,146,0;218,146,0;219,146,0;220,146,0;221,146,0;222,146,0;223,146,0;224,146,0;225,146,0;226,146,0;227,146,0;228,146,0;229,146,0;230,146,0;231,146,0;232,146,0;233,146,0;234,146,0;235,146,0;236,146,0;237,146,0;238,146,0;239,146,0;240,146,0;241,146,0;242,146,0;243,146,0;244,146,0;245,146,0;246,146,0;247,146,0;248,146,0;249,146,0;250,146,0;251,146,0;252,146,0;253,146,0;254,146,0;255,146,0;256,146,0;257,146,0;258,146,0;259,146,0;260,146,0;261,146,0;262,146,0;263,146,0;264,146,0;265,146,0;266,146,0;267,146,0;206,147,0;207,147,0;208,147,0;209,147,0;210,147,0;211,147,0;212,147,0;213,147,0;214,147,0;215,147,0;216,147,0;217,147,0;218,147,0;219,147,0;220,147,0;221,147,0;222,147,0;223,147,0;224,147,0;225,147,0;226,147,0;227,147,0;228,147,0;229,147,0;230,147,0;231,147,0;232,147,0;233,147,0;234,147,0;235,147,0;236,147,0;237,147,0;238,147,0;239,147,0;240,147,0;241,147,0;242,147,0;243,147,0;244,147,0;245,147,0;246,147,0;247,147,0;248,147,0;249,147,0;250,147,0;251,147,0;252,147,0;253,147,0;254,147,0;255,147,0;256,147,0;257,147,0;258,147,0;259,147,0;260,147,0;261,147,0;262,147,0;263,147,0;264,147,0;265,147,0;266,147,0;206,148,0;207,148,0;208,148,0;209,148,0;210,148,0;211,148,0;212,148,0;213,148,0;214,148,0;215,148,0;216,148,0;217,148,0;218,148,0;219,148,0;220,148,0;221,148,0;222,148,0;223,148,0;224,148,0;225,148,0;226,148,0;227,148,0;228,148,0;229,148,0;230,148,0;231,148,0;232,148,0;233,148,0;234,148,0;235,148,0;236,148,0;237,148,0;238,148,0;239,148,0;240,148,0;241,148,0;242,148,0;243,148,0;244,148,0;245,148,0;246,148,0;247,148,0;248,148,0;249,148,0;250,148,0;251,148,0;252,148,0;253,148,0;254,148,0;255,148,0;256,148,0;257,148,0;258,148,0;259,148,0;260,148,0;261,148,0;262,148,0;263,148,0;264,148,0;265,148,0;266,148,0;207,149,0;208,149,0;209,149,0;210,149,0;211,149,0;212,149,0;213,149,0;214,149,0;215,149,0;216,149,0;217,149,0;218,149,0;219,149,0;220,149,0;221,149,0;222,149,0;223,149,0;224,149,0;225,149,0;226,149,0;227,149,0;228,149,0;229,149,0;230,149,0;231,149,0;232,149,0;233,149,0;234,149,0;235,149,0;236,149,0;237,149,0;238,149,0;239,149,0;240,149,0;241,149,0;242,149,0;243,149,0;244,149,0;245,149,0;246,149,0;247,149,0;248,149,0;249,149,0;250,149,0;251,149,0;252,149,0;253,149,0;254,149,0;255,149,0;256,149,0;257,149,0;258,149,0;259,149,0;260,149,0;261,149,0;262,149,0;263,149,0;264,149,0;265,149,0;208,150,0;209,150,0;210,150,0;211,150,0;212,150,0;213,150,0;214,150,0;215,150,0;216,150,0;217,150,0;218,150,0;219,150,0;220,150,0;221,150,0;222,150,0;223,150,0;224,150,0;225,150,0;226,150,0;227,150,0;228,150,0;229,150,0;230,150,0;231,150,0;232,150,0;233,150,0;234,150,0;235,150,0;236,150,0;237,150,0;238,150,0;239,150,0;240,150,0;241,150,0;242,150,0;243,150,0;244,150,0;245,150,0;246,150,0;247,150,0;248,150,0;249,150,0;250,150,0;251,150,0;252,150,0;253,150,0;254,150,0;255,150,0;256,150,0;257,150,0;258,150,0;259,150,0;260,150,0;261,150,0;262,150,0;263,150,0;264,150,0;208,151,0;209,151,0;210,151,0;211,151,0;212,151,0;213,151,0;214,151,0;215,151,0;216,151,0;217,151,0;218,151,0;219,151,0;220,151,0;221,151,0;222,151,0;223,151,0;224,151,0;225,151,0;226,151,0;227,151,0;228,151,0;229,151,0;230,151,0;231,151,0;232,151,0;233,151,0;234,151,0;235,151,0;236,151,0;237,151,0;238,151,0;239,151,0;240,151,0;241,151,0;242,151,0;243,151,0;244,151,0;245,151,0;246,151,0;247,151,0;248,151,0;249,151,0;250,151,0;251,151,0;252,151,0;253,151,0;254,151,0;255,151,0;256,151,0;257,151,0;258,151,0;259,151,0;260,151,0;261,151,0;262,151,0;263,151,0;264,151,0;209,152,0;210,152,0;211,152,0;212,152,0;213,152,0;214,152,0;215,152,0;216,152,0;217,152,0;218,152,0;219,152,0;220,152,0;221,152,0;222,152,0;223,152,0;224,152,0;225,152,0;226,152,0;227,152,0;228,152,0;229,152,0;230,152,0;231,152,0;232,152,0;233,152,0;234,152,0;235,152,0;236,152,0;237,152,0;238,152,0;239,152,0;240,152,0;241,152,0;242,152,0;243,152,0;244,152,0;245,152,0;246,152,0;247,152,0;248,152,0;249,152,0;250,152,0;251,152,0;252,152,0;253,152,0;254,152,0;255,152,0;256,152,0;257,152,0;258,152,0;259,152,0;260,152,0;261,152,0;262,152,0;263,152,0;210,153,0;211,153,0;212,153,0;213,153,0;214,153,0;215,153,0;216,153,0;217,153,0;218,153,0;219,153,0;220,153,0;221,153,0;222,153,0;223,153,0;224,153,0;225,153,0;226,153,0;227,153,0;228,153,0;229,153,0;230,153,0;231,153,0;232,153,0;233,153,0;234,153,0;235,153,0;236,153,0;237,153,0;238,153,0;239,153,0;240,153,0;241,153,0;242,153,0;243,153,0;244,153,0;245,153,0;246,153,0;247,153,0;248,153,0;249,153,0;250,153,0;251,153,0;252,153,0;253,153,0;254,153,0;255,153,0;256,153,0;257,153,0;258,153,0;259,153,0;260,153,0;261,153,0;262,153,0;211,154,0;212,154,0;213,154,0;214,154,0;215,154,0;216,154,0;217,154,0;218,154,0;219,154,0;220,154,0;221,154,0;222,154,0;223,154,0;224,154,0;225,154,0;226,154,0;227,154,0;228,154,0;229,154,0;230,154,0;231,154,0;232,154,0;233,154,0;234,154,0;235,154,0;236,154,0;237,154,0;238,154,0;239,154,0;240,154,0;241,154,0;242,154,0;243,154,0;244,154,0;245,154,0;246,154,0;247,154,0;248,154,0;249,154,0;250,154,0;251,154,0;252,154,0;253,154,0;254,154,0;255,154,0;256,154,0;257,154,0;258,154,0;259,154,0;260,154,0;261,154,0;212,155,0;213,155,0;214,155,0;215,155,0;216,155,0;217,155,0;218,155,0;219,155,0;220,155,0;221,155,0;222,155,0;223,155,0;224,155,0;225,155,0;226,155,0;227,155,0;228,155,0;229,155,0;230,155,0;231,155,0;232,155,0;233,155,0;234,155,0;235,155,0;236,155,0;237,155,0;238,155,0;239,155,0;240,155,0;241,155,0;242,155,0;243,155,0;244,155,0;245,155,0;246,155,0;247,155,0;248,155,0;249,155,0;250,155,0;251,155,0;252,155,0;253,155,0;254,155,0;255,155,0;256,155,0;257,155,0;258,155,0;259,155,0;260,155,0;213,156,0;214,156,0;215,156,0;216,156,0;217,156,0;218,156,0;219,156,0;220,156,0;221,156,0;222,156,0;223,156,0;224,156,0;225,156,0;226,156,0;227,156,0;228,156,0;229,156,0;230,156,0;231,156,0;232,156,0;233,156,0;234,156,0;235,156,0;236,156,0;237,156,0;238,156,0;239,156,0;240,156,0;241,156,0;242,156,0;243,156,0;244,156,0;245,156,0;246,156,0;247,156,0;248,156,0;249,156,0;250,156,0;251,156,0;252,156,0;253,156,0;254,156,0;255,156,0;256,156,0;257,156,0;258,156,0;259,156,0;214,157,0;215,157,0;216,157,0;217,157,0;218,157,0;219,157,0;220,157,0;221,157,0;222,157,0;223,157,0;224,157,0;225,157,0;226,157,0;227,157,0;228,157,0;229,157,0;230,157,0;231,157,0;232,157,0;233,157,0;234,157,0;235,157,0;236,157,0;237,157,0;238,157,0;239,157,0;240,157,0;241,157,0;242,157,0;243,157,0;244,157,0;245,157,0;246,157,0;247,157,0;248,157,0;249,157,0;250,157,0;251,157,0;252,157,0;253,157,0;254,157,0;255,157,0;256,157,0;257,157,0;258,157,0;215,158,0;216,158,0;217,158,0;218,158,0;219,158,0;220,158,0;221,158,0;222,158,0;223,158,0;224,158,0;225,158,0;226,158,0;227,158,0;228,158,0;229,158,0;230,158,0;231,158,0;232,158,0;233,158,0;234,158,0;235,158,0;236,158,0;237,158,0;238,158,0;239,158,0;240,158,0;241,158,0;242,158,0;243,158,0;244,158,0;245,158,0;246,158,0;247,158,0;248,158,0;249,158,0;250,158,0;251,158,0;252,158,0;253,158,0;254,158,0;255,158,0;256,158,0;257,158,0;217,159,0;218,159,0;219,159,0;220,159,0;221,159,0;222,159,0;223,159,0;224,159,0;225,159,0;226,159,0;227,159,0;228,159,0;229,159,0;230,159,0;231,159,0;232,159,0;233,159,0;234,159,0;235,159,0;236,159,0;237,159,0;238,159,0;239,159,0;240,159,0;241,159,0;242,159,0;243,159,0;244,159,0;245,159,0;246,159,0;247,159,0;248,159,0;249,159,0;250,159,0;251,159,0;252,159,0;253,159,0;254,159,0;255,159,0;218,160,0;219,160,0;220,160,0;221,160,0;222,160,0;223,160,0;224,160,0;225,160,0;226,160,0;227,160,0;228,160,0;229,160,0;230,160,0;231,160,0;232,160,0;233,160,0;234,160,0;235,160,0;236,160,0;237,160,0;238,160,0;239,160,0;240,160,0;241,160,0;242,160,0;243,160,0;244,160,0;245,160,0;246,160,0;247,160,0;248,160,0;249,160,0;250,160,0;251,160,0;252,160,0;253,160,0;254,160,0;220,161,0;221,161,0;222,161,0;223,161,0;224,161,0;225,161,0;226,161,0;227,161,0;228,161,0;229,161,0;230,161,0;231,161,0;232,161,0;233,161,0;234,161,0;235,161,0;236,161,0;237,161,0;238,161,0;239,161,0;240,161,0;241,161,0;242,161,0;243,161,0;244,161,0;245,161,0;246,161,0;247,161,0;248,161,0;249,161,0;250,161,0;251,161,0;252,161,0;222,162,0;223,162,0;224,162,0;225,162,0;226,162,0;227,162,0;228,162,0;229,162,0;230,162,0;231,162,0;232,162,0;233,162,0;234,162,0;235,162,0;236,162,0;237,162,0;238,162,0;239,162,0;240,162,0;241,162,0;242,162,0;243,162,0;244,162,0;245,162,0;246,162,0;247,162,0;248,162,0;249,162,0;250,162,0;225,163,0;226,163,0;227,163,0;228,163,0;229,163,0;230,163,0;231,163,0;232,163,0;233,163,0;234,163,0;235,163,0;236,163,0;237,163,0;238,163,0;239,163,0;240,163,0;241,163,0;242,163,0;243,163,0;244,163,0;245,163,0;246,163,0;247,163,0;228,164,0;229,164,0;230,164,0;231,164,0;232,164,0;233,164,0;234,164,0;235,164,0;236,164,0;237,164,0;238,164,0;239,164,0;240,164,0;241,164,0;242,164,0;243,164,0;244,164,0;236,165,0</Nodes>
      </Cell>
    </Population>
    <Population type="Z1" size="0">
      <Cell id="2">
        <Nodes>162,125,0;163,125,0;164,125,0;165,125,0;166,125,0;167,125,0;159,126,0;160,126,0;161,126,0;162,126,0;163,126,0;164,126,0;165,126,0;166,126,0;167,126,0;168,126,0;159,127,0;160,127,0;161,127,0;162,127,0;163,127,0;164,127,0;165,127,0;166,127,0;167,127,0;168,127,0;159,128,0;160,128,0;161,128,0;162,128,0;163,128,0;164,128,0;165,128,0;166,128,0;167,128,0;168,128,0;159,129,0;160,129,0;161,129,0;162,129,0;163,129,0;164,129,0;165,129,0;166,129,0;167,129,0;168,129,0;169,129,0;160,130,0;161,130,0;162,130,0;163,130,0;164,130,0;165,130,0;166,130,0;167,130,0;168,130,0;169,130,0;159,131,0;160,131,0;161,131,0;162,131,0;163,131,0;164,131,0;165,131,0;166,131,0;167,131,0;168,131,0;169,131,0;159,132,0;160,132,0;161,132,0;162,132,0;163,132,0;164,132,0;165,132,0;166,132,0;167,132,0;168,132,0;159,133,0;160,133,0;161,133,0;162,133,0;163,133,0;164,133,0;165,133,0;166,133,0;167,133,0;168,133,0;159,134,0;160,134,0;161,134,0;162,134,0;163,134,0;164,134,0;165,134,0;166,134,0;167,134,0;168,134,0;162,135,0;163,135,0;164,135,0;165,135,0;166,135,0;167,135,0</Nodes>
      </Cell>
      <Cell id="3">
        <Nodes>159,135,0;160,135,0;161,135,0;159,136,0;160,136,0;161,136,0;162,136,0;163,136,0;164,136,0;165,136,0;166,136,0;167,136,0;159,137,0;160,137,0;161,137,0;162,137,0;163,137,0;164,137,0;165,137,0;166,137,0;167,137,0;168,137,0;159,138,0;160,138,0;161,138,0;162,138,0;163,138,0;164,138,0;165,138,0;166,138,0;167,138,0;168,138,0;158,139,0;159,139,0;160,139,0;161,139,0;162,139,0;163,139,0;164,139,0;165,139,0;166,139,0;167,139,0;168,139,0;158,140,0;159,140,0;160,140,0;161,140,0;162,140,0;163,140,0;164,140,0;165,140,0;166,140,0;167,140,0;158,141,0;159,141,0;160,141,0;161,141,0;162,141,0;163,141,0;164,141,0;165,141,0;166,141,0;167,141,0;157,142,0;158,142,0;159,142,0;160,142,0;161,142,0;162,142,0;163,142,0;164,142,0;165,142,0;166,142,0;167,142,0;157,143,0;158,143,0;159,143,0;160,143,0;161,143,0;162,143,0;163,143,0;164,143,0;165,143,0;166,143,0;167,143,0;158,144,0;159,144,0;160,144,0;161,144,0;162,144,0;163,144,0;164,144,0;165,144,0;166,144,0;161,145,0;162,145,0;163,145,0;164,145,0;165,145,0;166,145,0;163,146,0;164,146,0;165,146,0</Nodes>
      </Cell>
      <Cell id="4">
        <Nodes>157,144,0;156,145,0;157,145,0;158,145,0;159,145,0;160,145,0;156,146,0;157,146,0;158,146,0;159,146,0;160,146,0;161,146,0;162,146,0;155,147,0;156,147,0;157,147,0;158,147,0;159,147,0;160,147,0;161,147,0;162,147,0;163,147,0;164,147,0;155,148,0;156,148,0;157,148,0;158,148,0;159,148,0;160,148,0;161,148,0;162,148,0;163,148,0;164,148,0;154,149,0;155,149,0;156,149,0;157,149,0;158,149,0;159,149,0;160,149,0;161,149,0;162,149,0;163,149,0;164,149,0;153,150,0;154,150,0;155,150,0;156,150,0;157,150,0;158,150,0;159,150,0;160,150,0;161,150,0;162,150,0;163,150,0;164,150,0;153,151,0;154,151,0;155,151,0;156,151,0;157,151,0;158,151,0;159,151,0;160,151,0;161,151,0;162,151,0;163,151,0;153,152,0;154,152,0;155,152,0;156,152,0;157,152,0;158,152,0;159,152,0;160,152,0;161,152,0;162,152,0;163,152,0;154,153,0;155,153,0;156,153,0;157,153,0;158,153,0;159,153,0;160,153,0;161,153,0;162,153,0;163,153,0;156,154,0;157,154,0;158,154,0;159,154,0;160,154,0;161,154,0;162,154,0;157,155,0;158,155,0;159,155,0;160,155,0;158,156,0;159,156,0</Nodes>
      </Cell>
      <Cell id="5">
        <Nodes>152,152,0;151,153,0;152,153,0;153,153,0;150,154,0;151,154,0;152,154,0;153,154,0;154,154,0;155,154,0;149,155,0;150,155,0;151,155,0;152,155,0;153,155,0;154,155,0;155,155,0;156,155,0;148,156,0;149,156,0;150,156,0;151,156,0;152,156,0;153,156,0;154,156,0;155,156,0;156,156,0;157,156,0;147,157,0;148,157,0;149,157,0;150,157,0;151,157,0;152,157,0;153,157,0;154,157,0;155,157,0;156,157,0;157,157,0;158,157,0;146,158,0;147,158,0;148,158,0;149,158,0;150,158,0;151,158,0;152,158,0;153,158,0;154,158,0;155,158,0;156,158,0;157,158,0;158,158,0;147,159,0;148,159,0;149,159,0;150,159,0;151,159,0;152,159,0;153,159,0;154,159,0;155,159,0;156,159,0;157,159,0;158,159,0;148,160,0;149,160,0;150,160,0;151,160,0;152,160,0;153,160,0;154,160,0;155,160,0;156,160,0;157,160,0;148,161,0;149,161,0;150,161,0;151,161,0;152,161,0;153,161,0;154,161,0;155,161,0;156,161,0;149,162,0;150,162,0;151,162,0;152,162,0;153,162,0;154,162,0;155,162,0;150,163,0;151,163,0;152,163,0;153,163,0;154,163,0;151,164,0;152,164,0;153,164,0</Nodes>
      </Cell>
      <Cell id="6">
        <Nodes>144,159,0;145,159,0;146,159,0;143,160,0;144,160,0;145,160,0;146,160,0;147,160,0;141,161,0;142,161,0;143,161,0;144,161,0;145,161,0;146,161,0;147,161,0;139,162,0;140,162,0;141,162,0;142,162,0;143,162,0;144,162,0;145,162,0;146,162,0;147,162,0;148,162,0;138,163,0;139,163,0;140,163,0;141,163,0;142,163,0;143,163,0;144,163,0;145,163,0;146,163,0;147,163,0;148,163,0;149,163,0;139,164,0;140,164,0;141,164,0;142,164,0;143,164,0;144,164,0;145,164,0;146,164,0;147,164,0;148,164,0;149,164,0;150,164,0;139,165,0;140,165,0;141,165,0;142,165,0;143,165,0;144,165,0;145,165,0;146,165,0;147,165,0;148,165,0;149,165,0;150,165,0;139,166,0;140,166,0;141,166,0;142,166,0;143,166,0;144,166,0;145,166,0;146,166,0;147,166,0;148,166,0;149,166,0;140,167,0;141,167,0;142,167,0;143,167,0;144,167,0;145,167,0;146,167,0;147,167,0;148,167,0;140,168,0;141,168,0;142,168,0;143,168,0;144,168,0;145,168,0;146,168,0;147,168,0;148,168,0;141,169,0;142,169,0;143,169,0;144,169,0;145,169,0;146,169,0;147,169,0;141,170,0;142,170,0;143,170,0;144,170,0</Nodes>
      </Cell>
      <Cell id="7">
        <Nodes>136,163,0;137,163,0;133,164,0;134,164,0;135,164,0;136,164,0;137,164,0;138,164,0;129,165,0;130,165,0;131,165,0;132,165,0;133,165,0;134,165,0;135,165,0;136,165,0;137,165,0;138,165,0;129,166,0;130,166,0;131,166,0;132,166,0;133,166,0;134,166,0;135,166,0;136,166,0;137,166,0;138,166,0;129,167,0;130,167,0;131,167,0;132,167,0;133,167,0;134,167,0;135,167,0;136,167,0;137,167,0;138,167,0;139,167,0;130,168,0;131,168,0;132,168,0;133,168,0;134,168,0;135,168,0;136,168,0;137,168,0;138,168,0;139,168,0;130,169,0;131,169,0;132,169,0;133,169,0;134,169,0;135,169,0;136,169,0;137,169,0;138,169,0;139,169,0;140,169,0;130,170,0;131,170,0;132,170,0;133,170,0;134,170,0;135,170,0;136,170,0;137,170,0;138,170,0;139,170,0;140,170,0;130,171,0;131,171,0;132,171,0;133,171,0;134,171,0;135,171,0;136,171,0;137,171,0;138,171,0;139,171,0;140,171,0;130,172,0;131,172,0;132,172,0;133,172,0;134,172,0;135,172,0;136,172,0;137,172,0;138,172,0;139,172,0;130,173,0;131,173,0;132,173,0;133,173,0;134,173,0;135,173,0;136,173,0;137,173,0;131,174,0;132,174,0;133,174,0</Nodes>
      </Cell>
      <Cell id="8">
        <Nodes>120,165,0;121,165,0;122,165,0;123,165,0;125,165,0;126,165,0;127,165,0;128,165,0;120,166,0;121,166,0;122,166,0;123,166,0;124,166,0;125,166,0;126,166,0;127,166,0;128,166,0;120,167,0;121,167,0;122,167,0;123,167,0;124,167,0;125,167,0;126,167,0;127,167,0;128,167,0;119,168,0;120,168,0;121,168,0;122,168,0;123,168,0;124,168,0;125,168,0;126,168,0;127,168,0;128,168,0;129,168,0;119,169,0;120,169,0;121,169,0;122,169,0;123,169,0;124,169,0;125,169,0;126,169,0;127,169,0;128,169,0;129,169,0;119,170,0;120,170,0;121,170,0;122,170,0;123,170,0;124,170,0;125,170,0;126,170,0;127,170,0;128,170,0;129,170,0;119,171,0;120,171,0;121,171,0;122,171,0;123,171,0;124,171,0;125,171,0;126,171,0;127,171,0;128,171,0;129,171,0;119,172,0;120,172,0;121,172,0;122,172,0;123,172,0;124,172,0;125,172,0;126,172,0;127,172,0;128,172,0;129,172,0;119,173,0;120,173,0;121,173,0;122,173,0;123,173,0;124,173,0;125,173,0;126,173,0;127,173,0;128,173,0;129,173,0;120,174,0;121,174,0;122,174,0;123,174,0;124,174,0;125,174,0;126,174,0;127,174,0;128,174,0;123,175,0;124,175,0;125,175,0</Nodes>
      </Cell>
      <Cell id="9">
        <Nodes>111,163,0;112,163,0;110,164,0;111,164,0;112,164,0;113,164,0;114,164,0;115,164,0;110,165,0;111,165,0;112,165,0;113,165,0;114,165,0;115,165,0;116,165,0;117,165,0;118,165,0;119,165,0;110,166,0;111,166,0;112,166,0;113,166,0;114,166,0;115,166,0;116,166,0;117,166,0;118,166,0;119,166,0;109,167,0;110,167,0;111,167,0;112,167,0;113,167,0;114,167,0;115,167,0;116,167,0;117,167,0;118,167,0;119,167,0;109,168,0;110,168,0;111,168,0;112,168,0;113,168,0;114,168,0;115,168,0;116,168,0;117,168,0;118,168,0;108,169,0;109,169,0;110,169,0;111,169,0;112,169,0;113,169,0;114,169,0;115,169,0;116,169,0;117,169,0;118,169,0;108,170,0;109,170,0;110,170,0;111,170,0;112,170,0;113,170,0;114,170,0;115,170,0;116,170,0;117,170,0;118,170,0;108,171,0;109,171,0;110,171,0;111,171,0;112,171,0;113,171,0;114,171,0;115,171,0;116,171,0;117,171,0;118,171,0;109,172,0;110,172,0;111,172,0;112,172,0;113,172,0;114,172,0;115,172,0;116,172,0;117,172,0;118,172,0;111,173,0;112,173,0;113,173,0;114,173,0;115,173,0;116,173,0;117,173,0;118,173,0;115,174,0;116,174,0;117,174,0</Nodes>
      </Cell>
      <Cell id="10">
        <Nodes>102,159,0;103,159,0;104,159,0;101,160,0;102,160,0;103,160,0;104,160,0;105,160,0;101,161,0;102,161,0;103,161,0;104,161,0;105,161,0;106,161,0;107,161,0;100,162,0;101,162,0;102,162,0;103,162,0;104,162,0;105,162,0;106,162,0;107,162,0;108,162,0;109,162,0;99,163,0;100,163,0;101,163,0;102,163,0;103,163,0;104,163,0;105,163,0;106,163,0;107,163,0;108,163,0;109,163,0;110,163,0;98,164,0;99,164,0;100,164,0;101,164,0;102,164,0;103,164,0;104,164,0;105,164,0;106,164,0;107,164,0;108,164,0;109,164,0;98,165,0;99,165,0;100,165,0;101,165,0;102,165,0;103,165,0;104,165,0;105,165,0;106,165,0;107,165,0;108,165,0;109,165,0;99,166,0;100,166,0;101,166,0;102,166,0;103,166,0;104,166,0;105,166,0;106,166,0;107,166,0;108,166,0;109,166,0;100,167,0;101,167,0;102,167,0;103,167,0;104,167,0;105,167,0;106,167,0;107,167,0;108,167,0;100,168,0;101,168,0;102,168,0;103,168,0;104,168,0;105,168,0;106,168,0;107,168,0;108,168,0;101,169,0;102,169,0;103,169,0;104,169,0;105,169,0;106,169,0;107,169,0;104,170,0;105,170,0;106,170,0;107,170,0</Nodes>
      </Cell>
      <Cell id="11">
        <Nodes>96,152,0;95,153,0;96,153,0;97,153,0;93,154,0;94,154,0;95,154,0;96,154,0;97,154,0;98,154,0;92,155,0;93,155,0;94,155,0;95,155,0;96,155,0;97,155,0;98,155,0;99,155,0;91,156,0;92,156,0;93,156,0;94,156,0;95,156,0;96,156,0;97,156,0;98,156,0;99,156,0;100,156,0;90,157,0;91,157,0;92,157,0;93,157,0;94,157,0;95,157,0;96,157,0;97,157,0;98,157,0;99,157,0;100,157,0;101,157,0;90,158,0;91,158,0;92,158,0;93,158,0;94,158,0;95,158,0;96,158,0;97,158,0;98,158,0;99,158,0;100,158,0;101,158,0;102,158,0;90,159,0;91,159,0;92,159,0;93,159,0;94,159,0;95,159,0;96,159,0;97,159,0;98,159,0;99,159,0;100,159,0;101,159,0;91,160,0;92,160,0;93,160,0;94,160,0;95,160,0;96,160,0;97,160,0;98,160,0;99,160,0;100,160,0;92,161,0;93,161,0;94,161,0;95,161,0;96,161,0;97,161,0;98,161,0;99,161,0;100,161,0;93,162,0;94,162,0;95,162,0;96,162,0;97,162,0;98,162,0;99,162,0;94,163,0;95,163,0;96,163,0;97,163,0;98,163,0;95,164,0;96,164,0;97,164,0</Nodes>
      </Cell>
      <Cell id="12">
        <Nodes>91,144,0;88,145,0;89,145,0;90,145,0;91,145,0;92,145,0;86,146,0;87,146,0;88,146,0;89,146,0;90,146,0;91,146,0;92,146,0;84,147,0;85,147,0;86,147,0;87,147,0;88,147,0;89,147,0;90,147,0;91,147,0;92,147,0;93,147,0;84,148,0;85,148,0;86,148,0;87,148,0;88,148,0;89,148,0;90,148,0;91,148,0;92,148,0;93,148,0;84,149,0;85,149,0;86,149,0;87,149,0;88,149,0;89,149,0;90,149,0;91,149,0;92,149,0;93,149,0;94,149,0;84,150,0;85,150,0;86,150,0;87,150,0;88,150,0;89,150,0;90,150,0;91,150,0;92,150,0;93,150,0;94,150,0;95,150,0;85,151,0;86,151,0;87,151,0;88,151,0;89,151,0;90,151,0;91,151,0;92,151,0;93,151,0;94,151,0;95,151,0;85,152,0;86,152,0;87,152,0;88,152,0;89,152,0;90,152,0;91,152,0;92,152,0;93,152,0;94,152,0;95,152,0;85,153,0;86,153,0;87,153,0;88,153,0;89,153,0;90,153,0;91,153,0;92,153,0;93,153,0;94,153,0;86,154,0;87,154,0;88,154,0;89,154,0;90,154,0;91,154,0;92,154,0;88,155,0;89,155,0;90,155,0;91,155,0;89,156,0;90,156,0</Nodes>
      </Cell>
      <Cell id="13">
        <Nodes>87,135,0;88,135,0;89,135,0;81,136,0;82,136,0;83,136,0;84,136,0;85,136,0;86,136,0;87,136,0;88,136,0;89,136,0;80,137,0;81,137,0;82,137,0;83,137,0;84,137,0;85,137,0;86,137,0;87,137,0;88,137,0;89,137,0;80,138,0;81,138,0;82,138,0;83,138,0;84,138,0;85,138,0;86,138,0;87,138,0;88,138,0;89,138,0;80,139,0;81,139,0;82,139,0;83,139,0;84,139,0;85,139,0;86,139,0;87,139,0;88,139,0;89,139,0;90,139,0;81,140,0;82,140,0;83,140,0;84,140,0;85,140,0;86,140,0;87,140,0;88,140,0;89,140,0;90,140,0;81,141,0;82,141,0;83,141,0;84,141,0;85,141,0;86,141,0;87,141,0;88,141,0;89,141,0;90,141,0;81,142,0;82,142,0;83,142,0;84,142,0;85,142,0;86,142,0;87,142,0;88,142,0;89,142,0;90,142,0;91,142,0;81,143,0;82,143,0;83,143,0;84,143,0;85,143,0;86,143,0;87,143,0;88,143,0;89,143,0;90,143,0;91,143,0;82,144,0;83,144,0;84,144,0;85,144,0;86,144,0;87,144,0;88,144,0;89,144,0;90,144,0;82,145,0;83,145,0;84,145,0;85,145,0;86,145,0;87,145,0;83,146,0;84,146,0;85,146,0</Nodes>
      </Cell>
      <Cell id="14">
        <Nodes>81,125,0;82,125,0;83,125,0;84,125,0;85,125,0;86,125,0;80,126,0;81,126,0;82,126,0;83,126,0;84,126,0;85,126,0;86,126,0;87,126,0;88,126,0;89,126,0;80,127,0;81,127,0;82,127,0;83,127,0;84,127,0;85,127,0;86,127,0;87,127,0;88,127,0;89,127,0;80,128,0;81,128,0;82,128,0;83,128,0;84,128,0;85,128,0;86,128,0;87,128,0;88,128,0;89,128,0;79,129,0;80,129,0;81,129,0;82,129,0;83,129,0;84,129,0;85,129,0;86,129,0;87,129,0;88,129,0;89,129,0;79,130,0;80,130,0;81,130,0;82,130,0;83,130,0;84,130,0;85,130,0;86,130,0;87,130,0;88,130,0;79,131,0;80,131,0;81,131,0;82,131,0;83,131,0;84,131,0;85,131,0;86,131,0;87,131,0;88,131,0;89,131,0;80,132,0;81,132,0;82,132,0;83,132,0;84,132,0;85,132,0;86,132,0;87,132,0;88,132,0;89,132,0;80,133,0;81,133,0;82,133,0;83,133,0;84,133,0;85,133,0;86,133,0;87,133,0;88,133,0;89,133,0;80,134,0;81,134,0;82,134,0;83,134,0;84,134,0;85,134,0;86,134,0;87,134,0;88,134,0;89,134,0;81,135,0;82,135,0;83,135,0;84,135,0;85,135,0;86,135,0</Nodes>
      </Cell>
      <Cell id="15">
        <Nodes>83,114,0;84,114,0;85,114,0;82,115,0;83,115,0;84,115,0;85,115,0;86,115,0;87,115,0;82,116,0;83,116,0;84,116,0;85,116,0;86,116,0;87,116,0;88,116,0;89,116,0;90,116,0;81,117,0;82,117,0;83,117,0;84,117,0;85,117,0;86,117,0;87,117,0;88,117,0;89,117,0;90,117,0;91,117,0;81,118,0;82,118,0;83,118,0;84,118,0;85,118,0;86,118,0;87,118,0;88,118,0;89,118,0;90,118,0;91,118,0;81,119,0;82,119,0;83,119,0;84,119,0;85,119,0;86,119,0;87,119,0;88,119,0;89,119,0;90,119,0;81,120,0;82,120,0;83,120,0;84,120,0;85,120,0;86,120,0;87,120,0;88,120,0;89,120,0;90,120,0;80,121,0;81,121,0;82,121,0;83,121,0;84,121,0;85,121,0;86,121,0;87,121,0;88,121,0;89,121,0;90,121,0;80,122,0;81,122,0;82,122,0;83,122,0;84,122,0;85,122,0;86,122,0;87,122,0;88,122,0;89,122,0;80,123,0;81,123,0;82,123,0;83,123,0;84,123,0;85,123,0;86,123,0;87,123,0;88,123,0;89,123,0;81,124,0;82,124,0;83,124,0;84,124,0;85,124,0;86,124,0;87,124,0;88,124,0;89,124,0;87,125,0;88,125,0;89,125,0</Nodes>
      </Cell>
      <Cell id="16">
        <Nodes>89,104,0;90,104,0;88,105,0;89,105,0;90,105,0;91,105,0;86,106,0;87,106,0;88,106,0;89,106,0;90,106,0;91,106,0;92,106,0;85,107,0;86,107,0;87,107,0;88,107,0;89,107,0;90,107,0;91,107,0;92,107,0;93,107,0;94,107,0;85,108,0;86,108,0;87,108,0;88,108,0;89,108,0;90,108,0;91,108,0;92,108,0;93,108,0;94,108,0;95,108,0;85,109,0;86,109,0;87,109,0;88,109,0;89,109,0;90,109,0;91,109,0;92,109,0;93,109,0;94,109,0;95,109,0;84,110,0;85,110,0;86,110,0;87,110,0;88,110,0;89,110,0;90,110,0;91,110,0;92,110,0;93,110,0;94,110,0;95,110,0;84,111,0;85,111,0;86,111,0;87,111,0;88,111,0;89,111,0;90,111,0;91,111,0;92,111,0;93,111,0;94,111,0;84,112,0;85,112,0;86,112,0;87,112,0;88,112,0;89,112,0;90,112,0;91,112,0;92,112,0;93,112,0;84,113,0;85,113,0;86,113,0;87,113,0;88,113,0;89,113,0;90,113,0;91,113,0;92,113,0;93,113,0;86,114,0;87,114,0;88,114,0;89,114,0;90,114,0;91,114,0;92,114,0;88,115,0;89,115,0;90,115,0;91,115,0;92,115,0;91,116,0</Nodes>
      </Cell>
      <Cell id="17">
        <Nodes>95,96,0;96,96,0;97,96,0;94,97,0;95,97,0;96,97,0;97,97,0;98,97,0;93,98,0;94,98,0;95,98,0;96,98,0;97,98,0;98,98,0;99,98,0;92,99,0;93,99,0;94,99,0;95,99,0;96,99,0;97,99,0;98,99,0;99,99,0;100,99,0;91,100,0;92,100,0;93,100,0;94,100,0;95,100,0;96,100,0;97,100,0;98,100,0;99,100,0;100,100,0;90,101,0;91,101,0;92,101,0;93,101,0;94,101,0;95,101,0;96,101,0;97,101,0;98,101,0;99,101,0;100,101,0;101,101,0;90,102,0;91,102,0;92,102,0;93,102,0;94,102,0;95,102,0;96,102,0;97,102,0;98,102,0;99,102,0;100,102,0;101,102,0;102,102,0;90,103,0;91,103,0;92,103,0;93,103,0;94,103,0;95,103,0;96,103,0;97,103,0;98,103,0;99,103,0;100,103,0;101,103,0;91,104,0;92,104,0;93,104,0;94,104,0;95,104,0;96,104,0;97,104,0;98,104,0;99,104,0;100,104,0;92,105,0;93,105,0;94,105,0;95,105,0;96,105,0;97,105,0;98,105,0;99,105,0;93,106,0;94,106,0;95,106,0;96,106,0;97,106,0;98,106,0;95,107,0;96,107,0;97,107,0;96,108,0</Nodes>
      </Cell>
      <Cell id="18">
        <Nodes>104,90,0;105,90,0;106,90,0;107,90,0;101,91,0;102,91,0;103,91,0;104,91,0;105,91,0;106,91,0;107,91,0;100,92,0;101,92,0;102,92,0;103,92,0;104,92,0;105,92,0;106,92,0;107,92,0;108,92,0;100,93,0;101,93,0;102,93,0;103,93,0;104,93,0;105,93,0;106,93,0;107,93,0;108,93,0;99,94,0;100,94,0;101,94,0;102,94,0;103,94,0;104,94,0;105,94,0;106,94,0;107,94,0;108,94,0;109,94,0;98,95,0;99,95,0;100,95,0;101,95,0;102,95,0;103,95,0;104,95,0;105,95,0;106,95,0;107,95,0;108,95,0;109,95,0;98,96,0;99,96,0;100,96,0;101,96,0;102,96,0;103,96,0;104,96,0;105,96,0;106,96,0;107,96,0;108,96,0;109,96,0;99,97,0;100,97,0;101,97,0;102,97,0;103,97,0;104,97,0;105,97,0;106,97,0;107,97,0;108,97,0;109,97,0;110,97,0;100,98,0;101,98,0;102,98,0;103,98,0;104,98,0;105,98,0;106,98,0;107,98,0;108,98,0;109,98,0;101,99,0;102,99,0;103,99,0;104,99,0;105,99,0;106,99,0;107,99,0;101,100,0;102,100,0;103,100,0;104,100,0;105,100,0;102,101,0;103,101,0;104,101,0</Nodes>
      </Cell>
      <Cell id="19">
        <Nodes>115,86,0;116,86,0;117,86,0;111,87,0;112,87,0;113,87,0;114,87,0;115,87,0;116,87,0;117,87,0;118,87,0;109,88,0;110,88,0;111,88,0;112,88,0;113,88,0;114,88,0;115,88,0;116,88,0;117,88,0;118,88,0;108,89,0;109,89,0;110,89,0;111,89,0;112,89,0;113,89,0;114,89,0;115,89,0;116,89,0;117,89,0;118,89,0;108,90,0;109,90,0;110,90,0;111,90,0;112,90,0;113,90,0;114,90,0;115,90,0;116,90,0;117,90,0;118,90,0;108,91,0;109,91,0;110,91,0;111,91,0;112,91,0;113,91,0;114,91,0;115,91,0;116,91,0;117,91,0;118,91,0;109,92,0;110,92,0;111,92,0;112,92,0;113,92,0;114,92,0;115,92,0;116,92,0;117,92,0;118,92,0;109,93,0;110,93,0;111,93,0;112,93,0;113,93,0;114,93,0;115,93,0;116,93,0;117,93,0;118,93,0;119,93,0;110,94,0;111,94,0;112,94,0;113,94,0;114,94,0;115,94,0;116,94,0;117,94,0;118,94,0;119,94,0;110,95,0;111,95,0;112,95,0;113,95,0;114,95,0;115,95,0;116,95,0;117,95,0;118,95,0;119,95,0;110,96,0;111,96,0;112,96,0;113,96,0;114,96,0;115,96,0;111,97,0;112,97,0</Nodes>
      </Cell>
      <Cell id="20">
        <Nodes>123,85,0;124,85,0;125,85,0;120,86,0;121,86,0;122,86,0;123,86,0;124,86,0;125,86,0;126,86,0;127,86,0;128,86,0;119,87,0;120,87,0;121,87,0;122,87,0;123,87,0;124,87,0;125,87,0;126,87,0;127,87,0;128,87,0;129,87,0;119,88,0;120,88,0;121,88,0;122,88,0;123,88,0;124,88,0;125,88,0;126,88,0;127,88,0;128,88,0;129,88,0;119,89,0;120,89,0;121,89,0;122,89,0;123,89,0;124,89,0;125,89,0;126,89,0;127,89,0;128,89,0;129,89,0;119,90,0;120,90,0;121,90,0;122,90,0;123,90,0;124,90,0;125,90,0;126,90,0;127,90,0;128,90,0;129,90,0;119,91,0;120,91,0;121,91,0;122,91,0;123,91,0;124,91,0;125,91,0;126,91,0;127,91,0;128,91,0;129,91,0;119,92,0;120,92,0;121,92,0;122,92,0;123,92,0;124,92,0;125,92,0;126,92,0;127,92,0;128,92,0;129,92,0;120,93,0;121,93,0;122,93,0;123,93,0;124,93,0;125,93,0;126,93,0;127,93,0;128,93,0;120,94,0;121,94,0;122,94,0;123,94,0;124,94,0;125,94,0;126,94,0;127,94,0;128,94,0;120,95,0;121,95,0;122,95,0;123,95,0;125,95,0;126,95,0;127,95,0;128,95,0</Nodes>
      </Cell>
      <Cell id="21">
        <Nodes>131,86,0;132,86,0;133,86,0;130,87,0;131,87,0;132,87,0;133,87,0;134,87,0;135,87,0;136,87,0;137,87,0;130,88,0;131,88,0;132,88,0;133,88,0;134,88,0;135,88,0;136,88,0;137,88,0;138,88,0;139,88,0;130,89,0;131,89,0;132,89,0;133,89,0;134,89,0;135,89,0;136,89,0;137,89,0;138,89,0;139,89,0;140,89,0;130,90,0;131,90,0;132,90,0;133,90,0;134,90,0;135,90,0;136,90,0;137,90,0;138,90,0;139,90,0;140,90,0;130,91,0;131,91,0;132,91,0;133,91,0;134,91,0;135,91,0;136,91,0;137,91,0;138,91,0;139,91,0;140,91,0;130,92,0;131,92,0;132,92,0;133,92,0;134,92,0;135,92,0;136,92,0;137,92,0;138,92,0;139,92,0;129,93,0;130,93,0;131,93,0;132,93,0;133,93,0;134,93,0;135,93,0;136,93,0;137,93,0;138,93,0;139,93,0;129,94,0;130,94,0;131,94,0;132,94,0;133,94,0;134,94,0;135,94,0;136,94,0;137,94,0;138,94,0;129,95,0;130,95,0;131,95,0;132,95,0;133,95,0;134,95,0;135,95,0;136,95,0;137,95,0;138,95,0;133,96,0;134,96,0;135,96,0;136,96,0;137,96,0;138,96,0;136,97,0;137,97,0</Nodes>
      </Cell>
      <Cell id="22">
        <Nodes>141,90,0;142,90,0;143,90,0;144,90,0;141,91,0;142,91,0;143,91,0;144,91,0;145,91,0;146,91,0;147,91,0;140,92,0;141,92,0;142,92,0;143,92,0;144,92,0;145,92,0;146,92,0;147,92,0;148,92,0;140,93,0;141,93,0;142,93,0;143,93,0;144,93,0;145,93,0;146,93,0;147,93,0;148,93,0;139,94,0;140,94,0;141,94,0;142,94,0;143,94,0;144,94,0;145,94,0;146,94,0;147,94,0;148,94,0;149,94,0;139,95,0;140,95,0;141,95,0;142,95,0;143,95,0;144,95,0;145,95,0;146,95,0;147,95,0;148,95,0;149,95,0;150,95,0;139,96,0;140,96,0;141,96,0;142,96,0;143,96,0;144,96,0;145,96,0;146,96,0;147,96,0;148,96,0;149,96,0;150,96,0;138,97,0;139,97,0;140,97,0;141,97,0;142,97,0;143,97,0;144,97,0;145,97,0;146,97,0;147,97,0;148,97,0;149,97,0;139,98,0;140,98,0;141,98,0;142,98,0;143,98,0;144,98,0;145,98,0;146,98,0;147,98,0;148,98,0;141,99,0;142,99,0;143,99,0;144,99,0;145,99,0;146,99,0;147,99,0;143,100,0;144,100,0;145,100,0;146,100,0;147,100,0;144,101,0;145,101,0;146,101,0</Nodes>
      </Cell>
      <Cell id="23">
        <Nodes>151,96,0;152,96,0;153,96,0;150,97,0;151,97,0;152,97,0;153,97,0;154,97,0;149,98,0;150,98,0;151,98,0;152,98,0;153,98,0;154,98,0;155,98,0;148,99,0;149,99,0;150,99,0;151,99,0;152,99,0;153,99,0;154,99,0;155,99,0;156,99,0;148,100,0;149,100,0;150,100,0;151,100,0;152,100,0;153,100,0;154,100,0;155,100,0;156,100,0;157,100,0;147,101,0;148,101,0;149,101,0;150,101,0;151,101,0;152,101,0;153,101,0;154,101,0;155,101,0;156,101,0;157,101,0;158,101,0;146,102,0;147,102,0;148,102,0;149,102,0;150,102,0;151,102,0;152,102,0;153,102,0;154,102,0;155,102,0;156,102,0;157,102,0;158,102,0;147,103,0;148,103,0;149,103,0;150,103,0;151,103,0;152,103,0;153,103,0;154,103,0;155,103,0;156,103,0;157,103,0;158,103,0;148,104,0;149,104,0;150,104,0;151,104,0;152,104,0;153,104,0;154,104,0;155,104,0;156,104,0;157,104,0;149,105,0;150,105,0;151,105,0;152,105,0;153,105,0;154,105,0;155,105,0;156,105,0;150,106,0;151,106,0;152,106,0;153,106,0;154,106,0;155,106,0;151,107,0;152,107,0;153,107,0;152,108,0</Nodes>
      </Cell>
      <Cell id="24">
        <Nodes>158,104,0;159,104,0;157,105,0;158,105,0;159,105,0;160,105,0;156,106,0;157,106,0;158,106,0;159,106,0;160,106,0;161,106,0;162,106,0;154,107,0;155,107,0;156,107,0;157,107,0;158,107,0;159,107,0;160,107,0;161,107,0;162,107,0;163,107,0;153,108,0;154,108,0;155,108,0;156,108,0;157,108,0;158,108,0;159,108,0;160,108,0;161,108,0;162,108,0;163,108,0;153,109,0;154,109,0;155,109,0;156,109,0;157,109,0;158,109,0;159,109,0;160,109,0;161,109,0;162,109,0;163,109,0;153,110,0;154,110,0;155,110,0;156,110,0;157,110,0;158,110,0;159,110,0;160,110,0;161,110,0;162,110,0;163,110,0;164,110,0;154,111,0;155,111,0;156,111,0;157,111,0;158,111,0;159,111,0;160,111,0;161,111,0;162,111,0;163,111,0;164,111,0;155,112,0;156,112,0;157,112,0;158,112,0;159,112,0;160,112,0;161,112,0;162,112,0;163,112,0;164,112,0;155,113,0;156,113,0;157,113,0;158,113,0;159,113,0;160,113,0;161,113,0;162,113,0;163,113,0;164,113,0;156,114,0;157,114,0;158,114,0;159,114,0;160,114,0;161,114,0;162,114,0;156,115,0;157,115,0;158,115,0;159,115,0;160,115,0;157,116,0</Nodes>
      </Cell>
      <Cell id="25">
        <Nodes>163,114,0;164,114,0;165,114,0;161,115,0;162,115,0;163,115,0;164,115,0;165,115,0;166,115,0;158,116,0;159,116,0;160,116,0;161,116,0;162,116,0;163,116,0;164,116,0;165,116,0;166,116,0;157,117,0;158,117,0;159,117,0;160,117,0;161,117,0;162,117,0;163,117,0;164,117,0;165,117,0;166,117,0;167,117,0;157,118,0;158,118,0;159,118,0;160,118,0;161,118,0;162,118,0;163,118,0;164,118,0;165,118,0;166,118,0;167,118,0;158,119,0;159,119,0;160,119,0;161,119,0;162,119,0;163,119,0;164,119,0;165,119,0;166,119,0;167,119,0;158,120,0;159,120,0;160,120,0;161,120,0;162,120,0;163,120,0;164,120,0;165,120,0;166,120,0;167,120,0;158,121,0;159,121,0;160,121,0;161,121,0;162,121,0;163,121,0;164,121,0;165,121,0;166,121,0;167,121,0;168,121,0;159,122,0;160,122,0;161,122,0;162,122,0;163,122,0;164,122,0;165,122,0;166,122,0;167,122,0;168,122,0;159,123,0;160,123,0;161,123,0;162,123,0;163,123,0;164,123,0;165,123,0;166,123,0;167,123,0;168,123,0;159,124,0;160,124,0;161,124,0;162,124,0;163,124,0;164,124,0;165,124,0;166,124,0;167,124,0;159,125,0;160,125,0;161,125,0</Nodes>
      </Cell>
      <Cell id="26">
        <Nodes>170,130,0;171,130,0;172,130,0;173,130,0;174,130,0;175,130,0;176,130,0;177,130,0;178,130,0;179,130,0;170,131,0;171,131,0;172,131,0;173,131,0;174,131,0;175,131,0;176,131,0;177,131,0;178,131,0;169,132,0;170,132,0;171,132,0;172,132,0;173,132,0;174,132,0;175,132,0;176,132,0;177,132,0;178,132,0;169,133,0;170,133,0;171,133,0;172,133,0;173,133,0;174,133,0;175,133,0;176,133,0;177,133,0;178,133,0;169,134,0;170,134,0;171,134,0;172,134,0;173,134,0;174,134,0;175,134,0;176,134,0;177,134,0;178,134,0;168,135,0;169,135,0;170,135,0;171,135,0;172,135,0;173,135,0;174,135,0;175,135,0;176,135,0;177,135,0;178,135,0;168,136,0;169,136,0;170,136,0;171,136,0;172,136,0;173,136,0;174,136,0;175,136,0;176,136,0;177,136,0;178,136,0;169,137,0;170,137,0;171,137,0;172,137,0;173,137,0;174,137,0;175,137,0;176,137,0;177,137,0;178,137,0;170,138,0;171,138,0;172,138,0;173,138,0;174,138,0;175,138,0;176,138,0;177,138,0;178,138,0;176,139,0;177,139,0;178,139,0</Nodes>
      </Cell>
      <Cell id="27">
        <Nodes>169,138,0;169,139,0;170,139,0;171,139,0;172,139,0;173,139,0;174,139,0;175,139,0;168,140,0;169,140,0;170,140,0;171,140,0;172,140,0;173,140,0;174,140,0;175,140,0;176,140,0;177,140,0;178,140,0;168,141,0;169,141,0;170,141,0;171,141,0;172,141,0;173,141,0;174,141,0;175,141,0;176,141,0;177,141,0;168,142,0;169,142,0;170,142,0;171,142,0;172,142,0;173,142,0;174,142,0;175,142,0;176,142,0;177,142,0;168,143,0;169,143,0;170,143,0;171,143,0;172,143,0;173,143,0;174,143,0;175,143,0;176,143,0;177,143,0;167,144,0;168,144,0;169,144,0;170,144,0;171,144,0;172,144,0;173,144,0;174,144,0;175,144,0;176,144,0;177,144,0;167,145,0;168,145,0;169,145,0;170,145,0;171,145,0;172,145,0;173,145,0;174,145,0;175,145,0;176,145,0;168,146,0;169,146,0;170,146,0;171,146,0;172,146,0;173,146,0;174,146,0;175,146,0;176,146,0;171,147,0;172,147,0;173,147,0;174,147,0;175,147,0;176,147,0;174,148,0;175,148,0</Nodes>
      </Cell>
      <Cell id="28">
        <Nodes>166,146,0;167,146,0;165,147,0;166,147,0;167,147,0;168,147,0;169,147,0;170,147,0;165,148,0;166,148,0;167,148,0;168,148,0;169,148,0;170,148,0;171,148,0;172,148,0;173,148,0;165,149,0;166,149,0;167,149,0;168,149,0;169,149,0;170,149,0;171,149,0;172,149,0;173,149,0;174,149,0;175,149,0;165,150,0;166,150,0;167,150,0;168,150,0;169,150,0;170,150,0;171,150,0;172,150,0;173,150,0;174,150,0;175,150,0;164,151,0;165,151,0;166,151,0;167,151,0;168,151,0;169,151,0;170,151,0;171,151,0;172,151,0;173,151,0;174,151,0;164,152,0;165,152,0;166,152,0;167,152,0;168,152,0;169,152,0;170,152,0;171,152,0;172,152,0;173,152,0;174,152,0;164,153,0;165,153,0;166,153,0;167,153,0;168,153,0;169,153,0;170,153,0;171,153,0;172,153,0;173,153,0;166,154,0;167,154,0;168,154,0;169,154,0;170,154,0;171,154,0;172,154,0;173,154,0;168,155,0;169,155,0;170,155,0;171,155,0;172,155,0;170,156,0;171,156,0;172,156,0;171,157,0</Nodes>
      </Cell>
      <Cell id="29">
        <Nodes>163,154,0;164,154,0;165,154,0;161,155,0;162,155,0;163,155,0;164,155,0;165,155,0;166,155,0;167,155,0;160,156,0;161,156,0;162,156,0;163,156,0;164,156,0;165,156,0;166,156,0;167,156,0;168,156,0;169,156,0;159,157,0;160,157,0;161,157,0;162,157,0;163,157,0;164,157,0;165,157,0;166,157,0;167,157,0;168,157,0;169,157,0;170,157,0;159,158,0;160,158,0;161,158,0;162,158,0;163,158,0;164,158,0;165,158,0;166,158,0;167,158,0;168,158,0;169,158,0;170,158,0;171,158,0;159,159,0;160,159,0;161,159,0;162,159,0;163,159,0;164,159,0;165,159,0;166,159,0;167,159,0;168,159,0;169,159,0;170,159,0;160,160,0;161,160,0;162,160,0;163,160,0;164,160,0;165,160,0;166,160,0;167,160,0;168,160,0;169,160,0;170,160,0;161,161,0;162,161,0;163,161,0;164,161,0;165,161,0;166,161,0;167,161,0;168,161,0;169,161,0;163,162,0;164,162,0;165,162,0;166,162,0;167,162,0;168,162,0;164,163,0;165,163,0;166,163,0;167,163,0;168,163,0;165,164,0;166,164,0;167,164,0;166,165,0</Nodes>
      </Cell>
      <Cell id="30">
        <Nodes>158,160,0;159,160,0;157,161,0;158,161,0;159,161,0;160,161,0;156,162,0;157,162,0;158,162,0;159,162,0;160,162,0;161,162,0;162,162,0;155,163,0;156,163,0;157,163,0;158,163,0;159,163,0;160,163,0;161,163,0;162,163,0;163,163,0;154,164,0;155,164,0;156,164,0;157,164,0;158,164,0;159,164,0;160,164,0;161,164,0;162,164,0;163,164,0;164,164,0;154,165,0;155,165,0;156,165,0;157,165,0;158,165,0;159,165,0;160,165,0;161,165,0;162,165,0;163,165,0;164,165,0;165,165,0;155,166,0;156,166,0;157,166,0;158,166,0;159,166,0;160,166,0;161,166,0;162,166,0;163,166,0;164,166,0;165,166,0;156,167,0;157,167,0;158,167,0;159,167,0;160,167,0;161,167,0;162,167,0;163,167,0;164,167,0;156,168,0;157,168,0;158,168,0;159,168,0;160,168,0;161,168,0;162,168,0;163,168,0;157,169,0;158,169,0;159,169,0;160,169,0;161,169,0;162,169,0;158,170,0;159,170,0;160,170,0;161,170,0;159,171,0;160,171,0</Nodes>
      </Cell>
      <Cell id="31">
        <Nodes>151,165,0;152,165,0;153,165,0;150,166,0;151,166,0;152,166,0;153,166,0;154,166,0;149,167,0;150,167,0;151,167,0;152,167,0;153,167,0;154,167,0;155,167,0;149,168,0;150,168,0;151,168,0;152,168,0;153,168,0;154,168,0;155,168,0;148,169,0;149,169,0;150,169,0;151,169,0;152,169,0;153,169,0;154,169,0;155,169,0;156,169,0;148,170,0;149,170,0;150,170,0;151,170,0;152,170,0;153,170,0;154,170,0;155,170,0;156,170,0;157,170,0;148,171,0;149,171,0;150,171,0;151,171,0;152,171,0;153,171,0;154,171,0;155,171,0;156,171,0;157,171,0;158,171,0;149,172,0;150,172,0;151,172,0;152,172,0;153,172,0;154,172,0;155,172,0;156,172,0;157,172,0;158,172,0;159,172,0;149,173,0;150,173,0;151,173,0;152,173,0;153,173,0;154,173,0;155,173,0;156,173,0;157,173,0;158,173,0;150,174,0;151,174,0;152,174,0;153,174,0;154,174,0;155,174,0;156,174,0;157,174,0;150,175,0;151,175,0;152,175,0;153,175,0;154,175,0;155,175,0;151,176,0;152,176,0;153,176,0;154,176,0;152,177,0</Nodes>
      </Cell>
      <Cell id="32">
        <Nodes>145,170,0;146,170,0;147,170,0;141,171,0;142,171,0;143,171,0;144,171,0;145,171,0;146,171,0;147,171,0;140,172,0;141,172,0;142,172,0;143,172,0;144,172,0;145,172,0;146,172,0;147,172,0;148,172,0;140,173,0;141,173,0;142,173,0;143,173,0;144,173,0;145,173,0;146,173,0;147,173,0;148,173,0;141,174,0;142,174,0;143,174,0;144,174,0;145,174,0;146,174,0;147,174,0;148,174,0;149,174,0;141,175,0;142,175,0;143,175,0;144,175,0;145,175,0;146,175,0;147,175,0;148,175,0;149,175,0;141,176,0;142,176,0;143,176,0;144,176,0;145,176,0;146,176,0;147,176,0;148,176,0;149,176,0;150,176,0;142,177,0;143,177,0;144,177,0;145,177,0;146,177,0;147,177,0;148,177,0;149,177,0;150,177,0;151,177,0;142,178,0;143,178,0;144,178,0;145,178,0;146,178,0;147,178,0;148,178,0;149,178,0;150,178,0;142,179,0;143,179,0;144,179,0;145,179,0;146,179,0;147,179,0;148,179,0;143,180,0;144,180,0;145,180,0;146,180,0;143,181,0;144,181,0</Nodes>
      </Cell>
      <Cell id="33">
        <Nodes>138,173,0;139,173,0;134,174,0;135,174,0;136,174,0;137,174,0;138,174,0;139,174,0;140,174,0;132,175,0;133,175,0;134,175,0;135,175,0;136,175,0;137,175,0;138,175,0;139,175,0;140,175,0;133,176,0;134,176,0;135,176,0;136,176,0;137,176,0;138,176,0;139,176,0;140,176,0;133,177,0;134,177,0;135,177,0;136,177,0;137,177,0;138,177,0;139,177,0;140,177,0;141,177,0;133,178,0;134,178,0;135,178,0;136,178,0;137,178,0;138,178,0;139,178,0;140,178,0;141,178,0;133,179,0;134,179,0;135,179,0;136,179,0;137,179,0;138,179,0;139,179,0;140,179,0;141,179,0;133,180,0;134,180,0;135,180,0;136,180,0;137,180,0;138,180,0;139,180,0;140,180,0;141,180,0;142,180,0;133,181,0;134,181,0;135,181,0;136,181,0;137,181,0;138,181,0;139,181,0;140,181,0;141,181,0;142,181,0;134,182,0;135,182,0;136,182,0;137,182,0;138,182,0;139,182,0;140,182,0;141,182,0;134,183,0;135,183,0;136,183,0;137,183,0;138,183,0;134,184,0</Nodes>
      </Cell>
      <Cell id="34">
        <Nodes>129,174,0;130,174,0;126,175,0;127,175,0;128,175,0;129,175,0;130,175,0;131,175,0;125,176,0;126,176,0;127,176,0;128,176,0;129,176,0;130,176,0;131,176,0;132,176,0;125,177,0;126,177,0;127,177,0;128,177,0;129,177,0;130,177,0;131,177,0;132,177,0;125,178,0;126,178,0;127,178,0;128,178,0;129,178,0;130,178,0;131,178,0;132,178,0;125,179,0;126,179,0;127,179,0;128,179,0;129,179,0;130,179,0;131,179,0;132,179,0;125,180,0;126,180,0;127,180,0;128,180,0;129,180,0;130,180,0;131,180,0;132,180,0;125,181,0;126,181,0;127,181,0;128,181,0;129,181,0;130,181,0;131,181,0;132,181,0;125,182,0;126,182,0;127,182,0;128,182,0;129,182,0;130,182,0;131,182,0;132,182,0;133,182,0;125,183,0;126,183,0;127,183,0;128,183,0;129,183,0;130,183,0;131,183,0;132,183,0;133,183,0;125,184,0;126,184,0;127,184,0;128,184,0;129,184,0;130,184,0;131,184,0;132,184,0;133,184,0</Nodes>
      </Cell>
      <Cell id="35">
        <Nodes>118,174,0;119,174,0;117,175,0;118,175,0;119,175,0;120,175,0;121,175,0;122,175,0;116,176,0;117,176,0;118,176,0;119,176,0;120,176,0;121,176,0;122,176,0;123,176,0;124,176,0;116,177,0;117,177,0;118,177,0;119,177,0;120,177,0;121,177,0;122,177,0;123,177,0;124,177,0;116,178,0;117,178,0;118,178,0;119,178,0;120,178,0;121,178,0;122,178,0;123,178,0;124,178,0;116,179,0;117,179,0;118,179,0;119,179,0;120,179,0;121,179,0;122,179,0;123,179,0;124,179,0;116,180,0;117,180,0;118,180,0;119,180,0;120,180,0;121,180,0;122,180,0;123,180,0;124,180,0;116,181,0;117,181,0;118,181,0;119,181,0;120,181,0;121,181,0;122,181,0;123,181,0;124,181,0;115,182,0;116,182,0;117,182,0;118,182,0;119,182,0;120,182,0;121,182,0;122,182,0;123,182,0;124,182,0;115,183,0;116,183,0;117,183,0;118,183,0;119,183,0;120,183,0;121,183,0;122,183,0;123,183,0;124,183,0;115,184,0;116,184,0;117,184,0;118,184,0;119,184,0;120,184,0;121,184,0;122,184,0;123,184,0;124,184,0;124,185,0</Nodes>
      </Cell>
      <Cell id="36">
        <Nodes>109,173,0;110,173,0;108,174,0;109,174,0;110,174,0;111,174,0;112,174,0;113,174,0;114,174,0;108,175,0;109,175,0;110,175,0;111,175,0;112,175,0;113,175,0;114,175,0;115,175,0;116,175,0;108,176,0;109,176,0;110,176,0;111,176,0;112,176,0;113,176,0;114,176,0;115,176,0;107,177,0;108,177,0;109,177,0;110,177,0;111,177,0;112,177,0;113,177,0;114,177,0;115,177,0;107,178,0;108,178,0;109,178,0;110,178,0;111,178,0;112,178,0;113,178,0;114,178,0;115,178,0;107,179,0;108,179,0;109,179,0;110,179,0;111,179,0;112,179,0;113,179,0;114,179,0;115,179,0;106,180,0;107,180,0;108,180,0;109,180,0;110,180,0;111,180,0;112,180,0;113,180,0;114,180,0;115,180,0;106,181,0;107,181,0;108,181,0;109,181,0;110,181,0;111,181,0;112,181,0;113,181,0;114,181,0;115,181,0;107,182,0;108,182,0;109,182,0;110,182,0;111,182,0;112,182,0;113,182,0;114,182,0;110,183,0;111,183,0;112,183,0;113,183,0;114,183,0;114,184,0</Nodes>
      </Cell>
      <Cell id="37">
        <Nodes>101,170,0;102,170,0;103,170,0;101,171,0;102,171,0;103,171,0;104,171,0;105,171,0;106,171,0;107,171,0;100,172,0;101,172,0;102,172,0;103,172,0;104,172,0;105,172,0;106,172,0;107,172,0;108,172,0;100,173,0;101,173,0;102,173,0;103,173,0;104,173,0;105,173,0;106,173,0;107,173,0;108,173,0;99,174,0;100,174,0;101,174,0;102,174,0;103,174,0;104,174,0;105,174,0;106,174,0;107,174,0;99,175,0;100,175,0;101,175,0;102,175,0;103,175,0;104,175,0;105,175,0;106,175,0;107,175,0;98,176,0;99,176,0;100,176,0;101,176,0;102,176,0;103,176,0;104,176,0;105,176,0;106,176,0;107,176,0;97,177,0;98,177,0;99,177,0;100,177,0;101,177,0;102,177,0;103,177,0;104,177,0;105,177,0;106,177,0;98,178,0;99,178,0;100,178,0;101,178,0;102,178,0;103,178,0;104,178,0;105,178,0;106,178,0;100,179,0;101,179,0;102,179,0;103,179,0;104,179,0;105,179,0;106,179,0;102,180,0;103,180,0;104,180,0;105,180,0;104,181,0;105,181,0</Nodes>
      </Cell>
      <Cell id="38">
        <Nodes>95,165,0;96,165,0;97,165,0;94,166,0;95,166,0;96,166,0;97,166,0;98,166,0;93,167,0;94,167,0;95,167,0;96,167,0;97,167,0;98,167,0;99,167,0;93,168,0;94,168,0;95,168,0;96,168,0;97,168,0;98,168,0;99,168,0;92,169,0;93,169,0;94,169,0;95,169,0;96,169,0;97,169,0;98,169,0;99,169,0;100,169,0;91,170,0;92,170,0;93,170,0;94,170,0;95,170,0;96,170,0;97,170,0;98,170,0;99,170,0;100,170,0;90,171,0;91,171,0;92,171,0;93,171,0;94,171,0;95,171,0;96,171,0;97,171,0;98,171,0;99,171,0;100,171,0;89,172,0;90,172,0;91,172,0;92,172,0;93,172,0;94,172,0;95,172,0;96,172,0;97,172,0;98,172,0;99,172,0;90,173,0;91,173,0;92,173,0;93,173,0;94,173,0;95,173,0;96,173,0;97,173,0;98,173,0;99,173,0;91,174,0;92,174,0;93,174,0;94,174,0;95,174,0;96,174,0;97,174,0;98,174,0;93,175,0;94,175,0;95,175,0;96,175,0;97,175,0;98,175,0;94,176,0;95,176,0;96,176,0;97,176,0;96,177,0</Nodes>
      </Cell>
      <Cell id="39">
        <Nodes>89,160,0;90,160,0;88,161,0;89,161,0;90,161,0;91,161,0;86,162,0;87,162,0;88,162,0;89,162,0;90,162,0;91,162,0;92,162,0;85,163,0;86,163,0;87,163,0;88,163,0;89,163,0;90,163,0;91,163,0;92,163,0;93,163,0;84,164,0;85,164,0;86,164,0;87,164,0;88,164,0;89,164,0;90,164,0;91,164,0;92,164,0;93,164,0;94,164,0;83,165,0;84,165,0;85,165,0;86,165,0;87,165,0;88,165,0;89,165,0;90,165,0;91,165,0;92,165,0;93,165,0;94,165,0;83,166,0;84,166,0;85,166,0;86,166,0;87,166,0;88,166,0;89,166,0;90,166,0;91,166,0;92,166,0;93,166,0;84,167,0;85,167,0;86,167,0;87,167,0;88,167,0;89,167,0;90,167,0;91,167,0;92,167,0;85,168,0;86,168,0;87,168,0;88,168,0;89,168,0;90,168,0;91,168,0;92,168,0;86,169,0;87,169,0;88,169,0;89,169,0;90,169,0;91,169,0;87,170,0;88,170,0;89,170,0;90,170,0;88,171,0;89,171,0</Nodes>
      </Cell>
      <Cell id="40">
        <Nodes>83,154,0;84,154,0;85,154,0;81,155,0;82,155,0;83,155,0;84,155,0;85,155,0;86,155,0;87,155,0;79,156,0;80,156,0;81,156,0;82,156,0;83,156,0;84,156,0;85,156,0;86,156,0;87,156,0;88,156,0;78,157,0;79,157,0;80,157,0;81,157,0;82,157,0;83,157,0;84,157,0;85,157,0;86,157,0;87,157,0;88,157,0;89,157,0;77,158,0;78,158,0;79,158,0;80,158,0;81,158,0;82,158,0;83,158,0;84,158,0;85,158,0;86,158,0;87,158,0;88,158,0;89,158,0;78,159,0;79,159,0;80,159,0;81,159,0;82,159,0;83,159,0;84,159,0;85,159,0;86,159,0;87,159,0;88,159,0;89,159,0;78,160,0;79,160,0;80,160,0;81,160,0;82,160,0;83,160,0;84,160,0;85,160,0;86,160,0;87,160,0;88,160,0;79,161,0;80,161,0;81,161,0;82,161,0;83,161,0;84,161,0;85,161,0;86,161,0;87,161,0;80,162,0;81,162,0;82,162,0;83,162,0;84,162,0;85,162,0;80,163,0;81,163,0;82,163,0;83,163,0;84,163,0;81,164,0;82,164,0;83,164,0;82,165,0</Nodes>
      </Cell>
      <Cell id="41">
        <Nodes>81,146,0;82,146,0;78,147,0;79,147,0;80,147,0;81,147,0;82,147,0;83,147,0;75,148,0;76,148,0;77,148,0;78,148,0;79,148,0;80,148,0;81,148,0;82,148,0;83,148,0;73,149,0;74,149,0;75,149,0;76,149,0;77,149,0;78,149,0;79,149,0;80,149,0;81,149,0;82,149,0;83,149,0;73,150,0;74,150,0;75,150,0;76,150,0;77,150,0;78,150,0;79,150,0;80,150,0;81,150,0;82,150,0;83,150,0;74,151,0;75,151,0;76,151,0;77,151,0;78,151,0;79,151,0;80,151,0;81,151,0;82,151,0;83,151,0;84,151,0;74,152,0;75,152,0;76,152,0;77,152,0;78,152,0;79,152,0;80,152,0;81,152,0;82,152,0;83,152,0;84,152,0;75,153,0;76,153,0;77,153,0;78,153,0;79,153,0;80,153,0;81,153,0;82,153,0;83,153,0;84,153,0;75,154,0;76,154,0;77,154,0;78,154,0;79,154,0;80,154,0;81,154,0;82,154,0;76,155,0;77,155,0;78,155,0;79,155,0;80,155,0;76,156,0;77,156,0;78,156,0;77,157,0</Nodes>
      </Cell>
      <Cell id="42">
        <Nodes>79,138,0;73,139,0;74,139,0;75,139,0;76,139,0;77,139,0;78,139,0;79,139,0;70,140,0;71,140,0;72,140,0;73,140,0;74,140,0;75,140,0;76,140,0;77,140,0;78,140,0;79,140,0;80,140,0;71,141,0;72,141,0;73,141,0;74,141,0;75,141,0;76,141,0;77,141,0;78,141,0;79,141,0;80,141,0;71,142,0;72,142,0;73,142,0;74,142,0;75,142,0;76,142,0;77,142,0;78,142,0;79,142,0;80,142,0;71,143,0;72,143,0;73,143,0;74,143,0;75,143,0;76,143,0;77,143,0;78,143,0;79,143,0;80,143,0;71,144,0;72,144,0;73,144,0;74,144,0;75,144,0;76,144,0;77,144,0;78,144,0;79,144,0;80,144,0;81,144,0;72,145,0;73,145,0;74,145,0;75,145,0;76,145,0;77,145,0;78,145,0;79,145,0;80,145,0;81,145,0;72,146,0;73,146,0;74,146,0;75,146,0;76,146,0;77,146,0;78,146,0;79,146,0;80,146,0;72,147,0;73,147,0;74,147,0;75,147,0;76,147,0;77,147,0;73,148,0;74,148,0</Nodes>
      </Cell>
      <Cell id="43">
        <Nodes>69,130,0;70,130,0;71,130,0;72,130,0;73,130,0;74,130,0;75,130,0;76,130,0;77,130,0;78,130,0;70,131,0;71,131,0;72,131,0;73,131,0;74,131,0;75,131,0;76,131,0;77,131,0;78,131,0;70,132,0;71,132,0;72,132,0;73,132,0;74,132,0;75,132,0;76,132,0;77,132,0;78,132,0;79,132,0;70,133,0;71,133,0;72,133,0;73,133,0;74,133,0;75,133,0;76,133,0;77,133,0;78,133,0;79,133,0;70,134,0;71,134,0;72,134,0;73,134,0;74,134,0;75,134,0;76,134,0;77,134,0;78,134,0;79,134,0;70,135,0;71,135,0;72,135,0;73,135,0;74,135,0;75,135,0;76,135,0;77,135,0;78,135,0;79,135,0;80,135,0;70,136,0;71,136,0;72,136,0;73,136,0;74,136,0;75,136,0;76,136,0;77,136,0;78,136,0;79,136,0;80,136,0;70,137,0;71,137,0;72,137,0;73,137,0;74,137,0;75,137,0;76,137,0;77,137,0;78,137,0;79,137,0;70,138,0;71,138,0;72,138,0;73,138,0;74,138,0;75,138,0;76,138,0;77,138,0;78,138,0;70,139,0;71,139,0;72,139,0</Nodes>
      </Cell>
      <Cell id="44">
        <Nodes>70,121,0;71,121,0;72,121,0;70,122,0;71,122,0;72,122,0;73,122,0;74,122,0;75,122,0;76,122,0;77,122,0;78,122,0;70,123,0;71,123,0;72,123,0;73,123,0;74,123,0;75,123,0;76,123,0;77,123,0;78,123,0;79,123,0;70,124,0;71,124,0;72,124,0;73,124,0;74,124,0;75,124,0;76,124,0;77,124,0;78,124,0;79,124,0;80,124,0;70,125,0;71,125,0;72,125,0;73,125,0;74,125,0;75,125,0;76,125,0;77,125,0;78,125,0;79,125,0;80,125,0;70,126,0;71,126,0;72,126,0;73,126,0;74,126,0;75,126,0;76,126,0;77,126,0;78,126,0;79,126,0;70,127,0;71,127,0;72,127,0;73,127,0;74,127,0;75,127,0;76,127,0;77,127,0;78,127,0;79,127,0;70,128,0;71,128,0;72,128,0;73,128,0;74,128,0;75,128,0;76,128,0;77,128,0;78,128,0;79,128,0;70,129,0;71,129,0;72,129,0;73,129,0;74,129,0;75,129,0;76,129,0;77,129,0;78,129,0</Nodes>
      </Cell>
      <Cell id="45">
        <Nodes>73,112,0;74,112,0;72,113,0;73,113,0;74,113,0;75,113,0;76,113,0;77,113,0;72,114,0;73,114,0;74,114,0;75,114,0;76,114,0;77,114,0;78,114,0;79,114,0;80,114,0;72,115,0;73,115,0;74,115,0;75,115,0;76,115,0;77,115,0;78,115,0;79,115,0;80,115,0;81,115,0;71,116,0;72,116,0;73,116,0;74,116,0;75,116,0;76,116,0;77,116,0;78,116,0;79,116,0;80,116,0;81,116,0;71,117,0;72,117,0;73,117,0;74,117,0;75,117,0;76,117,0;77,117,0;78,117,0;79,117,0;80,117,0;71,118,0;72,118,0;73,118,0;74,118,0;75,118,0;76,118,0;77,118,0;78,118,0;79,118,0;80,118,0;71,119,0;72,119,0;73,119,0;74,119,0;75,119,0;76,119,0;77,119,0;78,119,0;79,119,0;80,119,0;70,120,0;71,120,0;72,120,0;73,120,0;74,120,0;75,120,0;76,120,0;77,120,0;78,120,0;79,120,0;80,120,0;73,121,0;74,121,0;75,121,0;76,121,0;77,121,0;78,121,0;79,121,0;79,122,0</Nodes>
      </Cell>
      <Cell id="46">
        <Nodes>77,103,0;76,104,0;77,104,0;78,104,0;76,105,0;77,105,0;78,105,0;79,105,0;80,105,0;75,106,0;76,106,0;77,106,0;78,106,0;79,106,0;80,106,0;81,106,0;82,106,0;75,107,0;76,107,0;77,107,0;78,107,0;79,107,0;80,107,0;81,107,0;82,107,0;83,107,0;84,107,0;74,108,0;75,108,0;76,108,0;77,108,0;78,108,0;79,108,0;80,108,0;81,108,0;82,108,0;83,108,0;84,108,0;74,109,0;75,109,0;76,109,0;77,109,0;78,109,0;79,109,0;80,109,0;81,109,0;82,109,0;83,109,0;84,109,0;73,110,0;74,110,0;75,110,0;76,110,0;77,110,0;78,110,0;79,110,0;80,110,0;81,110,0;82,110,0;83,110,0;73,111,0;74,111,0;75,111,0;76,111,0;77,111,0;78,111,0;79,111,0;80,111,0;81,111,0;82,111,0;83,111,0;75,112,0;76,112,0;77,112,0;78,112,0;79,112,0;80,112,0;81,112,0;82,112,0;83,112,0;78,113,0;79,113,0;80,113,0;81,113,0;82,113,0;83,113,0;81,114,0;82,114,0</Nodes>
      </Cell>
      <Cell id="47">
        <Nodes>82,95,0;81,96,0;82,96,0;83,96,0;80,97,0;81,97,0;82,97,0;83,97,0;84,97,0;80,98,0;81,98,0;82,98,0;83,98,0;84,98,0;85,98,0;79,99,0;80,99,0;81,99,0;82,99,0;83,99,0;84,99,0;85,99,0;86,99,0;87,99,0;78,100,0;79,100,0;80,100,0;81,100,0;82,100,0;83,100,0;84,100,0;85,100,0;86,100,0;87,100,0;88,100,0;78,101,0;79,101,0;80,101,0;81,101,0;82,101,0;83,101,0;84,101,0;85,101,0;86,101,0;87,101,0;88,101,0;89,101,0;77,102,0;78,102,0;79,102,0;80,102,0;81,102,0;82,102,0;83,102,0;84,102,0;85,102,0;86,102,0;87,102,0;88,102,0;89,102,0;78,103,0;79,103,0;80,103,0;81,103,0;82,103,0;83,103,0;84,103,0;85,103,0;86,103,0;87,103,0;88,103,0;89,103,0;79,104,0;80,104,0;81,104,0;82,104,0;83,104,0;84,104,0;85,104,0;86,104,0;87,104,0;88,104,0;81,105,0;82,105,0;83,105,0;84,105,0;85,105,0;86,105,0;87,105,0;83,106,0;84,106,0;85,106,0</Nodes>
      </Cell>
      <Cell id="48">
        <Nodes>88,89,0;89,89,0;87,90,0;88,90,0;89,90,0;90,90,0;86,91,0;87,91,0;88,91,0;89,91,0;90,91,0;91,91,0;85,92,0;86,92,0;87,92,0;88,92,0;89,92,0;90,92,0;91,92,0;92,92,0;84,93,0;85,93,0;86,93,0;87,93,0;88,93,0;89,93,0;90,93,0;91,93,0;92,93,0;83,94,0;84,94,0;85,94,0;86,94,0;87,94,0;88,94,0;89,94,0;90,94,0;91,94,0;92,94,0;93,94,0;83,95,0;84,95,0;85,95,0;86,95,0;87,95,0;88,95,0;89,95,0;90,95,0;91,95,0;92,95,0;93,95,0;94,95,0;84,96,0;85,96,0;86,96,0;87,96,0;88,96,0;89,96,0;90,96,0;91,96,0;92,96,0;93,96,0;94,96,0;85,97,0;86,97,0;87,97,0;88,97,0;89,97,0;90,97,0;91,97,0;92,97,0;93,97,0;86,98,0;87,98,0;88,98,0;89,98,0;90,98,0;91,98,0;92,98,0;88,99,0;89,99,0;90,99,0;91,99,0;89,100,0;90,100,0</Nodes>
      </Cell>
      <Cell id="49">
        <Nodes>96,83,0;94,84,0;95,84,0;96,84,0;97,84,0;93,85,0;94,85,0;95,85,0;96,85,0;97,85,0;98,85,0;91,86,0;92,86,0;93,86,0;94,86,0;95,86,0;96,86,0;97,86,0;98,86,0;90,87,0;91,87,0;92,87,0;93,87,0;94,87,0;95,87,0;96,87,0;97,87,0;98,87,0;99,87,0;89,88,0;90,88,0;91,88,0;92,88,0;93,88,0;94,88,0;95,88,0;96,88,0;97,88,0;98,88,0;99,88,0;90,89,0;91,89,0;92,89,0;93,89,0;94,89,0;95,89,0;96,89,0;97,89,0;98,89,0;99,89,0;100,89,0;91,90,0;92,90,0;93,90,0;94,90,0;95,90,0;96,90,0;97,90,0;98,90,0;99,90,0;100,90,0;92,91,0;93,91,0;94,91,0;95,91,0;96,91,0;97,91,0;98,91,0;99,91,0;100,91,0;93,92,0;94,92,0;95,92,0;96,92,0;97,92,0;98,92,0;99,92,0;93,93,0;94,93,0;95,93,0;96,93,0;97,93,0;98,93,0;99,93,0;94,94,0;95,94,0;96,94,0;97,94,0;98,94,0;95,95,0;96,95,0;97,95,0</Nodes>
      </Cell>
      <Cell id="50">
        <Nodes>104,79,0;105,79,0;102,80,0;103,80,0;104,80,0;105,80,0;100,81,0;101,81,0;102,81,0;103,81,0;104,81,0;105,81,0;106,81,0;98,82,0;99,82,0;100,82,0;101,82,0;102,82,0;103,82,0;104,82,0;105,82,0;106,82,0;97,83,0;98,83,0;99,83,0;100,83,0;101,83,0;102,83,0;103,83,0;104,83,0;105,83,0;106,83,0;98,84,0;99,84,0;100,84,0;101,84,0;102,84,0;103,84,0;104,84,0;105,84,0;106,84,0;107,84,0;99,85,0;100,85,0;101,85,0;102,85,0;103,85,0;104,85,0;105,85,0;106,85,0;107,85,0;99,86,0;100,86,0;101,86,0;102,86,0;103,86,0;104,86,0;105,86,0;106,86,0;107,86,0;100,87,0;101,87,0;102,87,0;103,87,0;104,87,0;105,87,0;106,87,0;107,87,0;108,87,0;100,88,0;101,88,0;102,88,0;103,88,0;104,88,0;105,88,0;106,88,0;107,88,0;108,88,0;101,89,0;102,89,0;103,89,0;104,89,0;105,89,0;106,89,0;107,89,0;101,90,0;102,90,0;103,90,0</Nodes>
      </Cell>
      <Cell id="51">
        <Nodes>114,76,0;110,77,0;111,77,0;112,77,0;113,77,0;114,77,0;107,78,0;108,78,0;109,78,0;110,78,0;111,78,0;112,78,0;113,78,0;114,78,0;106,79,0;107,79,0;108,79,0;109,79,0;110,79,0;111,79,0;112,79,0;113,79,0;114,79,0;115,79,0;106,80,0;107,80,0;108,80,0;109,80,0;110,80,0;111,80,0;112,80,0;113,80,0;114,80,0;115,80,0;107,81,0;108,81,0;109,81,0;110,81,0;111,81,0;112,81,0;113,81,0;114,81,0;115,81,0;107,82,0;108,82,0;109,82,0;110,82,0;111,82,0;112,82,0;113,82,0;114,82,0;115,82,0;107,83,0;108,83,0;109,83,0;110,83,0;111,83,0;112,83,0;113,83,0;114,83,0;115,83,0;108,84,0;109,84,0;110,84,0;111,84,0;112,84,0;113,84,0;114,84,0;115,84,0;108,85,0;109,85,0;110,85,0;111,85,0;112,85,0;113,85,0;114,85,0;115,85,0;116,85,0;108,86,0;109,86,0;110,86,0;111,86,0;112,86,0;113,86,0;114,86,0;109,87,0;110,87,0</Nodes>
      </Cell>
      <Cell id="52">
        <Nodes>115,76,0;116,76,0;117,76,0;118,76,0;119,76,0;120,76,0;121,76,0;122,76,0;123,76,0;115,77,0;116,77,0;117,77,0;118,77,0;119,77,0;120,77,0;121,77,0;122,77,0;123,77,0;115,78,0;116,78,0;117,78,0;118,78,0;119,78,0;120,78,0;121,78,0;122,78,0;123,78,0;116,79,0;117,79,0;118,79,0;119,79,0;120,79,0;121,79,0;122,79,0;123,79,0;116,80,0;117,80,0;118,80,0;119,80,0;120,80,0;121,80,0;122,80,0;123,80,0;116,81,0;117,81,0;118,81,0;119,81,0;120,81,0;121,81,0;122,81,0;123,81,0;116,82,0;117,82,0;118,82,0;119,82,0;120,82,0;121,82,0;122,82,0;123,82,0;116,83,0;117,83,0;118,83,0;119,83,0;120,83,0;121,83,0;122,83,0;123,83,0;116,84,0;117,84,0;118,84,0;119,84,0;120,84,0;121,84,0;122,84,0;123,84,0;117,85,0;118,85,0;119,85,0;120,85,0;121,85,0;122,85,0;118,86,0;119,86,0</Nodes>
      </Cell>
      <Cell id="53">
        <Nodes>124,75,0;124,76,0;125,76,0;126,76,0;127,76,0;128,76,0;129,76,0;130,76,0;131,76,0;132,76,0;133,76,0;124,77,0;125,77,0;126,77,0;127,77,0;128,77,0;129,77,0;130,77,0;131,77,0;132,77,0;133,77,0;124,78,0;125,78,0;126,78,0;127,78,0;128,78,0;129,78,0;130,78,0;131,78,0;132,78,0;133,78,0;124,79,0;125,79,0;126,79,0;127,79,0;128,79,0;129,79,0;130,79,0;131,79,0;132,79,0;124,80,0;125,80,0;126,80,0;127,80,0;128,80,0;129,80,0;130,80,0;131,80,0;132,80,0;124,81,0;125,81,0;126,81,0;127,81,0;128,81,0;129,81,0;130,81,0;131,81,0;132,81,0;124,82,0;125,82,0;126,82,0;127,82,0;128,82,0;129,82,0;130,82,0;131,82,0;132,82,0;124,83,0;125,83,0;126,83,0;127,83,0;128,83,0;129,83,0;130,83,0;131,83,0;132,83,0;124,84,0;125,84,0;126,84,0;127,84,0;128,84,0;129,84,0;130,84,0;131,84,0;132,84,0;126,85,0;127,85,0;128,85,0;129,85,0;130,85,0;131,85,0;129,86,0;130,86,0</Nodes>
      </Cell>
      <Cell id="54">
        <Nodes>134,76,0;134,77,0;135,77,0;136,77,0;137,77,0;138,77,0;134,78,0;135,78,0;136,78,0;137,78,0;138,78,0;139,78,0;140,78,0;141,78,0;133,79,0;134,79,0;135,79,0;136,79,0;137,79,0;138,79,0;139,79,0;140,79,0;141,79,0;142,79,0;133,80,0;134,80,0;135,80,0;136,80,0;137,80,0;138,80,0;139,80,0;140,80,0;141,80,0;142,80,0;133,81,0;134,81,0;135,81,0;136,81,0;137,81,0;138,81,0;139,81,0;140,81,0;141,81,0;133,82,0;134,82,0;135,82,0;136,82,0;137,82,0;138,82,0;139,82,0;140,82,0;141,82,0;133,83,0;134,83,0;135,83,0;136,83,0;137,83,0;138,83,0;139,83,0;140,83,0;141,83,0;133,84,0;134,84,0;135,84,0;136,84,0;137,84,0;138,84,0;139,84,0;140,84,0;132,85,0;133,85,0;134,85,0;135,85,0;136,85,0;137,85,0;138,85,0;139,85,0;140,85,0;134,86,0;135,86,0;136,86,0;137,86,0;138,86,0;139,86,0;140,86,0;138,87,0;139,87,0</Nodes>
      </Cell>
      <Cell id="55">
        <Nodes>143,79,0;144,79,0;143,80,0;144,80,0;145,80,0;146,80,0;142,81,0;143,81,0;144,81,0;145,81,0;146,81,0;147,81,0;148,81,0;142,82,0;143,82,0;144,82,0;145,82,0;146,82,0;147,82,0;148,82,0;149,82,0;150,82,0;142,83,0;143,83,0;144,83,0;145,83,0;146,83,0;147,83,0;148,83,0;149,83,0;150,83,0;151,83,0;141,84,0;142,84,0;143,84,0;144,84,0;145,84,0;146,84,0;147,84,0;148,84,0;149,84,0;150,84,0;141,85,0;142,85,0;143,85,0;144,85,0;145,85,0;146,85,0;147,85,0;148,85,0;149,85,0;141,86,0;142,86,0;143,86,0;144,86,0;145,86,0;146,86,0;147,86,0;148,86,0;149,86,0;140,87,0;141,87,0;142,87,0;143,87,0;144,87,0;145,87,0;146,87,0;147,87,0;148,87,0;140,88,0;141,88,0;142,88,0;143,88,0;144,88,0;145,88,0;146,88,0;147,88,0;148,88,0;141,89,0;142,89,0;143,89,0;144,89,0;145,89,0;146,89,0;147,89,0;145,90,0;146,90,0;147,90,0</Nodes>
      </Cell>
      <Cell id="56">
        <Nodes>152,83,0;151,84,0;152,84,0;153,84,0;154,84,0;150,85,0;151,85,0;152,85,0;153,85,0;154,85,0;155,85,0;150,86,0;151,86,0;152,86,0;153,86,0;154,86,0;155,86,0;156,86,0;157,86,0;149,87,0;150,87,0;151,87,0;152,87,0;153,87,0;154,87,0;155,87,0;156,87,0;157,87,0;158,87,0;149,88,0;150,88,0;151,88,0;152,88,0;153,88,0;154,88,0;155,88,0;156,88,0;157,88,0;158,88,0;159,88,0;148,89,0;149,89,0;150,89,0;151,89,0;152,89,0;153,89,0;154,89,0;155,89,0;156,89,0;157,89,0;158,89,0;148,90,0;149,90,0;150,90,0;151,90,0;152,90,0;153,90,0;154,90,0;155,90,0;156,90,0;157,90,0;148,91,0;149,91,0;150,91,0;151,91,0;152,91,0;153,91,0;154,91,0;155,91,0;156,91,0;149,92,0;150,92,0;151,92,0;152,92,0;153,92,0;154,92,0;155,92,0;149,93,0;150,93,0;151,93,0;152,93,0;153,93,0;154,93,0;155,93,0;150,94,0;151,94,0;152,94,0;153,94,0;154,94,0;151,95,0;152,95,0;153,95,0</Nodes>
      </Cell>
      <Cell id="57">
        <Nodes>159,89,0;160,89,0;158,90,0;159,90,0;160,90,0;161,90,0;157,91,0;158,91,0;159,91,0;160,91,0;161,91,0;162,91,0;156,92,0;157,92,0;158,92,0;159,92,0;160,92,0;161,92,0;162,92,0;163,92,0;156,93,0;157,93,0;158,93,0;159,93,0;160,93,0;161,93,0;162,93,0;163,93,0;164,93,0;155,94,0;156,94,0;157,94,0;158,94,0;159,94,0;160,94,0;161,94,0;162,94,0;163,94,0;164,94,0;165,94,0;154,95,0;155,95,0;156,95,0;157,95,0;158,95,0;159,95,0;160,95,0;161,95,0;162,95,0;163,95,0;164,95,0;165,95,0;154,96,0;155,96,0;156,96,0;157,96,0;158,96,0;159,96,0;160,96,0;161,96,0;162,96,0;163,96,0;164,96,0;155,97,0;156,97,0;157,97,0;158,97,0;159,97,0;160,97,0;161,97,0;162,97,0;163,97,0;156,98,0;157,98,0;158,98,0;159,98,0;160,98,0;161,98,0;162,98,0;157,99,0;158,99,0;159,99,0;160,99,0;158,100,0;159,100,0</Nodes>
      </Cell>
      <Cell id="58">
        <Nodes>166,95,0;165,96,0;166,96,0;167,96,0;164,97,0;165,97,0;166,97,0;167,97,0;168,97,0;163,98,0;164,98,0;165,98,0;166,98,0;167,98,0;168,98,0;161,99,0;162,99,0;163,99,0;164,99,0;165,99,0;166,99,0;167,99,0;168,99,0;169,99,0;160,100,0;161,100,0;162,100,0;163,100,0;164,100,0;165,100,0;166,100,0;167,100,0;168,100,0;169,100,0;170,100,0;159,101,0;160,101,0;161,101,0;162,101,0;163,101,0;164,101,0;165,101,0;166,101,0;167,101,0;168,101,0;169,101,0;170,101,0;159,102,0;160,102,0;161,102,0;162,102,0;163,102,0;164,102,0;165,102,0;166,102,0;167,102,0;168,102,0;169,102,0;170,102,0;171,102,0;159,103,0;160,103,0;161,103,0;162,103,0;163,103,0;164,103,0;165,103,0;166,103,0;167,103,0;168,103,0;169,103,0;170,103,0;160,104,0;161,104,0;162,104,0;163,104,0;164,104,0;165,104,0;166,104,0;167,104,0;168,104,0;169,104,0;161,105,0;162,105,0;163,105,0;164,105,0;165,105,0;166,105,0;167,105,0;163,106,0;164,106,0;165,106,0</Nodes>
      </Cell>
      <Cell id="59">
        <Nodes>171,103,0;170,104,0;171,104,0;172,104,0;168,105,0;169,105,0;170,105,0;171,105,0;172,105,0;166,106,0;167,106,0;168,106,0;169,106,0;170,106,0;171,106,0;172,106,0;173,106,0;164,107,0;165,107,0;166,107,0;167,107,0;168,107,0;169,107,0;170,107,0;171,107,0;172,107,0;173,107,0;164,108,0;165,108,0;166,108,0;167,108,0;168,108,0;169,108,0;170,108,0;171,108,0;172,108,0;173,108,0;174,108,0;164,109,0;165,109,0;166,109,0;167,109,0;168,109,0;169,109,0;170,109,0;171,109,0;172,109,0;173,109,0;174,109,0;165,110,0;166,110,0;167,110,0;168,110,0;169,110,0;170,110,0;171,110,0;172,110,0;173,110,0;174,110,0;175,110,0;165,111,0;166,111,0;167,111,0;168,111,0;169,111,0;170,111,0;171,111,0;172,111,0;173,111,0;174,111,0;175,111,0;165,112,0;166,112,0;167,112,0;168,112,0;169,112,0;170,112,0;171,112,0;172,112,0;173,112,0;165,113,0;166,113,0;167,113,0;168,113,0;169,113,0;170,113,0;166,114,0;167,114,0</Nodes>
      </Cell>
      <Cell id="60">
        <Nodes>174,112,0;175,112,0;171,113,0;172,113,0;173,113,0;174,113,0;175,113,0;176,113,0;168,114,0;169,114,0;170,114,0;171,114,0;172,114,0;173,114,0;174,114,0;175,114,0;176,114,0;167,115,0;168,115,0;169,115,0;170,115,0;171,115,0;172,115,0;173,115,0;174,115,0;175,115,0;176,115,0;167,116,0;168,116,0;169,116,0;170,116,0;171,116,0;172,116,0;173,116,0;174,116,0;175,116,0;176,116,0;177,116,0;168,117,0;169,117,0;170,117,0;171,117,0;172,117,0;173,117,0;174,117,0;175,117,0;176,117,0;177,117,0;168,118,0;169,118,0;170,118,0;171,118,0;172,118,0;173,118,0;174,118,0;175,118,0;176,118,0;177,118,0;168,119,0;169,119,0;170,119,0;171,119,0;172,119,0;173,119,0;174,119,0;175,119,0;176,119,0;177,119,0;168,120,0;169,120,0;170,120,0;171,120,0;172,120,0;173,120,0;174,120,0;175,120,0;176,120,0;177,120,0;178,120,0;169,121,0;170,121,0;171,121,0;172,121,0;173,121,0;174,121,0;175,121,0;169,122,0</Nodes>
      </Cell>
      <Cell id="61">
        <Nodes>176,121,0;177,121,0;178,121,0;170,122,0;171,122,0;172,122,0;173,122,0;174,122,0;175,122,0;176,122,0;177,122,0;178,122,0;169,123,0;170,123,0;171,123,0;172,123,0;173,123,0;174,123,0;175,123,0;176,123,0;177,123,0;178,123,0;168,124,0;169,124,0;170,124,0;171,124,0;172,124,0;173,124,0;174,124,0;175,124,0;176,124,0;177,124,0;178,124,0;168,125,0;169,125,0;170,125,0;171,125,0;172,125,0;173,125,0;174,125,0;175,125,0;176,125,0;177,125,0;178,125,0;169,126,0;170,126,0;171,126,0;172,126,0;173,126,0;174,126,0;175,126,0;176,126,0;177,126,0;178,126,0;169,127,0;170,127,0;171,127,0;172,127,0;173,127,0;174,127,0;175,127,0;176,127,0;177,127,0;178,127,0;169,128,0;170,128,0;171,128,0;172,128,0;173,128,0;174,128,0;175,128,0;176,128,0;177,128,0;178,128,0;170,129,0;171,129,0;172,129,0;173,129,0;174,129,0;175,129,0;176,129,0;177,129,0;178,129,0</Nodes>
      </Cell>
    </Population>
    <Population type="Z3" size="0">
      <Cell id="63">
        <Nodes>274,125,0;275,125,0;276,125,0;277,125,0;278,125,0;279,125,0;271,126,0;272,126,0;273,126,0;274,126,0;275,126,0;276,126,0;277,126,0;278,126,0;279,126,0;280,126,0;271,127,0;272,127,0;273,127,0;274,127,0;275,127,0;276,127,0;277,127,0;278,127,0;279,127,0;280,127,0;271,128,0;272,128,0;273,128,0;274,128,0;275,128,0;276,128,0;277,128,0;278,128,0;279,128,0;280,128,0;271,129,0;272,129,0;273,129,0;274,129,0;275,129,0;276,129,0;277,129,0;278,129,0;279,129,0;280,129,0;281,129,0;272,130,0;273,130,0;274,130,0;275,130,0;276,130,0;277,130,0;278,130,0;279,130,0;280,130,0;281,130,0;271,131,0;272,131,0;273,131,0;274,131,0;275,131,0;276,131,0;277,131,0;278,131,0;279,131,0;280,131,0;281,131,0;271,132,0;272,132,0;273,132,0;274,132,0;275,132,0;276,132,0;277,132,0;278,132,0;279,132,0;280,132,0;271,133,0;272,133,0;273,133,0;274,133,0;275,133,0;276,133,0;277,133,0;278,133,0;279,133,0;280,133,0;271,134,0;272,134,0;273,134,0;274,134,0;275,134,0;276,134,0;277,134,0;278,134,0;279,134,0;280,134,0;274,135,0;275,135,0;276,135,0;277,135,0;278,135,0;279,135,0</Nodes>
      </Cell>
      <Cell id="64">
        <Nodes>271,135,0;272,135,0;273,135,0;271,136,0;272,136,0;273,136,0;274,136,0;275,136,0;276,136,0;277,136,0;278,136,0;279,136,0;271,137,0;272,137,0;273,137,0;274,137,0;275,137,0;276,137,0;277,137,0;278,137,0;279,137,0;280,137,0;271,138,0;272,138,0;273,138,0;274,138,0;275,138,0;276,138,0;277,138,0;278,138,0;279,138,0;280,138,0;270,139,0;271,139,0;272,139,0;273,139,0;274,139,0;275,139,0;276,139,0;277,139,0;278,139,0;279,139,0;280,139,0;270,140,0;271,140,0;272,140,0;273,140,0;274,140,0;275,140,0;276,140,0;277,140,0;278,140,0;279,140,0;270,141,0;271,141,0;272,141,0;273,141,0;274,141,0;275,141,0;276,141,0;277,141,0;278,141,0;279,141,0;269,142,0;270,142,0;271,142,0;272,142,0;273,142,0;274,142,0;275,142,0;276,142,0;277,142,0;278,142,0;279,142,0;269,143,0;270,143,0;271,143,0;272,143,0;273,143,0;274,143,0;275,143,0;276,143,0;277,143,0;278,143,0;279,143,0;270,144,0;271,144,0;272,144,0;273,144,0;274,144,0;275,144,0;276,144,0;277,144,0;278,144,0;273,145,0;274,145,0;275,145,0;276,145,0;277,145,0;278,145,0;275,146,0;276,146,0;277,146,0</Nodes>
      </Cell>
      <Cell id="65">
        <Nodes>269,144,0;268,145,0;269,145,0;270,145,0;271,145,0;272,145,0;268,146,0;269,146,0;270,146,0;271,146,0;272,146,0;273,146,0;274,146,0;267,147,0;268,147,0;269,147,0;270,147,0;271,147,0;272,147,0;273,147,0;274,147,0;275,147,0;276,147,0;267,148,0;268,148,0;269,148,0;270,148,0;271,148,0;272,148,0;273,148,0;274,148,0;275,148,0;276,148,0;266,149,0;267,149,0;268,149,0;269,149,0;270,149,0;271,149,0;272,149,0;273,149,0;274,149,0;275,149,0;276,149,0;265,150,0;266,150,0;267,150,0;268,150,0;269,150,0;270,150,0;271,150,0;272,150,0;273,150,0;274,150,0;275,150,0;276,150,0;265,151,0;266,151,0;267,151,0;268,151,0;269,151,0;270,151,0;271,151,0;272,151,0;273,151,0;274,151,0;275,151,0;265,152,0;266,152,0;267,152,0;268,152,0;269,152,0;270,152,0;271,152,0;272,152,0;273,152,0;274,152,0;275,152,0;266,153,0;267,153,0;268,153,0;269,153,0;270,153,0;271,153,0;272,153,0;273,153,0;274,153,0;275,153,0;268,154,0;269,154,0;270,154,0;271,154,0;272,154,0;273,154,0;274,154,0;269,155,0;270,155,0;271,155,0;272,155,0;270,156,0;271,156,0</Nodes>
      </Cell>
      <Cell id="66">
        <Nodes>264,152,0;263,153,0;264,153,0;265,153,0;262,154,0;263,154,0;264,154,0;265,154,0;266,154,0;267,154,0;261,155,0;262,155,0;263,155,0;264,155,0;265,155,0;266,155,0;267,155,0;268,155,0;260,156,0;261,156,0;262,156,0;263,156,0;264,156,0;265,156,0;266,156,0;267,156,0;268,156,0;269,156,0;259,157,0;260,157,0;261,157,0;262,157,0;263,157,0;264,157,0;265,157,0;266,157,0;267,157,0;268,157,0;269,157,0;270,157,0;258,158,0;259,158,0;260,158,0;261,158,0;262,158,0;263,158,0;264,158,0;265,158,0;266,158,0;267,158,0;268,158,0;269,158,0;270,158,0;259,159,0;260,159,0;261,159,0;262,159,0;263,159,0;264,159,0;265,159,0;266,159,0;267,159,0;268,159,0;269,159,0;270,159,0;260,160,0;261,160,0;262,160,0;263,160,0;264,160,0;265,160,0;266,160,0;267,160,0;268,160,0;269,160,0;260,161,0;261,161,0;262,161,0;263,161,0;264,161,0;265,161,0;266,161,0;267,161,0;268,161,0;261,162,0;262,162,0;263,162,0;264,162,0;265,162,0;266,162,0;267,162,0;262,163,0;263,163,0;264,163,0;265,163,0;266,163,0;263,164,0;264,164,0;265,164,0</Nodes>
      </Cell>
      <Cell id="67">
        <Nodes>256,159,0;257,159,0;258,159,0;255,160,0;256,160,0;257,160,0;258,160,0;259,160,0;253,161,0;254,161,0;255,161,0;256,161,0;257,161,0;258,161,0;259,161,0;251,162,0;252,162,0;253,162,0;254,162,0;255,162,0;256,162,0;257,162,0;258,162,0;259,162,0;260,162,0;250,163,0;251,163,0;252,163,0;253,163,0;254,163,0;255,163,0;256,163,0;257,163,0;258,163,0;259,163,0;260,163,0;261,163,0;251,164,0;252,164,0;253,164,0;254,164,0;255,164,0;256,164,0;257,164,0;258,164,0;259,164,0;260,164,0;261,164,0;262,164,0;251,165,0;252,165,0;253,165,0;254,165,0;255,165,0;256,165,0;257,165,0;258,165,0;259,165,0;260,165,0;261,165,0;262,165,0;251,166,0;252,166,0;253,166,0;254,166,0;255,166,0;256,166,0;257,166,0;258,166,0;259,166,0;260,166,0;261,166,0;252,167,0;253,167,0;254,167,0;255,167,0;256,167,0;257,167,0;258,167,0;259,167,0;260,167,0;252,168,0;253,168,0;254,168,0;255,168,0;256,168,0;257,168,0;258,168,0;259,168,0;260,168,0;253,169,0;254,169,0;255,169,0;256,169,0;257,169,0;258,169,0;259,169,0;253,170,0;254,170,0;255,170,0;256,170,0</Nodes>
      </Cell>
      <Cell id="68">
        <Nodes>248,163,0;249,163,0;245,164,0;246,164,0;247,164,0;248,164,0;249,164,0;250,164,0;241,165,0;242,165,0;243,165,0;244,165,0;245,165,0;246,165,0;247,165,0;248,165,0;249,165,0;250,165,0;241,166,0;242,166,0;243,166,0;244,166,0;245,166,0;246,166,0;247,166,0;248,166,0;249,166,0;250,166,0;241,167,0;242,167,0;243,167,0;244,167,0;245,167,0;246,167,0;247,167,0;248,167,0;249,167,0;250,167,0;251,167,0;242,168,0;243,168,0;244,168,0;245,168,0;246,168,0;247,168,0;248,168,0;249,168,0;250,168,0;251,168,0;242,169,0;243,169,0;244,169,0;245,169,0;246,169,0;247,169,0;248,169,0;249,169,0;250,169,0;251,169,0;252,169,0;242,170,0;243,170,0;244,170,0;245,170,0;246,170,0;247,170,0;248,170,0;249,170,0;250,170,0;251,170,0;252,170,0;242,171,0;243,171,0;244,171,0;245,171,0;246,171,0;247,171,0;248,171,0;249,171,0;250,171,0;251,171,0;252,171,0;242,172,0;243,172,0;244,172,0;245,172,0;246,172,0;247,172,0;248,172,0;249,172,0;250,172,0;251,172,0;242,173,0;243,173,0;244,173,0;245,173,0;246,173,0;247,173,0;248,173,0;249,173,0;243,174,0;244,174,0;245,174,0</Nodes>
      </Cell>
      <Cell id="69">
        <Nodes>232,165,0;233,165,0;234,165,0;235,165,0;237,165,0;238,165,0;239,165,0;240,165,0;232,166,0;233,166,0;234,166,0;235,166,0;236,166,0;237,166,0;238,166,0;239,166,0;240,166,0;232,167,0;233,167,0;234,167,0;235,167,0;236,167,0;237,167,0;238,167,0;239,167,0;240,167,0;231,168,0;232,168,0;233,168,0;234,168,0;235,168,0;236,168,0;237,168,0;238,168,0;239,168,0;240,168,0;241,168,0;231,169,0;232,169,0;233,169,0;234,169,0;235,169,0;236,169,0;237,169,0;238,169,0;239,169,0;240,169,0;241,169,0;231,170,0;232,170,0;233,170,0;234,170,0;235,170,0;236,170,0;237,170,0;238,170,0;239,170,0;240,170,0;241,170,0;231,171,0;232,171,0;233,171,0;234,171,0;235,171,0;236,171,0;237,171,0;238,171,0;239,171,0;240,171,0;241,171,0;231,172,0;232,172,0;233,172,0;234,172,0;235,172,0;236,172,0;237,172,0;238,172,0;239,172,0;240,172,0;241,172,0;231,173,0;232,173,0;233,173,0;234,173,0;235,173,0;236,173,0;237,173,0;238,173,0;239,173,0;240,173,0;241,173,0;232,174,0;233,174,0;234,174,0;235,174,0;236,174,0;237,174,0;238,174,0;239,174,0;240,174,0;235,175,0;236,175,0;237,175,0</Nodes>
      </Cell>
      <Cell id="70">
        <Nodes>223,163,0;224,163,0;222,164,0;223,164,0;224,164,0;225,164,0;226,164,0;227,164,0;222,165,0;223,165,0;224,165,0;225,165,0;226,165,0;227,165,0;228,165,0;229,165,0;230,165,0;231,165,0;222,166,0;223,166,0;224,166,0;225,166,0;226,166,0;227,166,0;228,166,0;229,166,0;230,166,0;231,166,0;221,167,0;222,167,0;223,167,0;224,167,0;225,167,0;226,167,0;227,167,0;228,167,0;229,167,0;230,167,0;231,167,0;221,168,0;222,168,0;223,168,0;224,168,0;225,168,0;226,168,0;227,168,0;228,168,0;229,168,0;230,168,0;220,169,0;221,169,0;222,169,0;223,169,0;224,169,0;225,169,0;226,169,0;227,169,0;228,169,0;229,169,0;230,169,0;220,170,0;221,170,0;222,170,0;223,170,0;224,170,0;225,170,0;226,170,0;227,170,0;228,170,0;229,170,0;230,170,0;220,171,0;221,171,0;222,171,0;223,171,0;224,171,0;225,171,0;226,171,0;227,171,0;228,171,0;229,171,0;230,171,0;221,172,0;222,172,0;223,172,0;224,172,0;225,172,0;226,172,0;227,172,0;228,172,0;229,172,0;230,172,0;223,173,0;224,173,0;225,173,0;226,173,0;227,173,0;228,173,0;229,173,0;230,173,0;227,174,0;228,174,0;229,174,0</Nodes>
      </Cell>
      <Cell id="71">
        <Nodes>214,159,0;215,159,0;216,159,0;213,160,0;214,160,0;215,160,0;216,160,0;217,160,0;213,161,0;214,161,0;215,161,0;216,161,0;217,161,0;218,161,0;219,161,0;212,162,0;213,162,0;214,162,0;215,162,0;216,162,0;217,162,0;218,162,0;219,162,0;220,162,0;221,162,0;211,163,0;212,163,0;213,163,0;214,163,0;215,163,0;216,163,0;217,163,0;218,163,0;219,163,0;220,163,0;221,163,0;222,163,0;210,164,0;211,164,0;212,164,0;213,164,0;214,164,0;215,164,0;216,164,0;217,164,0;218,164,0;219,164,0;220,164,0;221,164,0;210,165,0;211,165,0;212,165,0;213,165,0;214,165,0;215,165,0;216,165,0;217,165,0;218,165,0;219,165,0;220,165,0;221,165,0;211,166,0;212,166,0;213,166,0;214,166,0;215,166,0;216,166,0;217,166,0;218,166,0;219,166,0;220,166,0;221,166,0;212,167,0;213,167,0;214,167,0;215,167,0;216,167,0;217,167,0;218,167,0;219,167,0;220,167,0;212,168,0;213,168,0;214,168,0;215,168,0;216,168,0;217,168,0;218,168,0;219,168,0;220,168,0;213,169,0;214,169,0;215,169,0;216,169,0;217,169,0;218,169,0;219,169,0;216,170,0;217,170,0;218,170,0;219,170,0</Nodes>
      </Cell>
      <Cell id="72">
        <Nodes>208,152,0;207,153,0;208,153,0;209,153,0;205,154,0;206,154,0;207,154,0;208,154,0;209,154,0;210,154,0;204,155,0;205,155,0;206,155,0;207,155,0;208,155,0;209,155,0;210,155,0;211,155,0;203,156,0;204,156,0;205,156,0;206,156,0;207,156,0;208,156,0;209,156,0;210,156,0;211,156,0;212,156,0;202,157,0;203,157,0;204,157,0;205,157,0;206,157,0;207,157,0;208,157,0;209,157,0;210,157,0;211,157,0;212,157,0;213,157,0;202,158,0;203,158,0;204,158,0;205,158,0;206,158,0;207,158,0;208,158,0;209,158,0;210,158,0;211,158,0;212,158,0;213,158,0;214,158,0;202,159,0;203,159,0;204,159,0;205,159,0;206,159,0;207,159,0;208,159,0;209,159,0;210,159,0;211,159,0;212,159,0;213,159,0;203,160,0;204,160,0;205,160,0;206,160,0;207,160,0;208,160,0;209,160,0;210,160,0;211,160,0;212,160,0;204,161,0;205,161,0;206,161,0;207,161,0;208,161,0;209,161,0;210,161,0;211,161,0;212,161,0;205,162,0;206,162,0;207,162,0;208,162,0;209,162,0;210,162,0;211,162,0;206,163,0;207,163,0;208,163,0;209,163,0;210,163,0;207,164,0;208,164,0;209,164,0</Nodes>
      </Cell>
      <Cell id="73">
        <Nodes>203,144,0;200,145,0;201,145,0;202,145,0;203,145,0;204,145,0;198,146,0;199,146,0;200,146,0;201,146,0;202,146,0;203,146,0;204,146,0;196,147,0;197,147,0;198,147,0;199,147,0;200,147,0;201,147,0;202,147,0;203,147,0;204,147,0;205,147,0;196,148,0;197,148,0;198,148,0;199,148,0;200,148,0;201,148,0;202,148,0;203,148,0;204,148,0;205,148,0;196,149,0;197,149,0;198,149,0;199,149,0;200,149,0;201,149,0;202,149,0;203,149,0;204,149,0;205,149,0;206,149,0;196,150,0;197,150,0;198,150,0;199,150,0;200,150,0;201,150,0;202,150,0;203,150,0;204,150,0;205,150,0;206,150,0;207,150,0;197,151,0;198,151,0;199,151,0;200,151,0;201,151,0;202,151,0;203,151,0;204,151,0;205,151,0;206,151,0;207,151,0;197,152,0;198,152,0;199,152,0;200,152,0;201,152,0;202,152,0;203,152,0;204,152,0;205,152,0;206,152,0;207,152,0;197,153,0;198,153,0;199,153,0;200,153,0;201,153,0;202,153,0;203,153,0;204,153,0;205,153,0;206,153,0;198,154,0;199,154,0;200,154,0;201,154,0;202,154,0;203,154,0;204,154,0;200,155,0;201,155,0;202,155,0;203,155,0;201,156,0;202,156,0</Nodes>
      </Cell>
      <Cell id="74">
        <Nodes>199,135,0;200,135,0;201,135,0;193,136,0;194,136,0;195,136,0;196,136,0;197,136,0;198,136,0;199,136,0;200,136,0;201,136,0;192,137,0;193,137,0;194,137,0;195,137,0;196,137,0;197,137,0;198,137,0;199,137,0;200,137,0;201,137,0;192,138,0;193,138,0;194,138,0;195,138,0;196,138,0;197,138,0;198,138,0;199,138,0;200,138,0;201,138,0;192,139,0;193,139,0;194,139,0;195,139,0;196,139,0;197,139,0;198,139,0;199,139,0;200,139,0;201,139,0;202,139,0;193,140,0;194,140,0;195,140,0;196,140,0;197,140,0;198,140,0;199,140,0;200,140,0;201,140,0;202,140,0;193,141,0;194,141,0;195,141,0;196,141,0;197,141,0;198,141,0;199,141,0;200,141,0;201,141,0;202,141,0;193,142,0;194,142,0;195,142,0;196,142,0;197,142,0;198,142,0;199,142,0;200,142,0;201,142,0;202,142,0;203,142,0;193,143,0;194,143,0;195,143,0;196,143,0;197,143,0;198,143,0;199,143,0;200,143,0;201,143,0;202,143,0;203,143,0;194,144,0;195,144,0;196,144,0;197,144,0;198,144,0;199,144,0;200,144,0;201,144,0;202,144,0;194,145,0;195,145,0;196,145,0;197,145,0;198,145,0;199,145,0;195,146,0;196,146,0;197,146,0</Nodes>
      </Cell>
      <Cell id="75">
        <Nodes>193,125,0;194,125,0;195,125,0;196,125,0;197,125,0;198,125,0;192,126,0;193,126,0;194,126,0;195,126,0;196,126,0;197,126,0;198,126,0;199,126,0;200,126,0;201,126,0;192,127,0;193,127,0;194,127,0;195,127,0;196,127,0;197,127,0;198,127,0;199,127,0;200,127,0;201,127,0;192,128,0;193,128,0;194,128,0;195,128,0;196,128,0;197,128,0;198,128,0;199,128,0;200,128,0;201,128,0;191,129,0;192,129,0;193,129,0;194,129,0;195,129,0;196,129,0;197,129,0;198,129,0;199,129,0;200,129,0;201,129,0;191,130,0;192,130,0;193,130,0;194,130,0;195,130,0;196,130,0;197,130,0;198,130,0;199,130,0;200,130,0;191,131,0;192,131,0;193,131,0;194,131,0;195,131,0;196,131,0;197,131,0;198,131,0;199,131,0;200,131,0;201,131,0;192,132,0;193,132,0;194,132,0;195,132,0;196,132,0;197,132,0;198,132,0;199,132,0;200,132,0;201,132,0;192,133,0;193,133,0;194,133,0;195,133,0;196,133,0;197,133,0;198,133,0;199,133,0;200,133,0;201,133,0;192,134,0;193,134,0;194,134,0;195,134,0;196,134,0;197,134,0;198,134,0;199,134,0;200,134,0;201,134,0;193,135,0;194,135,0;195,135,0;196,135,0;197,135,0;198,135,0</Nodes>
      </Cell>
      <Cell id="76">
        <Nodes>195,114,0;196,114,0;197,114,0;194,115,0;195,115,0;196,115,0;197,115,0;198,115,0;199,115,0;194,116,0;195,116,0;196,116,0;197,116,0;198,116,0;199,116,0;200,116,0;201,116,0;202,116,0;193,117,0;194,117,0;195,117,0;196,117,0;197,117,0;198,117,0;199,117,0;200,117,0;201,117,0;202,117,0;203,117,0;193,118,0;194,118,0;195,118,0;196,118,0;197,118,0;198,118,0;199,118,0;200,118,0;201,118,0;202,118,0;203,118,0;193,119,0;194,119,0;195,119,0;196,119,0;197,119,0;198,119,0;199,119,0;200,119,0;201,119,0;202,119,0;193,120,0;194,120,0;195,120,0;196,120,0;197,120,0;198,120,0;199,120,0;200,120,0;201,120,0;202,120,0;192,121,0;193,121,0;194,121,0;195,121,0;196,121,0;197,121,0;198,121,0;199,121,0;200,121,0;201,121,0;202,121,0;192,122,0;193,122,0;194,122,0;195,122,0;196,122,0;197,122,0;198,122,0;199,122,0;200,122,0;201,122,0;192,123,0;193,123,0;194,123,0;195,123,0;196,123,0;197,123,0;198,123,0;199,123,0;200,123,0;201,123,0;193,124,0;194,124,0;195,124,0;196,124,0;197,124,0;198,124,0;199,124,0;200,124,0;201,124,0;199,125,0;200,125,0;201,125,0</Nodes>
      </Cell>
      <Cell id="77">
        <Nodes>201,104,0;202,104,0;200,105,0;201,105,0;202,105,0;203,105,0;198,106,0;199,106,0;200,106,0;201,106,0;202,106,0;203,106,0;204,106,0;197,107,0;198,107,0;199,107,0;200,107,0;201,107,0;202,107,0;203,107,0;204,107,0;205,107,0;206,107,0;197,108,0;198,108,0;199,108,0;200,108,0;201,108,0;202,108,0;203,108,0;204,108,0;205,108,0;206,108,0;207,108,0;197,109,0;198,109,0;199,109,0;200,109,0;201,109,0;202,109,0;203,109,0;204,109,0;205,109,0;206,109,0;207,109,0;196,110,0;197,110,0;198,110,0;199,110,0;200,110,0;201,110,0;202,110,0;203,110,0;204,110,0;205,110,0;206,110,0;207,110,0;196,111,0;197,111,0;198,111,0;199,111,0;200,111,0;201,111,0;202,111,0;203,111,0;204,111,0;205,111,0;206,111,0;196,112,0;197,112,0;198,112,0;199,112,0;200,112,0;201,112,0;202,112,0;203,112,0;204,112,0;205,112,0;196,113,0;197,113,0;198,113,0;199,113,0;200,113,0;201,113,0;202,113,0;203,113,0;204,113,0;205,113,0;198,114,0;199,114,0;200,114,0;201,114,0;202,114,0;203,114,0;204,114,0;200,115,0;201,115,0;202,115,0;203,115,0;204,115,0;203,116,0</Nodes>
      </Cell>
      <Cell id="78">
        <Nodes>207,96,0;208,96,0;209,96,0;206,97,0;207,97,0;208,97,0;209,97,0;210,97,0;205,98,0;206,98,0;207,98,0;208,98,0;209,98,0;210,98,0;211,98,0;204,99,0;205,99,0;206,99,0;207,99,0;208,99,0;209,99,0;210,99,0;211,99,0;212,99,0;203,100,0;204,100,0;205,100,0;206,100,0;207,100,0;208,100,0;209,100,0;210,100,0;211,100,0;212,100,0;202,101,0;203,101,0;204,101,0;205,101,0;206,101,0;207,101,0;208,101,0;209,101,0;210,101,0;211,101,0;212,101,0;213,101,0;202,102,0;203,102,0;204,102,0;205,102,0;206,102,0;207,102,0;208,102,0;209,102,0;210,102,0;211,102,0;212,102,0;213,102,0;214,102,0;202,103,0;203,103,0;204,103,0;205,103,0;206,103,0;207,103,0;208,103,0;209,103,0;210,103,0;211,103,0;212,103,0;213,103,0;203,104,0;204,104,0;205,104,0;206,104,0;207,104,0;208,104,0;209,104,0;210,104,0;211,104,0;212,104,0;204,105,0;205,105,0;206,105,0;207,105,0;208,105,0;209,105,0;210,105,0;211,105,0;205,106,0;206,106,0;207,106,0;208,106,0;209,106,0;210,106,0;207,107,0;208,107,0;209,107,0;208,108,0</Nodes>
      </Cell>
      <Cell id="79">
        <Nodes>216,90,0;217,90,0;218,90,0;219,90,0;213,91,0;214,91,0;215,91,0;216,91,0;217,91,0;218,91,0;219,91,0;212,92,0;213,92,0;214,92,0;215,92,0;216,92,0;217,92,0;218,92,0;219,92,0;220,92,0;212,93,0;213,93,0;214,93,0;215,93,0;216,93,0;217,93,0;218,93,0;219,93,0;220,93,0;211,94,0;212,94,0;213,94,0;214,94,0;215,94,0;216,94,0;217,94,0;218,94,0;219,94,0;220,94,0;221,94,0;210,95,0;211,95,0;212,95,0;213,95,0;214,95,0;215,95,0;216,95,0;217,95,0;218,95,0;219,95,0;220,95,0;221,95,0;210,96,0;211,96,0;212,96,0;213,96,0;214,96,0;215,96,0;216,96,0;217,96,0;218,96,0;219,96,0;220,96,0;221,96,0;211,97,0;212,97,0;213,97,0;214,97,0;215,97,0;216,97,0;217,97,0;218,97,0;219,97,0;220,97,0;221,97,0;222,97,0;212,98,0;213,98,0;214,98,0;215,98,0;216,98,0;217,98,0;218,98,0;219,98,0;220,98,0;221,98,0;213,99,0;214,99,0;215,99,0;216,99,0;217,99,0;218,99,0;219,99,0;213,100,0;214,100,0;215,100,0;216,100,0;217,100,0;214,101,0;215,101,0;216,101,0</Nodes>
      </Cell>
      <Cell id="80">
        <Nodes>227,86,0;228,86,0;229,86,0;223,87,0;224,87,0;225,87,0;226,87,0;227,87,0;228,87,0;229,87,0;230,87,0;221,88,0;222,88,0;223,88,0;224,88,0;225,88,0;226,88,0;227,88,0;228,88,0;229,88,0;230,88,0;220,89,0;221,89,0;222,89,0;223,89,0;224,89,0;225,89,0;226,89,0;227,89,0;228,89,0;229,89,0;230,89,0;220,90,0;221,90,0;222,90,0;223,90,0;224,90,0;225,90,0;226,90,0;227,90,0;228,90,0;229,90,0;230,90,0;220,91,0;221,91,0;222,91,0;223,91,0;224,91,0;225,91,0;226,91,0;227,91,0;228,91,0;229,91,0;230,91,0;221,92,0;222,92,0;223,92,0;224,92,0;225,92,0;226,92,0;227,92,0;228,92,0;229,92,0;230,92,0;221,93,0;222,93,0;223,93,0;224,93,0;225,93,0;226,93,0;227,93,0;228,93,0;229,93,0;230,93,0;231,93,0;222,94,0;223,94,0;224,94,0;225,94,0;226,94,0;227,94,0;228,94,0;229,94,0;230,94,0;231,94,0;222,95,0;223,95,0;224,95,0;225,95,0;226,95,0;227,95,0;228,95,0;229,95,0;230,95,0;231,95,0;222,96,0;223,96,0;224,96,0;225,96,0;226,96,0;227,96,0;223,97,0;224,97,0</Nodes>
      </Cell>
      <Cell id="81">
        <Nodes>235,85,0;236,85,0;237,85,0;232,86,0;233,86,0;234,86,0;235,86,0;236,86,0;237,86,0;238,86,0;239,86,0;240,86,0;231,87,0;232,87,0;233,87,0;234,87,0;235,87,0;236,87,0;237,87,0;238,87,0;239,87,0;240,87,0;241,87,0;231,88,0;232,88,0;233,88,0;234,88,0;235,88,0;236,88,0;237,88,0;238,88,0;239,88,0;240,88,0;241,88,0;231,89,0;232,89,0;233,89,0;234,89,0;235,89,0;236,89,0;237,89,0;238,89,0;239,89,0;240,89,0;241,89,0;231,90,0;232,90,0;233,90,0;234,90,0;235,90,0;236,90,0;237,90,0;238,90,0;239,90,0;240,90,0;241,90,0;231,91,0;232,91,0;233,91,0;234,91,0;235,91,0;236,91,0;237,91,0;238,91,0;239,91,0;240,91,0;241,91,0;231,92,0;232,92,0;233,92,0;234,92,0;235,92,0;236,92,0;237,92,0;238,92,0;239,92,0;240,92,0;241,92,0;232,93,0;233,93,0;234,93,0;235,93,0;236,93,0;237,93,0;238,93,0;239,93,0;240,93,0;232,94,0;233,94,0;234,94,0;235,94,0;236,94,0;237,94,0;238,94,0;239,94,0;240,94,0;232,95,0;233,95,0;234,95,0;235,95,0;237,95,0;238,95,0;239,95,0;240,95,0</Nodes>
      </Cell>
      <Cell id="82">
        <Nodes>243,86,0;244,86,0;245,86,0;242,87,0;243,87,0;244,87,0;245,87,0;246,87,0;247,87,0;248,87,0;249,87,0;242,88,0;243,88,0;244,88,0;245,88,0;246,88,0;247,88,0;248,88,0;249,88,0;250,88,0;251,88,0;242,89,0;243,89,0;244,89,0;245,89,0;246,89,0;247,89,0;248,89,0;249,89,0;250,89,0;251,89,0;252,89,0;242,90,0;243,90,0;244,90,0;245,90,0;246,90,0;247,90,0;248,90,0;249,90,0;250,90,0;251,90,0;252,90,0;242,91,0;243,91,0;244,91,0;245,91,0;246,91,0;247,91,0;248,91,0;249,91,0;250,91,0;251,91,0;252,91,0;242,92,0;243,92,0;244,92,0;245,92,0;246,92,0;247,92,0;248,92,0;249,92,0;250,92,0;251,92,0;241,93,0;242,93,0;243,93,0;244,93,0;245,93,0;246,93,0;247,93,0;248,93,0;249,93,0;250,93,0;251,93,0;241,94,0;242,94,0;243,94,0;244,94,0;245,94,0;246,94,0;247,94,0;248,94,0;249,94,0;250,94,0;241,95,0;242,95,0;243,95,0;244,95,0;245,95,0;246,95,0;247,95,0;248,95,0;249,95,0;250,95,0;245,96,0;246,96,0;247,96,0;248,96,0;249,96,0;250,96,0;248,97,0;249,97,0</Nodes>
      </Cell>
      <Cell id="83">
        <Nodes>253,90,0;254,90,0;255,90,0;256,90,0;253,91,0;254,91,0;255,91,0;256,91,0;257,91,0;258,91,0;259,91,0;252,92,0;253,92,0;254,92,0;255,92,0;256,92,0;257,92,0;258,92,0;259,92,0;260,92,0;252,93,0;253,93,0;254,93,0;255,93,0;256,93,0;257,93,0;258,93,0;259,93,0;260,93,0;251,94,0;252,94,0;253,94,0;254,94,0;255,94,0;256,94,0;257,94,0;258,94,0;259,94,0;260,94,0;261,94,0;251,95,0;252,95,0;253,95,0;254,95,0;255,95,0;256,95,0;257,95,0;258,95,0;259,95,0;260,95,0;261,95,0;262,95,0;251,96,0;252,96,0;253,96,0;254,96,0;255,96,0;256,96,0;257,96,0;258,96,0;259,96,0;260,96,0;261,96,0;262,96,0;250,97,0;251,97,0;252,97,0;253,97,0;254,97,0;255,97,0;256,97,0;257,97,0;258,97,0;259,97,0;260,97,0;261,97,0;251,98,0;252,98,0;253,98,0;254,98,0;255,98,0;256,98,0;257,98,0;258,98,0;259,98,0;260,98,0;253,99,0;254,99,0;255,99,0;256,99,0;257,99,0;258,99,0;259,99,0;255,100,0;256,100,0;257,100,0;258,100,0;259,100,0;256,101,0;257,101,0;258,101,0</Nodes>
      </Cell>
      <Cell id="84">
        <Nodes>263,96,0;264,96,0;265,96,0;262,97,0;263,97,0;264,97,0;265,97,0;266,97,0;261,98,0;262,98,0;263,98,0;264,98,0;265,98,0;266,98,0;267,98,0;260,99,0;261,99,0;262,99,0;263,99,0;264,99,0;265,99,0;266,99,0;267,99,0;268,99,0;260,100,0;261,100,0;262,100,0;263,100,0;264,100,0;265,100,0;266,100,0;267,100,0;268,100,0;269,100,0;259,101,0;260,101,0;261,101,0;262,101,0;263,101,0;264,101,0;265,101,0;266,101,0;267,101,0;268,101,0;269,101,0;270,101,0;258,102,0;259,102,0;260,102,0;261,102,0;262,102,0;263,102,0;264,102,0;265,102,0;266,102,0;267,102,0;268,102,0;269,102,0;270,102,0;259,103,0;260,103,0;261,103,0;262,103,0;263,103,0;264,103,0;265,103,0;266,103,0;267,103,0;268,103,0;269,103,0;270,103,0;260,104,0;261,104,0;262,104,0;263,104,0;264,104,0;265,104,0;266,104,0;267,104,0;268,104,0;269,104,0;261,105,0;262,105,0;263,105,0;264,105,0;265,105,0;266,105,0;267,105,0;268,105,0;262,106,0;263,106,0;264,106,0;265,106,0;266,106,0;267,106,0;263,107,0;264,107,0;265,107,0;264,108,0</Nodes>
      </Cell>
      <Cell id="85">
        <Nodes>270,104,0;271,104,0;269,105,0;270,105,0;271,105,0;272,105,0;268,106,0;269,106,0;270,106,0;271,106,0;272,106,0;273,106,0;274,106,0;266,107,0;267,107,0;268,107,0;269,107,0;270,107,0;271,107,0;272,107,0;273,107,0;274,107,0;275,107,0;265,108,0;266,108,0;267,108,0;268,108,0;269,108,0;270,108,0;271,108,0;272,108,0;273,108,0;274,108,0;275,108,0;265,109,0;266,109,0;267,109,0;268,109,0;269,109,0;270,109,0;271,109,0;272,109,0;273,109,0;274,109,0;275,109,0;265,110,0;266,110,0;267,110,0;268,110,0;269,110,0;270,110,0;271,110,0;272,110,0;273,110,0;274,110,0;275,110,0;276,110,0;266,111,0;267,111,0;268,111,0;269,111,0;270,111,0;271,111,0;272,111,0;273,111,0;274,111,0;275,111,0;276,111,0;267,112,0;268,112,0;269,112,0;270,112,0;271,112,0;272,112,0;273,112,0;274,112,0;275,112,0;276,112,0;267,113,0;268,113,0;269,113,0;270,113,0;271,113,0;272,113,0;273,113,0;274,113,0;275,113,0;276,113,0;268,114,0;269,114,0;270,114,0;271,114,0;272,114,0;273,114,0;274,114,0;268,115,0;269,115,0;270,115,0;271,115,0;272,115,0;269,116,0</Nodes>
      </Cell>
      <Cell id="86">
        <Nodes>275,114,0;276,114,0;277,114,0;273,115,0;274,115,0;275,115,0;276,115,0;277,115,0;278,115,0;270,116,0;271,116,0;272,116,0;273,116,0;274,116,0;275,116,0;276,116,0;277,116,0;278,116,0;269,117,0;270,117,0;271,117,0;272,117,0;273,117,0;274,117,0;275,117,0;276,117,0;277,117,0;278,117,0;279,117,0;269,118,0;270,118,0;271,118,0;272,118,0;273,118,0;274,118,0;275,118,0;276,118,0;277,118,0;278,118,0;279,118,0;270,119,0;271,119,0;272,119,0;273,119,0;274,119,0;275,119,0;276,119,0;277,119,0;278,119,0;279,119,0;270,120,0;271,120,0;272,120,0;273,120,0;274,120,0;275,120,0;276,120,0;277,120,0;278,120,0;279,120,0;270,121,0;271,121,0;272,121,0;273,121,0;274,121,0;275,121,0;276,121,0;277,121,0;278,121,0;279,121,0;280,121,0;271,122,0;272,122,0;273,122,0;274,122,0;275,122,0;276,122,0;277,122,0;278,122,0;279,122,0;280,122,0;271,123,0;272,123,0;273,123,0;274,123,0;275,123,0;276,123,0;277,123,0;278,123,0;279,123,0;280,123,0;271,124,0;272,124,0;273,124,0;274,124,0;275,124,0;276,124,0;277,124,0;278,124,0;279,124,0;271,125,0;272,125,0;273,125,0</Nodes>
      </Cell>
      <Cell id="87">
        <Nodes>282,130,0;283,130,0;284,130,0;285,130,0;286,130,0;287,130,0;288,130,0;289,130,0;290,130,0;291,130,0;282,131,0;283,131,0;284,131,0;285,131,0;286,131,0;287,131,0;288,131,0;289,131,0;290,131,0;281,132,0;282,132,0;283,132,0;284,132,0;285,132,0;286,132,0;287,132,0;288,132,0;289,132,0;290,132,0;281,133,0;282,133,0;283,133,0;284,133,0;285,133,0;286,133,0;287,133,0;288,133,0;289,133,0;290,133,0;281,134,0;282,134,0;283,134,0;284,134,0;285,134,0;286,134,0;287,134,0;288,134,0;289,134,0;290,134,0;280,135,0;281,135,0;282,135,0;283,135,0;284,135,0;285,135,0;286,135,0;287,135,0;288,135,0;289,135,0;290,135,0;280,136,0;281,136,0;282,136,0;283,136,0;284,136,0;285,136,0;286,136,0;287,136,0;288,136,0;289,136,0;290,136,0;281,137,0;282,137,0;283,137,0;284,137,0;285,137,0;286,137,0;287,137,0;288,137,0;289,137,0;290,137,0;282,138,0;283,138,0;284,138,0;285,138,0;286,138,0;287,138,0;288,138,0;289,138,0;290,138,0;288,139,0;289,139,0;290,139,0</Nodes>
      </Cell>
      <Cell id="88">
        <Nodes>281,138,0;281,139,0;282,139,0;283,139,0;284,139,0;285,139,0;286,139,0;287,139,0;280,140,0;281,140,0;282,140,0;283,140,0;284,140,0;285,140,0;286,140,0;287,140,0;288,140,0;289,140,0;290,140,0;280,141,0;281,141,0;282,141,0;283,141,0;284,141,0;285,141,0;286,141,0;287,141,0;288,141,0;289,141,0;280,142,0;281,142,0;282,142,0;283,142,0;284,142,0;285,142,0;286,142,0;287,142,0;288,142,0;289,142,0;280,143,0;281,143,0;282,143,0;283,143,0;284,143,0;285,143,0;286,143,0;287,143,0;288,143,0;289,143,0;279,144,0;280,144,0;281,144,0;282,144,0;283,144,0;284,144,0;285,144,0;286,144,0;287,144,0;288,144,0;289,144,0;279,145,0;280,145,0;281,145,0;282,145,0;283,145,0;284,145,0;285,145,0;286,145,0;287,145,0;288,145,0;280,146,0;281,146,0;282,146,0;283,146,0;284,146,0;285,146,0;286,146,0;287,146,0;288,146,0;283,147,0;284,147,0;285,147,0;286,147,0;287,147,0;288,147,0;286,148,0;287,148,0</Nodes>
      </Cell>
      <Cell id="89">
        <Nodes>278,146,0;279,146,0;277,147,0;278,147,0;279,147,0;280,147,0;281,147,0;282,147,0;277,148,0;278,148,0;279,148,0;280,148,0;281,148,0;282,148,0;283,148,0;284,148,0;285,148,0;277,149,0;278,149,0;279,149,0;280,149,0;281,149,0;282,149,0;283,149,0;284,149,0;285,149,0;286,149,0;287,149,0;277,150,0;278,150,0;279,150,0;280,150,0;281,150,0;282,150,0;283,150,0;284,150,0;285,150,0;286,150,0;287,150,0;276,151,0;277,151,0;278,151,0;279,151,0;280,151,0;281,151,0;282,151,0;283,151,0;284,151,0;285,151,0;286,151,0;276,152,0;277,152,0;278,152,0;279,152,0;280,152,0;281,152,0;282,152,0;283,152,0;284,152,0;285,152,0;286,152,0;276,153,0;277,153,0;278,153,0;279,153,0;280,153,0;281,153,0;282,153,0;283,153,0;284,153,0;285,153,0;278,154,0;279,154,0;280,154,0;281,154,0;282,154,0;283,154,0;284,154,0;285,154,0;280,155,0;281,155,0;282,155,0;283,155,0;284,155,0;282,156,0;283,156,0;284,156,0;283,157,0</Nodes>
      </Cell>
      <Cell id="90">
        <Nodes>275,154,0;276,154,0;277,154,0;273,155,0;274,155,0;275,155,0;276,155,0;277,155,0;278,155,0;279,155,0;272,156,0;273,156,0;274,156,0;275,156,0;276,156,0;277,156,0;278,156,0;279,156,0;280,156,0;281,156,0;271,157,0;272,157,0;273,157,0;274,157,0;275,157,0;276,157,0;277,157,0;278,157,0;279,157,0;280,157,0;281,157,0;282,157,0;271,158,0;272,158,0;273,158,0;274,158,0;275,158,0;276,158,0;277,158,0;278,158,0;279,158,0;280,158,0;281,158,0;282,158,0;283,158,0;271,159,0;272,159,0;273,159,0;274,159,0;275,159,0;276,159,0;277,159,0;278,159,0;279,159,0;280,159,0;281,159,0;282,159,0;272,160,0;273,160,0;274,160,0;275,160,0;276,160,0;277,160,0;278,160,0;279,160,0;280,160,0;281,160,0;282,160,0;273,161,0;274,161,0;275,161,0;276,161,0;277,161,0;278,161,0;279,161,0;280,161,0;281,161,0;275,162,0;276,162,0;277,162,0;278,162,0;279,162,0;280,162,0;276,163,0;277,163,0;278,163,0;279,163,0;280,163,0;277,164,0;278,164,0;279,164,0;278,165,0</Nodes>
      </Cell>
      <Cell id="91">
        <Nodes>270,160,0;271,160,0;269,161,0;270,161,0;271,161,0;272,161,0;268,162,0;269,162,0;270,162,0;271,162,0;272,162,0;273,162,0;274,162,0;267,163,0;268,163,0;269,163,0;270,163,0;271,163,0;272,163,0;273,163,0;274,163,0;275,163,0;266,164,0;267,164,0;268,164,0;269,164,0;270,164,0;271,164,0;272,164,0;273,164,0;274,164,0;275,164,0;276,164,0;266,165,0;267,165,0;268,165,0;269,165,0;270,165,0;271,165,0;272,165,0;273,165,0;274,165,0;275,165,0;276,165,0;277,165,0;267,166,0;268,166,0;269,166,0;270,166,0;271,166,0;272,166,0;273,166,0;274,166,0;275,166,0;276,166,0;277,166,0;268,167,0;269,167,0;270,167,0;271,167,0;272,167,0;273,167,0;274,167,0;275,167,0;276,167,0;268,168,0;269,168,0;270,168,0;271,168,0;272,168,0;273,168,0;274,168,0;275,168,0;269,169,0;270,169,0;271,169,0;272,169,0;273,169,0;274,169,0;270,170,0;271,170,0;272,170,0;273,170,0;271,171,0;272,171,0</Nodes>
      </Cell>
      <Cell id="92">
        <Nodes>263,165,0;264,165,0;265,165,0;262,166,0;263,166,0;264,166,0;265,166,0;266,166,0;261,167,0;262,167,0;263,167,0;264,167,0;265,167,0;266,167,0;267,167,0;261,168,0;262,168,0;263,168,0;264,168,0;265,168,0;266,168,0;267,168,0;260,169,0;261,169,0;262,169,0;263,169,0;264,169,0;265,169,0;266,169,0;267,169,0;268,169,0;260,170,0;261,170,0;262,170,0;263,170,0;264,170,0;265,170,0;266,170,0;267,170,0;268,170,0;269,170,0;260,171,0;261,171,0;262,171,0;263,171,0;264,171,0;265,171,0;266,171,0;267,171,0;268,171,0;269,171,0;270,171,0;261,172,0;262,172,0;263,172,0;264,172,0;265,172,0;266,172,0;267,172,0;268,172,0;269,172,0;270,172,0;271,172,0;261,173,0;262,173,0;263,173,0;264,173,0;265,173,0;266,173,0;267,173,0;268,173,0;269,173,0;270,173,0;262,174,0;263,174,0;264,174,0;265,174,0;266,174,0;267,174,0;268,174,0;269,174,0;262,175,0;263,175,0;264,175,0;265,175,0;266,175,0;267,175,0;263,176,0;264,176,0;265,176,0;266,176,0;264,177,0</Nodes>
      </Cell>
      <Cell id="93">
        <Nodes>257,170,0;258,170,0;259,170,0;253,171,0;254,171,0;255,171,0;256,171,0;257,171,0;258,171,0;259,171,0;252,172,0;253,172,0;254,172,0;255,172,0;256,172,0;257,172,0;258,172,0;259,172,0;260,172,0;252,173,0;253,173,0;254,173,0;255,173,0;256,173,0;257,173,0;258,173,0;259,173,0;260,173,0;253,174,0;254,174,0;255,174,0;256,174,0;257,174,0;258,174,0;259,174,0;260,174,0;261,174,0;253,175,0;254,175,0;255,175,0;256,175,0;257,175,0;258,175,0;259,175,0;260,175,0;261,175,0;253,176,0;254,176,0;255,176,0;256,176,0;257,176,0;258,176,0;259,176,0;260,176,0;261,176,0;262,176,0;254,177,0;255,177,0;256,177,0;257,177,0;258,177,0;259,177,0;260,177,0;261,177,0;262,177,0;263,177,0;254,178,0;255,178,0;256,178,0;257,178,0;258,178,0;259,178,0;260,178,0;261,178,0;262,178,0;254,179,0;255,179,0;256,179,0;257,179,0;258,179,0;259,179,0;260,179,0;255,180,0;256,180,0;257,180,0;258,180,0;255,181,0;256,181,0</Nodes>
      </Cell>
      <Cell id="94">
        <Nodes>250,173,0;251,173,0;246,174,0;247,174,0;248,174,0;249,174,0;250,174,0;251,174,0;252,174,0;244,175,0;245,175,0;246,175,0;247,175,0;248,175,0;249,175,0;250,175,0;251,175,0;252,175,0;245,176,0;246,176,0;247,176,0;248,176,0;249,176,0;250,176,0;251,176,0;252,176,0;245,177,0;246,177,0;247,177,0;248,177,0;249,177,0;250,177,0;251,177,0;252,177,0;253,177,0;245,178,0;246,178,0;247,178,0;248,178,0;249,178,0;250,178,0;251,178,0;252,178,0;253,178,0;245,179,0;246,179,0;247,179,0;248,179,0;249,179,0;250,179,0;251,179,0;252,179,0;253,179,0;245,180,0;246,180,0;247,180,0;248,180,0;249,180,0;250,180,0;251,180,0;252,180,0;253,180,0;254,180,0;245,181,0;246,181,0;247,181,0;248,181,0;249,181,0;250,181,0;251,181,0;252,181,0;253,181,0;254,181,0;246,182,0;247,182,0;248,182,0;249,182,0;250,182,0;251,182,0;252,182,0;253,182,0;246,183,0;247,183,0;248,183,0;249,183,0;250,183,0;246,184,0</Nodes>
      </Cell>
      <Cell id="95">
        <Nodes>241,174,0;242,174,0;238,175,0;239,175,0;240,175,0;241,175,0;242,175,0;243,175,0;237,176,0;238,176,0;239,176,0;240,176,0;241,176,0;242,176,0;243,176,0;244,176,0;237,177,0;238,177,0;239,177,0;240,177,0;241,177,0;242,177,0;243,177,0;244,177,0;237,178,0;238,178,0;239,178,0;240,178,0;241,178,0;242,178,0;243,178,0;244,178,0;237,179,0;238,179,0;239,179,0;240,179,0;241,179,0;242,179,0;243,179,0;244,179,0;237,180,0;238,180,0;239,180,0;240,180,0;241,180,0;242,180,0;243,180,0;244,180,0;237,181,0;238,181,0;239,181,0;240,181,0;241,181,0;242,181,0;243,181,0;244,181,0;237,182,0;238,182,0;239,182,0;240,182,0;241,182,0;242,182,0;243,182,0;244,182,0;245,182,0;237,183,0;238,183,0;239,183,0;240,183,0;241,183,0;242,183,0;243,183,0;244,183,0;245,183,0;237,184,0;238,184,0;239,184,0;240,184,0;241,184,0;242,184,0;243,184,0;244,184,0;245,184,0</Nodes>
      </Cell>
      <Cell id="96">
        <Nodes>230,174,0;231,174,0;229,175,0;230,175,0;231,175,0;232,175,0;233,175,0;234,175,0;228,176,0;229,176,0;230,176,0;231,176,0;232,176,0;233,176,0;234,176,0;235,176,0;236,176,0;228,177,0;229,177,0;230,177,0;231,177,0;232,177,0;233,177,0;234,177,0;235,177,0;236,177,0;228,178,0;229,178,0;230,178,0;231,178,0;232,178,0;233,178,0;234,178,0;235,178,0;236,178,0;228,179,0;229,179,0;230,179,0;231,179,0;232,179,0;233,179,0;234,179,0;235,179,0;236,179,0;228,180,0;229,180,0;230,180,0;231,180,0;232,180,0;233,180,0;234,180,0;235,180,0;236,180,0;228,181,0;229,181,0;230,181,0;231,181,0;232,181,0;233,181,0;234,181,0;235,181,0;236,181,0;227,182,0;228,182,0;229,182,0;230,182,0;231,182,0;232,182,0;233,182,0;234,182,0;235,182,0;236,182,0;227,183,0;228,183,0;229,183,0;230,183,0;231,183,0;232,183,0;233,183,0;234,183,0;235,183,0;236,183,0;227,184,0;228,184,0;229,184,0;230,184,0;231,184,0;232,184,0;233,184,0;234,184,0;235,184,0;236,184,0;236,185,0</Nodes>
      </Cell>
      <Cell id="97">
        <Nodes>221,173,0;222,173,0;220,174,0;221,174,0;222,174,0;223,174,0;224,174,0;225,174,0;226,174,0;220,175,0;221,175,0;222,175,0;223,175,0;224,175,0;225,175,0;226,175,0;227,175,0;228,175,0;220,176,0;221,176,0;222,176,0;223,176,0;224,176,0;225,176,0;226,176,0;227,176,0;219,177,0;220,177,0;221,177,0;222,177,0;223,177,0;224,177,0;225,177,0;226,177,0;227,177,0;219,178,0;220,178,0;221,178,0;222,178,0;223,178,0;224,178,0;225,178,0;226,178,0;227,178,0;219,179,0;220,179,0;221,179,0;222,179,0;223,179,0;224,179,0;225,179,0;226,179,0;227,179,0;218,180,0;219,180,0;220,180,0;221,180,0;222,180,0;223,180,0;224,180,0;225,180,0;226,180,0;227,180,0;218,181,0;219,181,0;220,181,0;221,181,0;222,181,0;223,181,0;224,181,0;225,181,0;226,181,0;227,181,0;219,182,0;220,182,0;221,182,0;222,182,0;223,182,0;224,182,0;225,182,0;226,182,0;222,183,0;223,183,0;224,183,0;225,183,0;226,183,0;226,184,0</Nodes>
      </Cell>
      <Cell id="98">
        <Nodes>213,170,0;214,170,0;215,170,0;213,171,0;214,171,0;215,171,0;216,171,0;217,171,0;218,171,0;219,171,0;212,172,0;213,172,0;214,172,0;215,172,0;216,172,0;217,172,0;218,172,0;219,172,0;220,172,0;212,173,0;213,173,0;214,173,0;215,173,0;216,173,0;217,173,0;218,173,0;219,173,0;220,173,0;211,174,0;212,174,0;213,174,0;214,174,0;215,174,0;216,174,0;217,174,0;218,174,0;219,174,0;211,175,0;212,175,0;213,175,0;214,175,0;215,175,0;216,175,0;217,175,0;218,175,0;219,175,0;210,176,0;211,176,0;212,176,0;213,176,0;214,176,0;215,176,0;216,176,0;217,176,0;218,176,0;219,176,0;209,177,0;210,177,0;211,177,0;212,177,0;213,177,0;214,177,0;215,177,0;216,177,0;217,177,0;218,177,0;210,178,0;211,178,0;212,178,0;213,178,0;214,178,0;215,178,0;216,178,0;217,178,0;218,178,0;212,179,0;213,179,0;214,179,0;215,179,0;216,179,0;217,179,0;218,179,0;214,180,0;215,180,0;216,180,0;217,180,0;216,181,0;217,181,0</Nodes>
      </Cell>
      <Cell id="99">
        <Nodes>207,165,0;208,165,0;209,165,0;206,166,0;207,166,0;208,166,0;209,166,0;210,166,0;205,167,0;206,167,0;207,167,0;208,167,0;209,167,0;210,167,0;211,167,0;205,168,0;206,168,0;207,168,0;208,168,0;209,168,0;210,168,0;211,168,0;204,169,0;205,169,0;206,169,0;207,169,0;208,169,0;209,169,0;210,169,0;211,169,0;212,169,0;203,170,0;204,170,0;205,170,0;206,170,0;207,170,0;208,170,0;209,170,0;210,170,0;211,170,0;212,170,0;202,171,0;203,171,0;204,171,0;205,171,0;206,171,0;207,171,0;208,171,0;209,171,0;210,171,0;211,171,0;212,171,0;201,172,0;202,172,0;203,172,0;204,172,0;205,172,0;206,172,0;207,172,0;208,172,0;209,172,0;210,172,0;211,172,0;202,173,0;203,173,0;204,173,0;205,173,0;206,173,0;207,173,0;208,173,0;209,173,0;210,173,0;211,173,0;203,174,0;204,174,0;205,174,0;206,174,0;207,174,0;208,174,0;209,174,0;210,174,0;205,175,0;206,175,0;207,175,0;208,175,0;209,175,0;210,175,0;206,176,0;207,176,0;208,176,0;209,176,0;208,177,0</Nodes>
      </Cell>
      <Cell id="100">
        <Nodes>201,160,0;202,160,0;200,161,0;201,161,0;202,161,0;203,161,0;198,162,0;199,162,0;200,162,0;201,162,0;202,162,0;203,162,0;204,162,0;197,163,0;198,163,0;199,163,0;200,163,0;201,163,0;202,163,0;203,163,0;204,163,0;205,163,0;196,164,0;197,164,0;198,164,0;199,164,0;200,164,0;201,164,0;202,164,0;203,164,0;204,164,0;205,164,0;206,164,0;195,165,0;196,165,0;197,165,0;198,165,0;199,165,0;200,165,0;201,165,0;202,165,0;203,165,0;204,165,0;205,165,0;206,165,0;195,166,0;196,166,0;197,166,0;198,166,0;199,166,0;200,166,0;201,166,0;202,166,0;203,166,0;204,166,0;205,166,0;196,167,0;197,167,0;198,167,0;199,167,0;200,167,0;201,167,0;202,167,0;203,167,0;204,167,0;197,168,0;198,168,0;199,168,0;200,168,0;201,168,0;202,168,0;203,168,0;204,168,0;198,169,0;199,169,0;200,169,0;201,169,0;202,169,0;203,169,0;199,170,0;200,170,0;201,170,0;202,170,0;200,171,0;201,171,0</Nodes>
      </Cell>
      <Cell id="101">
        <Nodes>195,154,0;196,154,0;197,154,0;193,155,0;194,155,0;195,155,0;196,155,0;197,155,0;198,155,0;199,155,0;191,156,0;192,156,0;193,156,0;194,156,0;195,156,0;196,156,0;197,156,0;198,156,0;199,156,0;200,156,0;190,157,0;191,157,0;192,157,0;193,157,0;194,157,0;195,157,0;196,157,0;197,157,0;198,157,0;199,157,0;200,157,0;201,157,0;189,158,0;190,158,0;191,158,0;192,158,0;193,158,0;194,158,0;195,158,0;196,158,0;197,158,0;198,158,0;199,158,0;200,158,0;201,158,0;190,159,0;191,159,0;192,159,0;193,159,0;194,159,0;195,159,0;196,159,0;197,159,0;198,159,0;199,159,0;200,159,0;201,159,0;190,160,0;191,160,0;192,160,0;193,160,0;194,160,0;195,160,0;196,160,0;197,160,0;198,160,0;199,160,0;200,160,0;191,161,0;192,161,0;193,161,0;194,161,0;195,161,0;196,161,0;197,161,0;198,161,0;199,161,0;192,162,0;193,162,0;194,162,0;195,162,0;196,162,0;197,162,0;192,163,0;193,163,0;194,163,0;195,163,0;196,163,0;193,164,0;194,164,0;195,164,0;194,165,0</Nodes>
      </Cell>
      <Cell id="102">
        <Nodes>193,146,0;194,146,0;190,147,0;191,147,0;192,147,0;193,147,0;194,147,0;195,147,0;187,148,0;188,148,0;189,148,0;190,148,0;191,148,0;192,148,0;193,148,0;194,148,0;195,148,0;185,149,0;186,149,0;187,149,0;188,149,0;189,149,0;190,149,0;191,149,0;192,149,0;193,149,0;194,149,0;195,149,0;185,150,0;186,150,0;187,150,0;188,150,0;189,150,0;190,150,0;191,150,0;192,150,0;193,150,0;194,150,0;195,150,0;186,151,0;187,151,0;188,151,0;189,151,0;190,151,0;191,151,0;192,151,0;193,151,0;194,151,0;195,151,0;196,151,0;186,152,0;187,152,0;188,152,0;189,152,0;190,152,0;191,152,0;192,152,0;193,152,0;194,152,0;195,152,0;196,152,0;187,153,0;188,153,0;189,153,0;190,153,0;191,153,0;192,153,0;193,153,0;194,153,0;195,153,0;196,153,0;187,154,0;188,154,0;189,154,0;190,154,0;191,154,0;192,154,0;193,154,0;194,154,0;188,155,0;189,155,0;190,155,0;191,155,0;192,155,0;188,156,0;189,156,0;190,156,0;189,157,0</Nodes>
      </Cell>
      <Cell id="103">
        <Nodes>191,138,0;185,139,0;186,139,0;187,139,0;188,139,0;189,139,0;190,139,0;191,139,0;182,140,0;183,140,0;184,140,0;185,140,0;186,140,0;187,140,0;188,140,0;189,140,0;190,140,0;191,140,0;192,140,0;183,141,0;184,141,0;185,141,0;186,141,0;187,141,0;188,141,0;189,141,0;190,141,0;191,141,0;192,141,0;183,142,0;184,142,0;185,142,0;186,142,0;187,142,0;188,142,0;189,142,0;190,142,0;191,142,0;192,142,0;183,143,0;184,143,0;185,143,0;186,143,0;187,143,0;188,143,0;189,143,0;190,143,0;191,143,0;192,143,0;183,144,0;184,144,0;185,144,0;186,144,0;187,144,0;188,144,0;189,144,0;190,144,0;191,144,0;192,144,0;193,144,0;184,145,0;185,145,0;186,145,0;187,145,0;188,145,0;189,145,0;190,145,0;191,145,0;192,145,0;193,145,0;184,146,0;185,146,0;186,146,0;187,146,0;188,146,0;189,146,0;190,146,0;191,146,0;192,146,0;184,147,0;185,147,0;186,147,0;187,147,0;188,147,0;189,147,0;185,148,0;186,148,0</Nodes>
      </Cell>
      <Cell id="104">
        <Nodes>181,130,0;182,130,0;183,130,0;184,130,0;185,130,0;186,130,0;187,130,0;188,130,0;189,130,0;190,130,0;182,131,0;183,131,0;184,131,0;185,131,0;186,131,0;187,131,0;188,131,0;189,131,0;190,131,0;182,132,0;183,132,0;184,132,0;185,132,0;186,132,0;187,132,0;188,132,0;189,132,0;190,132,0;191,132,0;182,133,0;183,133,0;184,133,0;185,133,0;186,133,0;187,133,0;188,133,0;189,133,0;190,133,0;191,133,0;182,134,0;183,134,0;184,134,0;185,134,0;186,134,0;187,134,0;188,134,0;189,134,0;190,134,0;191,134,0;182,135,0;183,135,0;184,135,0;185,135,0;186,135,0;187,135,0;188,135,0;189,135,0;190,135,0;191,135,0;192,135,0;182,136,0;183,136,0;184,136,0;185,136,0;186,136,0;187,136,0;188,136,0;189,136,0;190,136,0;191,136,0;192,136,0;182,137,0;183,137,0;184,137,0;185,137,0;186,137,0;187,137,0;188,137,0;189,137,0;190,137,0;191,137,0;182,138,0;183,138,0;184,138,0;185,138,0;186,138,0;187,138,0;188,138,0;189,138,0;190,138,0;182,139,0;183,139,0;184,139,0</Nodes>
      </Cell>
      <Cell id="105">
        <Nodes>182,121,0;183,121,0;184,121,0;182,122,0;183,122,0;184,122,0;185,122,0;186,122,0;187,122,0;188,122,0;189,122,0;190,122,0;182,123,0;183,123,0;184,123,0;185,123,0;186,123,0;187,123,0;188,123,0;189,123,0;190,123,0;191,123,0;182,124,0;183,124,0;184,124,0;185,124,0;186,124,0;187,124,0;188,124,0;189,124,0;190,124,0;191,124,0;192,124,0;182,125,0;183,125,0;184,125,0;185,125,0;186,125,0;187,125,0;188,125,0;189,125,0;190,125,0;191,125,0;192,125,0;182,126,0;183,126,0;184,126,0;185,126,0;186,126,0;187,126,0;188,126,0;189,126,0;190,126,0;191,126,0;182,127,0;183,127,0;184,127,0;185,127,0;186,127,0;187,127,0;188,127,0;189,127,0;190,127,0;191,127,0;182,128,0;183,128,0;184,128,0;185,128,0;186,128,0;187,128,0;188,128,0;189,128,0;190,128,0;191,128,0;182,129,0;183,129,0;184,129,0;185,129,0;186,129,0;187,129,0;188,129,0;189,129,0;190,129,0</Nodes>
      </Cell>
      <Cell id="106">
        <Nodes>185,112,0;186,112,0;184,113,0;185,113,0;186,113,0;187,113,0;188,113,0;189,113,0;184,114,0;185,114,0;186,114,0;187,114,0;188,114,0;189,114,0;190,114,0;191,114,0;192,114,0;184,115,0;185,115,0;186,115,0;187,115,0;188,115,0;189,115,0;190,115,0;191,115,0;192,115,0;193,115,0;183,116,0;184,116,0;185,116,0;186,116,0;187,116,0;188,116,0;189,116,0;190,116,0;191,116,0;192,116,0;193,116,0;183,117,0;184,117,0;185,117,0;186,117,0;187,117,0;188,117,0;189,117,0;190,117,0;191,117,0;192,117,0;183,118,0;184,118,0;185,118,0;186,118,0;187,118,0;188,118,0;189,118,0;190,118,0;191,118,0;192,118,0;183,119,0;184,119,0;185,119,0;186,119,0;187,119,0;188,119,0;189,119,0;190,119,0;191,119,0;192,119,0;182,120,0;183,120,0;184,120,0;185,120,0;186,120,0;187,120,0;188,120,0;189,120,0;190,120,0;191,120,0;192,120,0;185,121,0;186,121,0;187,121,0;188,121,0;189,121,0;190,121,0;191,121,0;191,122,0</Nodes>
      </Cell>
      <Cell id="107">
        <Nodes>189,103,0;188,104,0;189,104,0;190,104,0;188,105,0;189,105,0;190,105,0;191,105,0;192,105,0;187,106,0;188,106,0;189,106,0;190,106,0;191,106,0;192,106,0;193,106,0;194,106,0;187,107,0;188,107,0;189,107,0;190,107,0;191,107,0;192,107,0;193,107,0;194,107,0;195,107,0;196,107,0;186,108,0;187,108,0;188,108,0;189,108,0;190,108,0;191,108,0;192,108,0;193,108,0;194,108,0;195,108,0;196,108,0;186,109,0;187,109,0;188,109,0;189,109,0;190,109,0;191,109,0;192,109,0;193,109,0;194,109,0;195,109,0;196,109,0;185,110,0;186,110,0;187,110,0;188,110,0;189,110,0;190,110,0;191,110,0;192,110,0;193,110,0;194,110,0;195,110,0;185,111,0;186,111,0;187,111,0;188,111,0;189,111,0;190,111,0;191,111,0;192,111,0;193,111,0;194,111,0;195,111,0;187,112,0;188,112,0;189,112,0;190,112,0;191,112,0;192,112,0;193,112,0;194,112,0;195,112,0;190,113,0;191,113,0;192,113,0;193,113,0;194,113,0;195,113,0;193,114,0;194,114,0</Nodes>
      </Cell>
      <Cell id="108">
        <Nodes>194,95,0;193,96,0;194,96,0;195,96,0;192,97,0;193,97,0;194,97,0;195,97,0;196,97,0;192,98,0;193,98,0;194,98,0;195,98,0;196,98,0;197,98,0;191,99,0;192,99,0;193,99,0;194,99,0;195,99,0;196,99,0;197,99,0;198,99,0;199,99,0;190,100,0;191,100,0;192,100,0;193,100,0;194,100,0;195,100,0;196,100,0;197,100,0;198,100,0;199,100,0;200,100,0;190,101,0;191,101,0;192,101,0;193,101,0;194,101,0;195,101,0;196,101,0;197,101,0;198,101,0;199,101,0;200,101,0;201,101,0;189,102,0;190,102,0;191,102,0;192,102,0;193,102,0;194,102,0;195,102,0;196,102,0;197,102,0;198,102,0;199,102,0;200,102,0;201,102,0;190,103,0;191,103,0;192,103,0;193,103,0;194,103,0;195,103,0;196,103,0;197,103,0;198,103,0;199,103,0;200,103,0;201,103,0;191,104,0;192,104,0;193,104,0;194,104,0;195,104,0;196,104,0;197,104,0;198,104,0;199,104,0;200,104,0;193,105,0;194,105,0;195,105,0;196,105,0;197,105,0;198,105,0;199,105,0;195,106,0;196,106,0;197,106,0</Nodes>
      </Cell>
      <Cell id="109">
        <Nodes>200,89,0;201,89,0;199,90,0;200,90,0;201,90,0;202,90,0;198,91,0;199,91,0;200,91,0;201,91,0;202,91,0;203,91,0;197,92,0;198,92,0;199,92,0;200,92,0;201,92,0;202,92,0;203,92,0;204,92,0;196,93,0;197,93,0;198,93,0;199,93,0;200,93,0;201,93,0;202,93,0;203,93,0;204,93,0;195,94,0;196,94,0;197,94,0;198,94,0;199,94,0;200,94,0;201,94,0;202,94,0;203,94,0;204,94,0;205,94,0;195,95,0;196,95,0;197,95,0;198,95,0;199,95,0;200,95,0;201,95,0;202,95,0;203,95,0;204,95,0;205,95,0;206,95,0;196,96,0;197,96,0;198,96,0;199,96,0;200,96,0;201,96,0;202,96,0;203,96,0;204,96,0;205,96,0;206,96,0;197,97,0;198,97,0;199,97,0;200,97,0;201,97,0;202,97,0;203,97,0;204,97,0;205,97,0;198,98,0;199,98,0;200,98,0;201,98,0;202,98,0;203,98,0;204,98,0;200,99,0;201,99,0;202,99,0;203,99,0;201,100,0;202,100,0</Nodes>
      </Cell>
      <Cell id="110">
        <Nodes>208,83,0;206,84,0;207,84,0;208,84,0;209,84,0;205,85,0;206,85,0;207,85,0;208,85,0;209,85,0;210,85,0;203,86,0;204,86,0;205,86,0;206,86,0;207,86,0;208,86,0;209,86,0;210,86,0;202,87,0;203,87,0;204,87,0;205,87,0;206,87,0;207,87,0;208,87,0;209,87,0;210,87,0;211,87,0;201,88,0;202,88,0;203,88,0;204,88,0;205,88,0;206,88,0;207,88,0;208,88,0;209,88,0;210,88,0;211,88,0;202,89,0;203,89,0;204,89,0;205,89,0;206,89,0;207,89,0;208,89,0;209,89,0;210,89,0;211,89,0;212,89,0;203,90,0;204,90,0;205,90,0;206,90,0;207,90,0;208,90,0;209,90,0;210,90,0;211,90,0;212,90,0;204,91,0;205,91,0;206,91,0;207,91,0;208,91,0;209,91,0;210,91,0;211,91,0;212,91,0;205,92,0;206,92,0;207,92,0;208,92,0;209,92,0;210,92,0;211,92,0;205,93,0;206,93,0;207,93,0;208,93,0;209,93,0;210,93,0;211,93,0;206,94,0;207,94,0;208,94,0;209,94,0;210,94,0;207,95,0;208,95,0;209,95,0</Nodes>
      </Cell>
      <Cell id="111">
        <Nodes>216,79,0;217,79,0;214,80,0;215,80,0;216,80,0;217,80,0;212,81,0;213,81,0;214,81,0;215,81,0;216,81,0;217,81,0;218,81,0;210,82,0;211,82,0;212,82,0;213,82,0;214,82,0;215,82,0;216,82,0;217,82,0;218,82,0;209,83,0;210,83,0;211,83,0;212,83,0;213,83,0;214,83,0;215,83,0;216,83,0;217,83,0;218,83,0;210,84,0;211,84,0;212,84,0;213,84,0;214,84,0;215,84,0;216,84,0;217,84,0;218,84,0;219,84,0;211,85,0;212,85,0;213,85,0;214,85,0;215,85,0;216,85,0;217,85,0;218,85,0;219,85,0;211,86,0;212,86,0;213,86,0;214,86,0;215,86,0;216,86,0;217,86,0;218,86,0;219,86,0;212,87,0;213,87,0;214,87,0;215,87,0;216,87,0;217,87,0;218,87,0;219,87,0;220,87,0;212,88,0;213,88,0;214,88,0;215,88,0;216,88,0;217,88,0;218,88,0;219,88,0;220,88,0;213,89,0;214,89,0;215,89,0;216,89,0;217,89,0;218,89,0;219,89,0;213,90,0;214,90,0;215,90,0</Nodes>
      </Cell>
      <Cell id="112">
        <Nodes>226,76,0;222,77,0;223,77,0;224,77,0;225,77,0;226,77,0;219,78,0;220,78,0;221,78,0;222,78,0;223,78,0;224,78,0;225,78,0;226,78,0;218,79,0;219,79,0;220,79,0;221,79,0;222,79,0;223,79,0;224,79,0;225,79,0;226,79,0;227,79,0;218,80,0;219,80,0;220,80,0;221,80,0;222,80,0;223,80,0;224,80,0;225,80,0;226,80,0;227,80,0;219,81,0;220,81,0;221,81,0;222,81,0;223,81,0;224,81,0;225,81,0;226,81,0;227,81,0;219,82,0;220,82,0;221,82,0;222,82,0;223,82,0;224,82,0;225,82,0;226,82,0;227,82,0;219,83,0;220,83,0;221,83,0;222,83,0;223,83,0;224,83,0;225,83,0;226,83,0;227,83,0;220,84,0;221,84,0;222,84,0;223,84,0;224,84,0;225,84,0;226,84,0;227,84,0;220,85,0;221,85,0;222,85,0;223,85,0;224,85,0;225,85,0;226,85,0;227,85,0;228,85,0;220,86,0;221,86,0;222,86,0;223,86,0;224,86,0;225,86,0;226,86,0;221,87,0;222,87,0</Nodes>
      </Cell>
      <Cell id="113">
        <Nodes>236,75,0;227,76,0;228,76,0;229,76,0;230,76,0;231,76,0;232,76,0;233,76,0;234,76,0;235,76,0;236,76,0;227,77,0;228,77,0;229,77,0;230,77,0;231,77,0;232,77,0;233,77,0;234,77,0;235,77,0;236,77,0;227,78,0;228,78,0;229,78,0;230,78,0;231,78,0;232,78,0;233,78,0;234,78,0;235,78,0;236,78,0;228,79,0;229,79,0;230,79,0;231,79,0;232,79,0;233,79,0;234,79,0;235,79,0;236,79,0;228,80,0;229,80,0;230,80,0;231,80,0;232,80,0;233,80,0;234,80,0;235,80,0;236,80,0;228,81,0;229,81,0;230,81,0;231,81,0;232,81,0;233,81,0;234,81,0;235,81,0;236,81,0;228,82,0;229,82,0;230,82,0;231,82,0;232,82,0;233,82,0;234,82,0;235,82,0;236,82,0;228,83,0;229,83,0;230,83,0;231,83,0;232,83,0;233,83,0;234,83,0;235,83,0;236,83,0;228,84,0;229,84,0;230,84,0;231,84,0;232,84,0;233,84,0;234,84,0;235,84,0;236,84,0;229,85,0;230,85,0;231,85,0;232,85,0;233,85,0;234,85,0;230,86,0;231,86,0</Nodes>
      </Cell>
      <Cell id="114">
        <Nodes>237,76,0;238,76,0;239,76,0;240,76,0;241,76,0;242,76,0;243,76,0;244,76,0;245,76,0;237,77,0;238,77,0;239,77,0;240,77,0;241,77,0;242,77,0;243,77,0;244,77,0;245,77,0;237,78,0;238,78,0;239,78,0;240,78,0;241,78,0;242,78,0;243,78,0;244,78,0;245,78,0;237,79,0;238,79,0;239,79,0;240,79,0;241,79,0;242,79,0;243,79,0;244,79,0;237,80,0;238,80,0;239,80,0;240,80,0;241,80,0;242,80,0;243,80,0;244,80,0;237,81,0;238,81,0;239,81,0;240,81,0;241,81,0;242,81,0;243,81,0;244,81,0;237,82,0;238,82,0;239,82,0;240,82,0;241,82,0;242,82,0;243,82,0;244,82,0;237,83,0;238,83,0;239,83,0;240,83,0;241,83,0;242,83,0;243,83,0;244,83,0;237,84,0;238,84,0;239,84,0;240,84,0;241,84,0;242,84,0;243,84,0;244,84,0;238,85,0;239,85,0;240,85,0;241,85,0;242,85,0;243,85,0;241,86,0;242,86,0</Nodes>
      </Cell>
      <Cell id="115">
        <Nodes>246,76,0;246,77,0;247,77,0;248,77,0;249,77,0;250,77,0;246,78,0;247,78,0;248,78,0;249,78,0;250,78,0;251,78,0;252,78,0;253,78,0;245,79,0;246,79,0;247,79,0;248,79,0;249,79,0;250,79,0;251,79,0;252,79,0;253,79,0;254,79,0;245,80,0;246,80,0;247,80,0;248,80,0;249,80,0;250,80,0;251,80,0;252,80,0;253,80,0;254,80,0;245,81,0;246,81,0;247,81,0;248,81,0;249,81,0;250,81,0;251,81,0;252,81,0;253,81,0;245,82,0;246,82,0;247,82,0;248,82,0;249,82,0;250,82,0;251,82,0;252,82,0;253,82,0;245,83,0;246,83,0;247,83,0;248,83,0;249,83,0;250,83,0;251,83,0;252,83,0;253,83,0;245,84,0;246,84,0;247,84,0;248,84,0;249,84,0;250,84,0;251,84,0;252,84,0;244,85,0;245,85,0;246,85,0;247,85,0;248,85,0;249,85,0;250,85,0;251,85,0;252,85,0;246,86,0;247,86,0;248,86,0;249,86,0;250,86,0;251,86,0;252,86,0;250,87,0;251,87,0</Nodes>
      </Cell>
      <Cell id="116">
        <Nodes>255,79,0;256,79,0;255,80,0;256,80,0;257,80,0;258,80,0;254,81,0;255,81,0;256,81,0;257,81,0;258,81,0;259,81,0;260,81,0;254,82,0;255,82,0;256,82,0;257,82,0;258,82,0;259,82,0;260,82,0;261,82,0;262,82,0;254,83,0;255,83,0;256,83,0;257,83,0;258,83,0;259,83,0;260,83,0;261,83,0;262,83,0;263,83,0;253,84,0;254,84,0;255,84,0;256,84,0;257,84,0;258,84,0;259,84,0;260,84,0;261,84,0;262,84,0;253,85,0;254,85,0;255,85,0;256,85,0;257,85,0;258,85,0;259,85,0;260,85,0;261,85,0;253,86,0;254,86,0;255,86,0;256,86,0;257,86,0;258,86,0;259,86,0;260,86,0;261,86,0;252,87,0;253,87,0;254,87,0;255,87,0;256,87,0;257,87,0;258,87,0;259,87,0;260,87,0;252,88,0;253,88,0;254,88,0;255,88,0;256,88,0;257,88,0;258,88,0;259,88,0;260,88,0;253,89,0;254,89,0;255,89,0;256,89,0;257,89,0;258,89,0;259,89,0;257,90,0;258,90,0;259,90,0</Nodes>
      </Cell>
      <Cell id="117">
        <Nodes>264,83,0;263,84,0;264,84,0;265,84,0;266,84,0;262,85,0;263,85,0;264,85,0;265,85,0;266,85,0;267,85,0;262,86,0;263,86,0;264,86,0;265,86,0;266,86,0;267,86,0;268,86,0;269,86,0;261,87,0;262,87,0;263,87,0;264,87,0;265,87,0;266,87,0;267,87,0;268,87,0;269,87,0;270,87,0;261,88,0;262,88,0;263,88,0;264,88,0;265,88,0;266,88,0;267,88,0;268,88,0;269,88,0;270,88,0;271,88,0;260,89,0;261,89,0;262,89,0;263,89,0;264,89,0;265,89,0;266,89,0;267,89,0;268,89,0;269,89,0;270,89,0;260,90,0;261,90,0;262,90,0;263,90,0;264,90,0;265,90,0;266,90,0;267,90,0;268,90,0;269,90,0;260,91,0;261,91,0;262,91,0;263,91,0;264,91,0;265,91,0;266,91,0;267,91,0;268,91,0;261,92,0;262,92,0;263,92,0;264,92,0;265,92,0;266,92,0;267,92,0;261,93,0;262,93,0;263,93,0;264,93,0;265,93,0;266,93,0;267,93,0;262,94,0;263,94,0;264,94,0;265,94,0;266,94,0;263,95,0;264,95,0;265,95,0</Nodes>
      </Cell>
      <Cell id="118">
        <Nodes>271,89,0;272,89,0;270,90,0;271,90,0;272,90,0;273,90,0;269,91,0;270,91,0;271,91,0;272,91,0;273,91,0;274,91,0;268,92,0;269,92,0;270,92,0;271,92,0;272,92,0;273,92,0;274,92,0;275,92,0;268,93,0;269,93,0;270,93,0;271,93,0;272,93,0;273,93,0;274,93,0;275,93,0;276,93,0;267,94,0;268,94,0;269,94,0;270,94,0;271,94,0;272,94,0;273,94,0;274,94,0;275,94,0;276,94,0;277,94,0;266,95,0;267,95,0;268,95,0;269,95,0;270,95,0;271,95,0;272,95,0;273,95,0;274,95,0;275,95,0;276,95,0;277,95,0;266,96,0;267,96,0;268,96,0;269,96,0;270,96,0;271,96,0;272,96,0;273,96,0;274,96,0;275,96,0;276,96,0;267,97,0;268,97,0;269,97,0;270,97,0;271,97,0;272,97,0;273,97,0;274,97,0;275,97,0;268,98,0;269,98,0;270,98,0;271,98,0;272,98,0;273,98,0;274,98,0;269,99,0;270,99,0;271,99,0;272,99,0;270,100,0;271,100,0</Nodes>
      </Cell>
      <Cell id="119">
        <Nodes>278,95,0;277,96,0;278,96,0;279,96,0;276,97,0;277,97,0;278,97,0;279,97,0;280,97,0;275,98,0;276,98,0;277,98,0;278,98,0;279,98,0;280,98,0;273,99,0;274,99,0;275,99,0;276,99,0;277,99,0;278,99,0;279,99,0;280,99,0;281,99,0;272,100,0;273,100,0;274,100,0;275,100,0;276,100,0;277,100,0;278,100,0;279,100,0;280,100,0;281,100,0;282,100,0;271,101,0;272,101,0;273,101,0;274,101,0;275,101,0;276,101,0;277,101,0;278,101,0;279,101,0;280,101,0;281,101,0;282,101,0;271,102,0;272,102,0;273,102,0;274,102,0;275,102,0;276,102,0;277,102,0;278,102,0;279,102,0;280,102,0;281,102,0;282,102,0;283,102,0;271,103,0;272,103,0;273,103,0;274,103,0;275,103,0;276,103,0;277,103,0;278,103,0;279,103,0;280,103,0;281,103,0;282,103,0;272,104,0;273,104,0;274,104,0;275,104,0;276,104,0;277,104,0;278,104,0;279,104,0;280,104,0;281,104,0;273,105,0;274,105,0;275,105,0;276,105,0;277,105,0;278,105,0;279,105,0;275,106,0;276,106,0;277,106,0</Nodes>
      </Cell>
      <Cell id="120">
        <Nodes>283,103,0;282,104,0;283,104,0;284,104,0;280,105,0;281,105,0;282,105,0;283,105,0;284,105,0;278,106,0;279,106,0;280,106,0;281,106,0;282,106,0;283,106,0;284,106,0;285,106,0;276,107,0;277,107,0;278,107,0;279,107,0;280,107,0;281,107,0;282,107,0;283,107,0;284,107,0;285,107,0;276,108,0;277,108,0;278,108,0;279,108,0;280,108,0;281,108,0;282,108,0;283,108,0;284,108,0;285,108,0;286,108,0;276,109,0;277,109,0;278,109,0;279,109,0;280,109,0;281,109,0;282,109,0;283,109,0;284,109,0;285,109,0;286,109,0;277,110,0;278,110,0;279,110,0;280,110,0;281,110,0;282,110,0;283,110,0;284,110,0;285,110,0;286,110,0;287,110,0;277,111,0;278,111,0;279,111,0;280,111,0;281,111,0;282,111,0;283,111,0;284,111,0;285,111,0;286,111,0;287,111,0;277,112,0;278,112,0;279,112,0;280,112,0;281,112,0;282,112,0;283,112,0;284,112,0;285,112,0;277,113,0;278,113,0;279,113,0;280,113,0;281,113,0;282,113,0;278,114,0;279,114,0</Nodes>
      </Cell>
      <Cell id="121">
        <Nodes>286,112,0;287,112,0;283,113,0;284,113,0;285,113,0;286,113,0;287,113,0;288,113,0;280,114,0;281,114,0;282,114,0;283,114,0;284,114,0;285,114,0;286,114,0;287,114,0;288,114,0;279,115,0;280,115,0;281,115,0;282,115,0;283,115,0;284,115,0;285,115,0;286,115,0;287,115,0;288,115,0;279,116,0;280,116,0;281,116,0;282,116,0;283,116,0;284,116,0;285,116,0;286,116,0;287,116,0;288,116,0;289,116,0;280,117,0;281,117,0;282,117,0;283,117,0;284,117,0;285,117,0;286,117,0;287,117,0;288,117,0;289,117,0;280,118,0;281,118,0;282,118,0;283,118,0;284,118,0;285,118,0;286,118,0;287,118,0;288,118,0;289,118,0;280,119,0;281,119,0;282,119,0;283,119,0;284,119,0;285,119,0;286,119,0;287,119,0;288,119,0;289,119,0;280,120,0;281,120,0;282,120,0;283,120,0;284,120,0;285,120,0;286,120,0;287,120,0;288,120,0;289,120,0;290,120,0;281,121,0;282,121,0;283,121,0;284,121,0;285,121,0;286,121,0;287,121,0;281,122,0</Nodes>
      </Cell>
      <Cell id="122">
        <Nodes>288,121,0;289,121,0;290,121,0;282,122,0;283,122,0;284,122,0;285,122,0;286,122,0;287,122,0;288,122,0;289,122,0;290,122,0;281,123,0;282,123,0;283,123,0;284,123,0;285,123,0;286,123,0;287,123,0;288,123,0;289,123,0;290,123,0;280,124,0;281,124,0;282,124,0;283,124,0;284,124,0;285,124,0;286,124,0;287,124,0;288,124,0;289,124,0;290,124,0;280,125,0;281,125,0;282,125,0;283,125,0;284,125,0;285,125,0;286,125,0;287,125,0;288,125,0;289,125,0;290,125,0;281,126,0;282,126,0;283,126,0;284,126,0;285,126,0;286,126,0;287,126,0;288,126,0;289,126,0;290,126,0;281,127,0;282,127,0;283,127,0;284,127,0;285,127,0;286,127,0;287,127,0;288,127,0;289,127,0;290,127,0;281,128,0;282,128,0;283,128,0;284,128,0;285,128,0;286,128,0;287,128,0;288,128,0;289,128,0;290,128,0;282,129,0;283,129,0;284,129,0;285,129,0;286,129,0;287,129,0;288,129,0;289,129,0;290,129,0</Nodes>
      </Cell>
    </Population>
  </CellPopulations>
  <Analysis>
    <Gnuplotter time-step="2160.0" decorate="true">
      <Terminal name="png" />
      <Plot title="Initial lineage (red Z1, green Z3; grey lumen)">
        <Cells value="cell.type" min="0" max="3" flooding="true">
          <ColorMap>
            <Color value="0" color="white" />
            <Color value="1" color="light-grey" />
            <Color value="2" color="#df5b4c" />
            <Color value="3" color="#56b966" />
          </ColorMap>
        </Cells>
      </Plot>
      <Plot title="Intermediate functional state (inferred)">
        <Cells value="interzone" min="0" max="1" flooding="true">
          <ColorMap>
            <Color value="0" color="white" />
            <Color value="0.5" color="gold" />
            <Color value="1" color="#ce6523" />
          </ColorMap>
        </Cells>
      </Plot>
      <Plot title="GST capacity (normalized)">
        <Cells value="gst" min="0" max="6.2" flooding="true">
          <ColorMap>
            <Color value="0" color="white" />
            <Color value="1" color="gold" />
            <Color value="6.2" color="#cf3829" />
          </ColorMap>
        </Cells>
      </Plot>
      <Plot title="GS capacity (normalized)">
        <Cells value="gs" min="0" max="1" flooding="true">
          <ColorMap>
            <Color value="0" color="white" />
            <Color value="0.5" color="#a1d99b" />
            <Color value="1" color="#238b45" />
          </ColorMap>
        </Cells>
      </Plot>
      <Plot title="Glutamine production proxy">
        <Cells value="glutamine" min="0" max="1" flooding="true">
          <ColorMap>
            <Color value="0" color="white" />
            <Color value="0.5" color="#9ecae1" />
            <Color value="1" color="#2171b5" />
          </ColorMap>
        </Cells>
      </Plot>
    </Gnuplotter>
    <Logger time-step="180">
      <Input>
        <Symbol symbol-ref="time" />
        <Symbol symbol-ref="elapsed_days" />
        <Symbol symbol-ref="coculture_day" />
        <Symbol symbol-ref="cell.id" />
        <Symbol symbol-ref="cell.type" />
        <Symbol symbol-ref="cell.center.x" />
        <Symbol symbol-ref="cell.center.y" />
        <Symbol symbol-ref="cell.volume" />
        <Symbol symbol-ref="lineage" />
        <Symbol symbol-ref="immature" />
        <Symbol symbol-ref="notch" />
        <Symbol symbol-ref="ezrin" />
        <Symbol symbol-ref="cross_fraction" />
        <Symbol symbol-ref="interzone" />
        <Symbol symbol-ref="tet1" />
        <Symbol symbol-ref="hif1a" />
        <Symbol symbol-ref="gsh" />
        <Symbol symbol-ref="gst" />
        <Symbol symbol-ref="gs" />
        <Symbol symbol-ref="glutamine" />
        <Symbol symbol-ref="urea_capacity" />
      </Input>
      <Output>
        <TextOutput file-name="cells" file-format="csv" separator="comma" />
      </Output>
    </Logger>
    <Logger time-step="180">
      <Input>
        <Symbol symbol-ref="time" />
        <Symbol symbol-ref="elapsed_days" />
        <Symbol symbol-ref="coculture_day" />
        <Symbol symbol-ref="celltype.Z1.size" />
        <Symbol symbol-ref="celltype.Z3.size" />
        <Symbol symbol-ref="celltype.Lumen.size" />
      </Input>
      <Output>
        <TextOutput file-name="counts" file-format="csv" separator="comma" />
      </Output>
    </Logger>
    <ContactLogger time-step="180" celltype-from="Z1" celltype-to="Z3" log-duration="true" />
    <TiffPlotter time-step="2160.0" format="32bit" timelapse="true" compression="true">
      <Channel symbol-ref="cell.id" scale="false" />
      <Channel symbol-ref="cell.type" scale="false" />
      <Channel symbol-ref="interzone" scale="false" />
      <Channel symbol-ref="gst" scale="false" />
      <Channel symbol-ref="gs" scale="false" />
      <Channel symbol-ref="glutamine" scale="false" />
    </TiffPlotter>
    <ModelGraph format="dot" reduced="false" />
  </Analysis>
</MorpheusModel>
